Named Commutative Blocks for Parallelization

This paper proposes a new way to exploit code commutativity to parallelize sequential programs. While prior work provided the ability to identify and exploit commutative function calls or adjacent code blocks, this paper describes the first method that dynamically exploits statically-verified commutativity conditions of arbitrary code regions. In this method, programmers give parameterized names to code blocks anywhere in the program, and provide commutativity expressions over those parameters and the global state. Novel algorithms exploit this commutativity and dependence information to automatically construct a program-specific parallelization scheme, yielding asynchronous tasks executed through a commutativity-aware scheduler. We furthermore show that commutativity conditions can be verified automatically, reducing reliance on manual effort and increasing confidence in correctness. We implement our approach in a new compiler and runtime system called Veracity2G that takes in a sequential program and produces a parallel version that dynamically exploits the commutativity conditions. We experimentally demonstrate that Veracity2G (i) strictly generalizes prior commutativity-based parallelization techniques, (ii) enables parallelization opportunities beyond the reach of existing methods, and (iii) automatically verifies commutativity conditions.

==> anc/rocq/Canonical.v <==
(** Canonical.v — From a Linearization to Program Order (Part C)

    [linearization] (Part B) gives an order L in which running the jobs
    one at a time produces the execution's final state: the order in which
    the jobs took their first local step.  Here we show that running them
    in program order instead gives the same state, provided that at each
    job p's first local step:

    (A1) every job y that precedes p in program order but runs later is
         independent of p, or p overtook it and p's condition for y holds;
    (A2) the jobs of p's closure (the jobs it overtook, and what they still
         wait for) that run later are pairwise unordered; and
    (A3) a job m that runs later, outside the closure, and precedes a
         closure job y in program order, is independent of y.

    SC_Local re-checks (A1) and (A2) at the first step; (A3) and the
    "independent" cases of (A1) follow from the soundness of the dependence
    analysis.  The proof sorts L by inserting each job behind the jobs that
    precede it in program order, which generalizes [overtake]: independent
    jobs commute in every state and do not change the conditions of the
    jobs they are independent of, and stability keeps the remaining
    conditions true. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Sorting.Permutation.
From Stdlib Require Import Sorting.Sorted.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Linearization.
Require Import Stability.
Require Import Overtake.

Open Scope list_scope.

Section Sorting.

(* ================================================================= *)
(** * 1. Assumptions *)
(* ================================================================= *)

(** The proof is generic in what a state is and how a list of jobs runs:
    [runs_seq] on shared states, or (SpawnExec) runs that also record what
    each job spawns.  [runs l s s'] must be a deterministic run of [l]
    one job at a time. *)
Context {S : Type}.
Variable runs : list job -> S -> S -> Prop.
Hypothesis runs_det : forall l s s1 s2, runs l s s1 -> runs l s s2 -> s1 = s2.
Hypothesis runs_nil : forall s s', runs [] s s' <-> s = s'.
Hypothesis runs_app : forall l1 l2 s s2,
  runs (l1 ++ l2) s s2 <-> exists s1, runs l1 s s1 /\ runs l2 s1 s2.

Let runs_cons : forall j l s s2, runs (j :: l) s s2 <-> exists s1, runs [j] s s1 /\ runs l s1 s2.
Proof. intros. apply (runs_app [j]). Qed.

(** [U]: the jobs of the execution.  [before a b]: a precedes b in program
    order.  [indep a b]: the dependence analysis relates neither job to the
    other.  [cond b a s]: b's condition for a holds in shared state s ("b
    may run before a"). *)
Variable U : list job.
Variable before : job -> job -> Prop.
Variable indep : job -> job -> Prop.
Variable cond : job -> job -> S -> Prop.

Definition unord (a b : job) (s : S) : Prop :=
  indep a b \/ (cond a b s /\ cond b a s).

Hypothesis indep_sym : forall a b, indep a b -> indep b a.

(** Soundness of the dependence analysis: independent jobs commute in
    every state, and running one does not change any condition of a job
    it is independent of (a condition's shared reads count as reads of
    both jobs). *)
Hypothesis Hcomm_indep : forall a b s s1 s2, In a U -> In b U ->
  indep a b -> runs [a; b] s s1 -> runs [b; a] s s2 -> s1 = s2.

Hypothesis Hpres_indep : forall x a c s s', In x U -> In a U -> In c U ->
  indep x a -> runs [x] s s' ->
  (cond a c s -> cond a c s') /\ (cond c a s -> cond c a s').

(** Def. Valid, and stability (Def. stable). *)
Hypothesis Hcomm_cond : forall b a s s1 s2, In a U -> In b U ->
  cond b a s -> runs [b; a] s s1 -> runs [a; b] s s2 -> s1 = s2.

Hypothesis Hstab : forall x a b s s', In x U -> In a U -> In b U ->
  cond a x s -> cond b x s -> cond b a s -> runs [x] s s' -> cond b a s'.

Hypothesis Htot : forall j s, In j U -> exists s', runs [j] s s'.

(* ================================================================= *)
(** * 2. A Job Overtaking Jobs that Precede It *)
(* ================================================================= *)

(** Running one job keeps two jobs unordered, if it is independent of one
    of them, or unordered with both. *)
Lemma unord_pres : forall m y y' s s', In m U -> In y U -> In y' U ->
  unord y y' s ->
  (indep m y \/ indep m y' \/ (unord m y s /\ unord m y' s)) ->
  runs [m] s s' -> unord y y' s'.
Proof.
  intros m y y' s s' Hm Hy Hy' [Hi | [C1 C2]] Hcase R; [left; exact Hi | right].
  destruct Hcase as [Hi | [Hi | [[Hi | [Cmy Cym]] [Hi' | [Cmy' Cy'm]]]]].
  - split; [exact (proj1 (Hpres_indep m y y' s s' Hm Hy Hy' Hi R) C1) |].
    exact (proj2 (Hpres_indep m y y' s s' Hm Hy Hy' Hi R) C2).
  - split; [exact (proj2 (Hpres_indep m y' y s s' Hm Hy' Hy Hi R) C1) |].
    exact (proj1 (Hpres_indep m y' y s s' Hm Hy' Hy Hi R) C2).
  - split; [exact (proj1 (Hpres_indep m y y' s s' Hm Hy Hy' Hi R) C1) |].
    exact (proj2 (Hpres_indep m y y' s s' Hm Hy Hy' Hi R) C2).
  - split; [exact (proj1 (Hpres_indep m y y' s s' Hm Hy Hy' Hi R) C1) |].
    exact (proj2 (Hpres_indep m y y' s s' Hm Hy Hy' Hi R) C2).
  - split; [exact (proj2 (Hpres_indep m y' y s s' Hm Hy' Hy Hi' R) C1) |].
    exact (proj1 (Hpres_indep m y' y s s' Hm Hy' Hy Hi' R) C2).
  - split.
    + exact (Hstab m y' y s s' Hm Hy' Hy Cy'm Cym C1 R).
    + exact (Hstab m y y' s s' Hm Hy Hy' Cym Cy'm C2 R).
Qed.

(** [w] runs, from s, before the jobs [os], which precede it in program
    order and are listed in program order.  [Ov]: the jobs w overtook;
    [Cl]: its closure. *)
Lemma g_overtake : forall os w s (Ov Cl : job -> Prop) s1 s2,
  incl (w :: os) U -> StronglySorted before os -> NoDup os ->
  (forall y, Ov y -> Cl y) ->
  (forall y, In y os -> indep w y \/ (Ov y /\ cond w y s)) ->
  (forall y y', In y os -> In y' os -> y <> y' -> Cl y -> Cl y' -> unord y y' s) ->
  (forall m y, In m os -> In y os -> before m y -> Cl y -> Cl m \/ indep m y) ->
  runs (w :: os) s s1 -> runs (os ++ [w]) s s2 -> s1 = s2.
Proof.
  induction os as [| m os IH]; intros w s Ov Cl s1 s2 Hin Hsort Hnd HOC HA1 HA2 HA3 R1 R2.
  - exact (runs_det _ _ _ _ R1 R2).
  - assert (Hw : In w U) by (apply Hin; left; reflexivity).
    assert (Hm : In m U) by (apply Hin; right; left; reflexivity).
    assert (Hos : forall y, In y os -> In y U) by (intros y Hy; apply Hin; right; right; exact Hy).
    apply StronglySorted_inv in Hsort as [Hsort Hmb]. rewrite Forall_forall in Hmb.
    apply NoDup_cons_iff in Hnd as [Hmn Hnd].
    (* swap w and m *)
    apply (runs_app [w; m]) in R1 as [t [Rwm Rrest]].
    destruct (Htot m s Hm) as [so Ro].
    destruct (Htot w so Hw) as [u Rw].
    assert (Rmw : runs [m; w] s u)
      by (apply (runs_app [m] [w]); exists so; split; assumption).
    assert (Ht : t = u).
    { destruct (HA1 m (or_introl eq_refl)) as [Hi | [_ Hc]].
      - exact (Hcomm_indep w m s t u Hw Hm Hi Rwm Rmw).
      - exact (Hcomm_cond w m s t u Hm Hw Hc Rwm Rmw). }
    subst u.
    apply runs_cons in R2 as [so' [Ro' R2]].
    rewrite (runs_det _ _ _ _ Ro' Ro) in R2.
    apply (IH w so Ov Cl s1 s2); auto.
    + intros y [<- | Hy]; [exact Hw | exact (Hos y Hy)].
    + (* (A1) in the state after m *)
      intros y Hy. assert (HyU := Hos y Hy).
      destruct (HA1 y (or_intror Hy)) as [Hi | [Ho Hc]]; [left; exact Hi | right].
      split; [exact Ho |].
      destruct (HA1 m (or_introl eq_refl)) as [Hi | [Hom Hcm]].
      * exact (proj1 (Hpres_indep m w y s so Hm Hw HyU (indep_sym _ _ Hi) Ro) Hc).
      * assert (Hne : m <> y) by (intros ->; exact (Hmn Hy)).
        destruct (HA2 m y (or_introl eq_refl) (or_intror Hy) Hne (HOC _ Hom) (HOC _ Ho))
          as [Hi | [Cmy Cym]].
        -- exact (proj2 (Hpres_indep m y w s so Hm HyU Hw Hi Ro) Hc).
        -- exact (Hstab m y w s so Hm HyU Hw Cym Hcm Hc Ro).
    + (* (A2) in the state after m *)
      intros y y' Hy Hy' Hne Cy Cy'.
      apply (unord_pres m y y' s so Hm (Hos y Hy) (Hos y' Hy')); [| | exact Ro].
      * exact (HA2 y y' (or_intror Hy) (or_intror Hy') Hne Cy Cy').
      * destruct (HA3 m y (or_introl eq_refl) (or_intror Hy) (Hmb y Hy) Cy) as [Cm | Hi];
          [| left; exact Hi].
        right; right. split.
        -- apply HA2; auto; [left; reflexivity | right; exact Hy | intros ->; exact (Hmn Hy)].
        -- apply HA2; auto; [left; reflexivity | right; exact Hy' | intros ->; exact (Hmn Hy')].
    + intros m' y Hm' Hy. apply HA3; right; assumption.
    + exact (proj2 (runs_cons _ _ _ _) (ex_intro _ t (conj Rw Rrest))).
Qed.

(** A condition that no state can falsify once it holds. *)
Definition fixedc (w y : job) : Prop := forall s s', cond w y s -> cond w y s'.

(** [w] runs before the jobs [os] when it is independent of each, or its
    condition for each holds and cannot change.  Then nothing else is
    needed: as each job of [os] runs, [w]'s conditions for the others
    stay true. *)
Lemma g_overtake_fixed : forall os w s s1 s2,
  incl (w :: os) U ->
  (forall y, In y os -> indep w y \/ (cond w y s /\ fixedc w y)) ->
  runs (w :: os) s s1 -> runs (os ++ [w]) s s2 -> s1 = s2.
Proof.
  induction os as [| m os IH]; intros w s s1 s2 Hin HA R1 R2.
  - exact (runs_det _ _ _ _ R1 R2).
  - assert (Hw : In w U) by (apply Hin; left; reflexivity).
    assert (Hm : In m U) by (apply Hin; right; left; reflexivity).
    apply (runs_app [w; m]) in R1 as [t [Rwm Rrest]].
    destruct (Htot m s Hm) as [so Ro].
    destruct (Htot w so Hw) as [u Rw].
    assert (Rmw : runs [m; w] s u)
      by (apply (runs_app [m] [w]); exists so; split; assumption).
    assert (Ht : t = u).
    { destruct (HA m (or_introl eq_refl)) as [Hi | [Hc _]].
      - exact (Hcomm_indep w m s t u Hw Hm Hi Rwm Rmw).
      - exact (Hcomm_cond w m s t u Hm Hw Hc Rwm Rmw). }
    subst u.
    apply runs_cons in R2 as [so' [Ro' R2]].
    rewrite (runs_det _ _ _ _ Ro' Ro) in R2.
    apply (IH w so s1 s2).
    + intros y [<- | Hy]; [exact Hw | apply Hin; right; right; exact Hy].
    + intros y Hy. destruct (HA y (or_intror Hy)) as [Hi | [Hc Hf]];
        [left; exact Hi | right; split; [exact (Hf s so Hc) | exact Hf]].
    + exact (proj2 (runs_cons _ _ _ _) (ex_intro _ t (conj Rw Rrest))).
    + exact R2.
Qed.

(* ================================================================= *)
(** * 3. Sorting into Program Order *)
(* ================================================================= *)

(** The facts at a job p's first local step, in shared state s, about the
    jobs M that run after it: each job of M that precedes p is
    independent of p or has a condition with p that holds and cannot
    change; or the facts of [g_overtake]. *)
Definition facts_at (p : job) (M : list job) (s : S) : Prop :=
  (forall y, In y M -> before y p -> indep p y \/ (cond p y s /\ fixedc p y)) \/
  exists Ov Cl : job -> Prop,
    (forall y, Ov y -> Cl y) /\
    (forall y, In y M -> before y p -> indep p y \/ (Ov y /\ cond p y s)) /\
    (forall y y', In y M -> In y' M -> before y p -> before y' p -> y <> y' ->
                  Cl y -> Cl y' -> unord y y' s) /\
    (forall m y, In m M -> In y M -> before m p -> before y p -> before m y ->
                 Cl y -> Cl m \/ indep m y).

(** The facts hold at every job of the order L, each in the state where
    it runs. *)
Inductive facts_r : list job -> S -> Prop :=
  | facts_nil : forall s, facts_r [] s
  | facts_cons : forall p M s, facts_at p M s ->
      (forall s', runs [p] s s' -> facts_r M s') -> facts_r (p :: M) s.

Lemma SS_app_inv : forall (R : job -> job -> Prop) l1 l2, StronglySorted R (l1 ++ l2) ->
  StronglySorted R l1 /\ StronglySorted R l2 /\ (forall x y, In x l1 -> In y l2 -> R x y).
Proof.
  induction l1 as [| a l1 IH]; intros l2 H; simpl in *.
  - split; [constructor | split; [exact H | intros x y []]].
  - apply StronglySorted_inv in H as [H Ha]. destruct (IH l2 H) as [H1 [H2 H3]].
    rewrite Forall_forall in Ha. split; [constructor; [exact H1 |] | split; [exact H2 |]].
    + apply Forall_forall. intros x Hx. apply Ha. apply in_or_app. left. exact Hx.
    + intros x y [<- | Hx] Hy; [apply Ha; apply in_or_app; right; exact Hy | exact (H3 x y Hx Hy)].
Qed.

Lemma SS_app : forall (R : job -> job -> Prop) l1 l2, StronglySorted R l1 -> StronglySorted R l2 ->
  (forall x y, In x l1 -> In y l2 -> R x y) -> StronglySorted R (l1 ++ l2).
Proof.
  induction l1 as [| a l1 IH]; intros l2 H1 H2 H3; simpl; [exact H2 |].
  apply StronglySorted_inv in H1 as [H1 Ha]. constructor.
  - apply IH; auto. intros x y Hx Hy. apply H3; [right |]; assumption.
  - apply Forall_forall. intros x Hx. apply in_app_or in Hx as [Hx | Hx].
    + rewrite Forall_forall in Ha. apply Ha. exact Hx.
    + apply H3; [left; reflexivity | exact Hx].
Qed.

(** Running the jobs in the order L, and in any program-order arrangement
    of them, ends in the same state. *)
Theorem sort_correct_r : forall L s s1 can s2,
  incl L U -> NoDup L -> facts_r L s -> runs L s s1 ->
  Permutation L can -> StronglySorted before can -> runs can s s2 -> s1 = s2.
Proof.
  induction L as [| p M IH]; intros s s1 can s2 Hin Hnd Hf R1 Hp Hs R2.
  - apply Permutation_nil in Hp. subst.
    apply runs_nil in R1, R2. congruence.
  - assert (Hpc : In p can) by (apply (Permutation_in _ Hp); left; reflexivity).
    apply in_split in Hpc as [A [B ->]].
    destruct (SS_app_inv _ _ _ Hs) as [SA [SpB HAp]].
    apply StronglySorted_inv in SpB as [SB HpB].
    assert (SAB : StronglySorted before (A ++ B)).
    { apply SS_app; auto. intros x y Hx Hy. exact (HAp x y Hx (or_intror Hy)). }
    assert (PAB : Permutation M (A ++ B)) by exact (Permutation_app_inv [] M A B p Hp).
    assert (Hnd' : NoDup (A ++ p :: B)) by exact (Permutation_NoDup Hp Hnd).
    apply NoDup_remove in Hnd' as [HndAB _].
    inversion Hf as [| ? ? ? Hfa Hfm]; subst.
    apply runs_cons in R1 as [sp [Rp RM]].
    assert (HMU : incl M U) by (intros y Hy; apply Hin; right; exact Hy).
    assert (HABU : incl (A ++ B) U) by (intros y Hy; apply HMU; apply (Permutation_in _ (Permutation_sym PAB)); exact Hy).
    (* run A ++ B after p *)
    assert (Htot_l : forall l t, incl l U -> exists t', runs l t t').
    { induction l as [| j l IHl]; intros t Hl; [exists t; apply runs_nil; reflexivity |].
      destruct (Htot j t (Hl j (or_introl eq_refl))) as [t1 R].
      destruct (IHl t1 (fun y Hy => Hl y (or_intror Hy))) as [t2 R'].
      exists t2. apply runs_cons. exists t1. split; assumption. }
    destruct (Htot_l (A ++ B) sp HABU) as [t RAB].
    assert (Ht : s1 = t).
    { apply (IH sp s1 (A ++ B) t HMU); auto.
      apply NoDup_cons_iff in Hnd. exact (proj2 Hnd). }
    subst t.
    apply runs_app in RAB as [u [RA RB]].
    assert (R2' : runs ((A ++ [p]) ++ B) s s2) by (rewrite <- app_assoc; exact R2).
    apply runs_app in R2' as [u' [RAp RB']].
    assert (Hpu : runs (p :: A) s u)
      by (apply runs_cons; exists sp; split; assumption).
    assert (Hu : u = u').
    { assert (HAM : forall y, In y A -> In y M)
        by (intros y Hy; apply (Permutation_in _ (Permutation_sym PAB)); apply in_or_app; left; exact Hy).
      assert (HAb : forall y, In y A -> before y p) by (intros y Hy; apply HAp; [exact Hy | left; reflexivity]).
      destruct Hfa as [HF | [Ov [Cl [HOC [HA1 [HA2 HA3]]]]]].
      { refine (g_overtake_fixed A p s u u' _ _ Hpu RAp).
        - intros y [<- | Hy]; [apply Hin; left; reflexivity | apply HMU; apply HAM; exact Hy].
        - intros y Hy. exact (HF y (HAM y Hy) (HAb y Hy)). }
      refine (g_overtake A p s Ov Cl u u' _ SA _ HOC _ _ _ Hpu RAp).
      - intros y [<- | Hy]; [apply Hin; left; reflexivity | apply HMU; apply HAM; exact Hy].
      - apply NoDup_app_remove_r in HndAB. exact HndAB.
      - intros y Hy. apply HA1; [apply HAM; exact Hy | apply HAb; exact Hy].
      - intros y y' Hy Hy' Hne Cy Cy'. apply HA2; auto.
      - intros m y Hm Hy Hmy Cy. apply HA3; auto. }
    subst u'. exact (runs_det _ _ _ _ RB RB').
Qed.

End Sorting.

Lemma runs_seq_nil : forall s s', runs_seq [] s s' <-> s = s'.
Proof. intros s s'. split; [intros H; inversion H; reflexivity | intros ->; constructor]. Qed.

(** On shared states. *)
Notation facts := (facts_r runs_seq).
Definition sort_correct := sort_correct_r runs_seq runs_seq_det runs_seq_nil runs_seq_app.

(** The facts carry over to a finer state [S] whose runs and conditions
    are seen through a map [proj] to a coarser one. *)
Lemma facts_lift : forall (S S' : Type) (proj : S -> S')
    (runs : list job -> S -> S -> Prop) (runs' : list job -> S' -> S' -> Prop)
    before indep (cond : job -> job -> S -> Prop) (cond' : job -> job -> S' -> Prop),
  (forall b a s, cond b a s <-> cond' b a (proj s)) ->
  (forall l s s', runs l s s' -> runs' l (proj s) (proj s')) ->
  forall L s, facts_r runs' before indep cond' L (proj s) -> facts_r runs before indep cond L s.
Proof.
  intros S S' proj runs runs' before indep cond cond' Hc Hr L.
  induction L as [| p M IH]; intros s H; [constructor |].
  inversion H as [| ? ? ? Ha Hm]; subst. constructor.
  - unfold facts_at, unord, fixedc in *.
    destruct Ha as [Ha | [Ov [Cl [HOC [HA1 [HA2 HA3]]]]]]; [left | right].
    + intros y Hy Hb. destruct (Ha y Hy Hb) as [Hi | [C F]]; [left; exact Hi | right].
      split; [apply Hc; exact C |].
      intros s1 s2 C1. apply Hc. apply (F (proj s1)). apply Hc. exact C1.
    + exists Ov, Cl. split; [exact HOC |]. split; [| split].
      * intros y Hy Hb. destruct (HA1 y Hy Hb) as [Hi | [O C]]; [left; exact Hi | right].
        split; [exact O | apply Hc; exact C].
      * intros y y' Hy Hy' Hb Hb' Hne Cy Cy'.
        destruct (HA2 y y' Hy Hy' Hb Hb' Hne Cy Cy') as [Hi | [C1 C2]]; [left; exact Hi | right].
        split; apply Hc; assumption.
      * exact HA3.
  - intros s' R. apply IH. apply Hm. apply Hr. exact R.
Qed.


==> anc/rocq/Commutativity.v <==
(** Commutativity.v — Stage 2 of 5: Sound Commutativity Conditions

    We formalize Def. F.3 ("Valid NCB Commutativity Condition") from the paper.

    Key ideas:
    - Variables are partitioned into "global" (shared across jobs) and "local"
      (private to one NCB execution) by a predicate [is_global].
    - [globally_eq G s1 s2]: s1 and s2 agree on all global variables.
    - NCB declarations, σ_l ⊕ σ_gl ([merge]), and running an NCB ([run_ncb]).
    - Well-formedness (W1)/(W2), conditions over the partitioned state Π.
    - [sound_comm_cond G φ f g]: Def. Valid.
    - Decision procedures and the [solve_entry] tactic used by Examples.v. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Logic.FunctionalExtensionality.
From Stdlib Require Import Lia.
Import ListNotations.

Require Import Language.

Open Scope string_scope.
Open Scope Z_scope.

(* ================================================================= *)
(** * 1. Global/Local State Partition *)
(* ================================================================= *)

(** A predicate that marks which variable names are "global" (shared).
    An array is shared or not as a whole: location [l] is shared when
    its name [base l] is. *)
Definition is_global := var -> bool.

(** Two states are "globally equal under G" when all shared locations agree. *)
Definition globally_eq (G : is_global) (s1 s2 : state) : Prop :=
  forall l, G (base l) = true -> s1 l = s2 l.

Lemma globally_eq_refl : forall G s, globally_eq G s s.
Proof. intros G s v _. reflexivity. Qed.

Lemma globally_eq_sym : forall G s1 s2,
  globally_eq G s1 s2 -> globally_eq G s2 s1.
Proof. intros G s1 s2 H v Hg. symmetry. apply H. exact Hg. Qed.

(* ================================================================= *)
(** * 2. Update Lemmas *)
(* ================================================================= *)

Lemma update_same : forall s x n,
  (x !-> n ; s) x = n.
Proof.
  intros s x n. unfold update. rewrite loc_eqb_refl. reflexivity.
Qed.

Lemma update_neq : forall s x y n,
  y <> x -> (x !-> n ; s) y = s y.
Proof.
  intros s x y n Hne. unfold update.
  rewrite <- loc_eqb_neq in Hne. rewrite Hne. reflexivity.
Qed.

(** Updates to different variables commute. *)
Lemma update_comm : forall s x y vx vy,
  x <> y ->
  (x !-> vx ; y !-> vy ; s) = (y !-> vy ; x !-> vx ; s).
Proof.
  intros s x y vx vy Hne.
  extensionality v.
  unfold update.
  destruct (loc_eqb v x) eqn:Hvx;
  destruct (loc_eqb v y) eqn:Hvy; try reflexivity.
  - apply loc_eqb_eq in Hvx. apply loc_eqb_eq in Hvy.
    subst. contradiction.
Qed.

(* ================================================================= *)
(** * 3. Reduction Lemmas for Simple Commands *)
(* ================================================================= *)

(** ([skip_no_step] is in Language.v.) *)

(** Any multi-step from SKIP to SKIP is the identity on state. *)
Lemma skip_multi_refl : forall s s',
  ⟨ SKIP , s ⟩ ↝* ⟨ SKIP , s' ⟩ -> s' = s.
Proof.
  intros s s' H.
  inversion H; subst.
  - reflexivity.
  - exfalso. eapply skip_no_step. eassumption.
Qed.

(** An assignment always reduces to SKIP with a specific state update.
    [inversion H; subst] auto-closes the MS_Refl case (x ::= a ≠ SKIP),
    leaving only the MS_Step case. *)
Lemma asgn_reduces_to : forall x a s s',
  ⟨ x ::= a , s ⟩ ↝* ⟨ SKIP , s' ⟩ ->
  s' = (x !-> aeval s a ; s).
Proof.
  intros x a s s' H.
  inversion H; subst.
  inversion H0; subst.
  apply skip_multi_refl. exact H1.
Qed.

(** An NCB whose body is a single assignment reduces similarly. *)
Lemma ncb_asgn_reduces_to : forall lbl ps x a s s',
  ⟨ CNCB lbl ps (x ::= a) , s ⟩ ↝* ⟨ SKIP , s' ⟩ ->
  s' = (x !-> aeval s a ; s).
Proof.
  intros lbl ps x a s s' H.
  inversion H; subst.
  inversion H0; subst.
  apply asgn_reduces_to. exact H1.
Qed.

(* ================================================================= *)
(** * 7. NCB Declarations, Frames, and σ_l ⊕ σ_gl *)
(* ================================================================= *)

(** These sections follow the state partition of Sec. 4 (Def. var-assoc,
    Def. Valid, and rules W1/W2). *)

(** An NCB [f⟨x̄⟩{s}] together with the scoping facts that the paper reads
    off the program text (Def. var-assoc):
      [n_params] — x̄, the parameters; only these may appear in φ
      [n_inputs] — In_f, variables declared outside the body but not in
                   Vars_gl (e.g. in an enclosing loop body); read-only by (W2)
      [n_locals] — variables declared inside the body
    The language has no declarations, so [n_locals] is listed explicitly.
    Vars_gl is the [is_global] predicate [G] of the pair. *)
(* BEGIN core:ncb *)
Record ncb : Type := {
  n_label  : ncb_label;
  n_params : list var;
  n_inputs : list var;
  n_locals : list var;
  n_body   : cmd
}.

Definition ncb_cmd (n : ncb) : cmd := CNCB (n_label n) (n_params n) (n_body n).

(** The frame: the variables held by the fragment-local state while the
    body runs.  Everything else lives in the shared state. *)
Definition frame (n : ncb) : list var := n_params n ++ n_inputs n ++ n_locals n.
(* END core:ncb *)

Definition memb (x : var) (D : list var) : bool := existsb (String.eqb x) D.

Lemma memb_In : forall x D, memb x D = true <-> In x D.
Proof.
  intros x D. unfold memb. rewrite existsb_exists. split.
  - intros [y [Hy Heq]]. apply String.eqb_eq in Heq. subst. exact Hy.
  - intros H. exists x. split; [exact H | apply String.eqb_refl].
Qed.

Lemma memb_false : forall x D, memb x D = false <-> ~ In x D.
Proof.
  intros x D. rewrite <- memb_In. split; intros H.
  - intros H'. rewrite H in H'. discriminate.
  - destruct (memb x D); [exfalso; apply H; reflexivity | reflexivity].
Qed.

Lemma frame_params_inputs : forall n x,
  In x (n_params n ++ n_inputs n) -> In x (frame n).
Proof.
  intros n x H. unfold frame. rewrite app_assoc. apply in_or_app. left. exact H.
Qed.

Lemma frame_locals : forall n x, In x (n_locals n) -> In x (frame n).
Proof.
  intros n x H. unfold frame. apply in_or_app. right. apply in_or_app. right. exact H.
Qed.

(** [merge D l g] is σ_l ⊕ σ_gl: the local state takes precedence on the
    frame [D] (parameters shadow outer variables) and the shared state
    supplies everything else.  A parameter that names a Vars_gl variable
    (e.g. a loop index declared in main) reads the instance's snapshot,
    not the current shared value. *)
(* BEGIN core:merge *)
Definition merge (D : list var) (l g : state) : state :=
  fun v => if memb (base v) D then l v else g v.
(* END core:merge *)

(** σ↾D, with 0 outside D. *)
Definition restrict (D : list var) (s : state) : state :=
  fun v => if memb (base v) D then s v else 0.

Definition restrict_gl (G : is_global) (s : state) : state :=
  fun v => if G (base v) then s v else 0.

(* ================================================================= *)
(** * 8. Running an NCB *)
(* ================================================================= *)

(** [run_ncb n σ_l σ_gl σ_gl'] is the paper's
      ⟨s, σ_l ⊕ σ_gl⟩ ↝* ⟨skip, σ_l' ⊕ σ_gl'⟩.
    The body runs on the merged state s.  Splitting the final state s'
    back up, σ_l' = s'↾frame is discarded, and σ_gl' keeps the old shared
    values on the frame (they were shadowed) and takes s' elsewhere. *)
(* BEGIN core:run *)
Definition run_ncb (n : ncb) (σ_l σ_gl σ_gl' : state) : Prop :=
  exists s',
    ⟨ ncb_cmd n , merge (frame n) σ_l σ_gl ⟩ ↝* ⟨ SKIP , s' ⟩ /\
    σ_gl' = merge (frame n) σ_gl s'.
(* END core:run *)

Lemma ncb_reduces : forall lbl ps body s s',
  ⟨ CNCB lbl ps body , s ⟩ ↝* ⟨ SKIP , s' ⟩ ->
  ⟨ body , s ⟩ ↝* ⟨ SKIP , s' ⟩.
Proof.
  intros lbl ps body s s' H.
  inversion H; subst. inversion H0; subst. exact H1.
Qed.

Lemma if_reduces : forall b c1 c2 s s',
  ⟨ IF b THEN c1 ELSE c2 END , s ⟩ ↝* ⟨ SKIP , s' ⟩ ->
  ⟨ if beval s b then c1 else c2 , s ⟩ ↝* ⟨ SKIP , s' ⟩.
Proof.
  intros b c1 c2 s s' H.
  inversion H; subst. inversion H0; subst;
    match goal with Hb : beval _ _ = _ |- _ => rewrite Hb end; exact H1.
Qed.

(* ================================================================= *)
(** * 9. Well-formedness: (W1) and (W2) *)
(* ================================================================= *)

(* BEGIN core:wf *)
(** (W1) parameters are read-only: neither body assigns a parameter of the pair. *)
Definition W1 (f g : ncb) : Prop :=
  forall x, In x (writes (n_body f) ++ writes (n_body g)) ->
            ~ In x (n_params f ++ n_params g).

(** (W2) no other non-shared writes: every variable the body assigns is
    declared in the body or belongs to Vars_gl. *)
Definition W2 (G : is_global) (n : ncb) : Prop :=
  forall x, In x (writes (n_body n)) -> G x = true \/ In x (n_locals n).

(** Scoping facts that hold by construction in Def. var-assoc: In_f lies
    outside Vars_gl, and a body-declared variable is neither a parameter
    nor an input. *)
Definition scoped (G : is_global) (n : ncb) : Prop :=
  (forall x, In x (n_inputs n) -> G x = false) /\
  (forall x, In x (n_locals n) -> ~ In x (n_params n ++ n_inputs n)).

Definition wf_pair (G : is_global) (f g : ncb) : Prop :=
  W1 f g /\ W2 G f /\ W2 G g /\ scoped G f /\ scoped G g.
(* END core:wf *)

Lemma W1_left : forall f g, W1 f g ->
  forall x, In x (writes (n_body f)) -> ~ In x (n_params f).
Proof.
  intros f g H x Hw Hp. apply (H x); apply in_or_app; left; assumption.
Qed.

Lemma W1_right : forall f g, W1 f g ->
  forall x, In x (writes (n_body g)) -> ~ In x (n_params g).
Proof.
  intros f g H x Hw Hp. apply (H x); apply in_or_app; right; assumption.
Qed.

(** The fragment-local state is read-only: at the end of the body, the
    parameters and inputs still hold their entry values.  So σ_f↾(x̄ ∪ In_f)
    is the same snapshot before, during, and after the run, and a condition
    may be evaluated on it after the job has started. *)
Lemma ncb_readonly : forall G n σ_l σ_gl s',
  (forall x, In x (writes (n_body n)) -> ~ In x (n_params n)) ->
  W2 G n -> scoped G n ->
  ⟨ ncb_cmd n , merge (frame n) σ_l σ_gl ⟩ ↝* ⟨ SKIP , s' ⟩ ->
  forall l, In (base l) (n_params n ++ n_inputs n) -> s' l = σ_l l.
Proof.
  intros G n σ_l σ_gl s' HW1 HW2 [Hin Hloc] Hrun l Hx.
  assert (Hm : memb (base l) (frame n) = true).
  { apply memb_In. apply frame_params_inputs. exact Hx. }
  rewrite (multi_step_unwritten _ _ _ _ l Hrun).
  - unfold merge. rewrite Hm. reflexivity.
  - unfold ncb_cmd. simpl. intros Hw.
    apply in_app_or in Hx as [Hp | Hi].
    + exact (HW1 _ Hw Hp).
    + destruct (HW2 _ Hw) as [Hg | Hl].
      * rewrite (Hin _ Hi) in Hg. discriminate.
      * exact (Hloc _ Hl (in_or_app _ _ _ (or_intror Hi))).
Qed.

(** Every write that outlives the fragment lands in Vars_gl: outside G,
    the shared state is unchanged. *)
Lemma ncb_writes_only_global : forall G n σ_l σ_gl σ_gl',
  W2 G n -> run_ncb n σ_l σ_gl σ_gl' ->
  forall l, G (base l) = false -> σ_gl' l = σ_gl l.
Proof.
  intros G n σ_l σ_gl σ_gl' HW2 [s' [Hrun ->]] l Hg.
  unfold merge at 1. destruct (memb (base l) (frame n)) eqn:Hm; [reflexivity |].
  rewrite (multi_step_unwritten _ _ _ _ l Hrun).
  - unfold merge. rewrite Hm. reflexivity.
  - unfold ncb_cmd. simpl. intros Hw.
    destruct (HW2 _ Hw) as [Hg' | Hl].
    + rewrite Hg in Hg'. discriminate.
    + apply memb_false in Hm. apply Hm. apply frame_locals. exact Hl.
Qed.

(* ================================================================= *)
(** * 10. Commutativity Conditions and the Partitioned State Π *)
(* ================================================================= *)

(** Variables of a condition, tagged by the component they are associated
    with (Def. var-assoc).  [VF x] is the positional alias a_k of f's
    parameter x = x_k, and [VG y] that of g's parameter y. *)
(* BEGIN core:cvar *)
Inductive cvar : Type :=
  | VGl : var -> cvar
  | VF  : var -> cvar
  | VG  : var -> cvar.
(* END core:cvar *)

(** Condition expressions.  [CEArr a e] is an array read a[e]; the array
    must be shared ([cexp_ok]), as \code{arr[i]} in Ex. motivation. *)
Inductive cexp : Type :=
  | CENum   : Z -> cexp
  | CEVar   : cvar -> cexp
  | CEArr   : var -> cexp -> cexp
  | CEPlus  : cexp -> cexp -> cexp
  | CEMinus : cexp -> cexp -> cexp
  | CEMult  : cexp -> cexp -> cexp
  | CEDiv   : cexp -> cexp -> cexp
  | CEMod   : cexp -> cexp -> cexp.

Inductive cond : Type :=
  | CTrue : cond
  | CNot  : cond -> cond
  | CAnd  : cond -> cond -> cond
  | COr   : cond -> cond -> cond
  | CEq   : cexp -> cexp -> cond
  | CLe   : cexp -> cexp -> cond
  | CLt   : cexp -> cexp -> cond.

(** Def. "Commutativity specification semantics". *)
Definition cvar_eval (gl sf sg : state) (v : cvar) : Z :=
  match v with
  | VGl x => gl (LVar x)
  | VF x  => sf (LVar x)
  | VG x  => sg (LVar x)
  end.

Fixpoint ceval (gl sf sg : state) (e : cexp) : Z :=
  match e with
  | CENum n       => n
  | CEVar v       => cvar_eval gl sf sg v
  | CEArr a e1    => gl (LElem a (ceval gl sf sg e1))
  | CEPlus e1 e2  => ceval gl sf sg e1 + ceval gl sf sg e2
  | CEMinus e1 e2 => ceval gl sf sg e1 - ceval gl sf sg e2
  | CEMult e1 e2  => ceval gl sf sg e1 * ceval gl sf sg e2
  | CEDiv e1 e2   => ceval gl sf sg e1 / ceval gl sf sg e2
  | CEMod e1 e2   => ceval gl sf sg e1 mod ceval gl sf sg e2
  end.

Fixpoint cond_eval (gl sf sg : state) (φ : cond) : bool :=
  match φ with
  | CTrue     => true
  | CNot p    => negb (cond_eval gl sf sg p)
  | CAnd p q  => andb (cond_eval gl sf sg p) (cond_eval gl sf sg q)
  | COr p q   => orb (cond_eval gl sf sg p) (cond_eval gl sf sg q)
  | CEq e1 e2 => Z.eqb (ceval gl sf sg e1) (ceval gl sf sg e2)
  | CLe e1 e2 => Z.leb (ceval gl sf sg e1) (ceval gl sf sg e2)
  | CLt e1 e2 => Z.ltb (ceval gl sf sg e1) (ceval gl sf sg e2)
  end.

(** Concrete syntax for conditions, mirroring [ncb_scope]:
    [Gl x] is a Vars_gl variable, [Fp x] / [Gp x] the alias of f's / g's
    parameter [x], and [a !! e] the shared array cell a[e]. *)
Declare Scope cond_scope.
Delimit Scope cond_scope with cond.
Bind Scope cond_scope with cond cexp.
Coercion CENum : Z >-> cexp.
Definition Gl (x : var) : cexp := CEVar (VGl x).
Definition Fp (x : var) : cexp := CEVar (VF x).
Definition Gp (x : var) : cexp := CEVar (VG x).
Notation "a '+' b"   := (CEPlus a b)  (at level 50, left associativity) : cond_scope.
Notation "a '-' b"   := (CEMinus a b) (at level 50, left associativity) : cond_scope.
Notation "a '*' b"   := (CEMult a b)  (at level 40, left associativity) : cond_scope.
Notation "a '/' b"   := (CEDiv a b)   (at level 40, left associativity) : cond_scope.
Notation "a 'mod' b" := (CEMod a b)   (at level 40, no associativity) : cond_scope.
Notation "a '!!' i"  := (CEArr a i)   (at level 1, i at level 0) : cond_scope.
Notation "a '==' b"  := (CEq a b)        (at level 70, no associativity) : cond_scope.
Notation "a '!=' b"  := (CNot (CEq a b)) (at level 70, no associativity) : cond_scope.
Notation "a '<=' b"  := (CLe a b)        (at level 70, no associativity) : cond_scope.
Notation "a '<' b"   := (CLt a b)        (at level 70, no associativity) : cond_scope.
Notation "a '>' b"   := (CLt b a)        (at level 70, no associativity) : cond_scope.
Notation "a '/\' b"  := (CAnd a b) (at level 80, right associativity) : cond_scope.
Notation "a '\/' b"  := (COr a b)  (at level 85, right associativity) : cond_scope.
Notation "'~' b"     := (CNot b)   (at level 75, right associativity) : cond_scope.

(** Variable association: VGl names a Vars_gl variable, VF/VG a parameter.
    (φ is ill-formed otherwise.) *)
Definition cvar_ok (G : is_global) (f g : ncb) (v : cvar) : Prop :=
  match v with
  | VGl x => G x = true
  | VF x  => In x (n_params f)
  | VG x  => In x (n_params g)
  end.

Fixpoint cexp_ok (G : is_global) (f g : ncb) (e : cexp) : Prop :=
  match e with
  | CENum _ => True
  | CEVar v => cvar_ok G f g v
  | CEArr a e1 => G a = true /\ cexp_ok G f g e1
  | CEPlus e1 e2 | CEMinus e1 e2 | CEMult e1 e2 | CEDiv e1 e2 | CEMod e1 e2 =>
      cexp_ok G f g e1 /\ cexp_ok G f g e2
  end.

Fixpoint cond_ok (G : is_global) (f g : ncb) (φ : cond) : Prop :=
  match φ with
  | CTrue => True
  | CNot p => cond_ok G f g p
  | CAnd p q | COr p q => cond_ok G f g p /\ cond_ok G f g q
  | CEq e1 e2 | CLe e1 e2 | CLt e1 e2 => cexp_ok G f g e1 /\ cexp_ok G f g e2
  end.

(** The state triple
      Π(σ, σ_in^f, σ_in^g) = (σ↾Vars_gl, σ_in^f↾(x̄ ∪ In_f), σ_in^g↾(ȳ ∪ In_g)). *)
Definition Pi (G : is_global) (f g : ncb) (σ σ_in_f σ_in_g : state)
  : state * state * state :=
  (restrict_gl G σ,
   restrict (n_params f ++ n_inputs f) σ_in_f,
   restrict (n_params g ++ n_inputs g) σ_in_g).

Definition cond_holds (φ : cond) (t : state * state * state) : bool :=
  match t with (gl, sf, sg) => cond_eval gl sf sg φ end.

Lemma ceval_Pi : forall G f g σ σf σg e,
  cexp_ok G f g e ->
  ceval (restrict_gl G σ)
        (restrict (n_params f ++ n_inputs f) σf)
        (restrict (n_params g ++ n_inputs g) σg) e
  = ceval σ σf σg e.
Proof.
  intros G f g σ σf σg e.
  induction e as [n | v | a e IH | e1 IH1 e2 IH2 | e1 IH1 e2 IH2 | e1 IH1 e2 IH2
                  | e1 IH1 e2 IH2 | e1 IH1 e2 IH2];
    simpl; intros Hok.
  - reflexivity.
  - destruct v as [x | x | x]; simpl in *; unfold restrict_gl, restrict; simpl.
    + rewrite Hok. reflexivity.
    + assert (H : memb x (n_params f ++ n_inputs f) = true)
        by (apply memb_In; apply in_or_app; left; exact Hok).
      rewrite H. reflexivity.
    + assert (H : memb x (n_params g ++ n_inputs g) = true)
        by (apply memb_In; apply in_or_app; left; exact Hok).
      rewrite H. reflexivity.
  - destruct Hok as [Ha He]. rewrite IH by exact He.
    unfold restrict_gl. simpl. rewrite Ha. reflexivity.
  - destruct Hok. rewrite IH1, IH2 by assumption. reflexivity.
  - destruct Hok. rewrite IH1, IH2 by assumption. reflexivity.
  - destruct Hok. rewrite IH1, IH2 by assumption. reflexivity.
  - destruct Hok. rewrite IH1, IH2 by assumption. reflexivity.
  - destruct Hok. rewrite IH1, IH2 by assumption. reflexivity.
Qed.

(** A well-associated condition sees only Π: evaluating it on the full
    states or on the state triple gives the same answer. *)
Lemma cond_holds_Pi : forall G f g σ σf σg φ,
  cond_ok G f g φ ->
  cond_holds φ (Pi G f g σ σf σg) = cond_eval σ σf σg φ.
Proof.
  intros G f g σ σf σg φ. unfold Pi, cond_holds.
  induction φ as [| p IH | p IHp q IHq | p IHp q IHq | e1 e2 | e1 e2 | e1 e2];
    simpl; intros Hok.
  - reflexivity.
  - rewrite IH by exact Hok. reflexivity.
  - destruct Hok. rewrite IHp, IHq by assumption. reflexivity.
  - destruct Hok. rewrite IHp, IHq by assumption. reflexivity.
  - destruct Hok. rewrite !ceval_Pi by assumption. reflexivity.
  - destruct Hok. rewrite !ceval_Pi by assumption. reflexivity.
  - destruct Hok. rewrite !ceval_Pi by assumption. reflexivity.
Qed.

(* ================================================================= *)
(** * 11. Sound Commutativity Condition (Def. Valid) *)
(* ================================================================= *)

(** Def. "Valid NCB Commutativity Condition", with σ_gl^0 … σ_gl^2' as in
    the paper.  The fragment-local final states are discarded by
    [run_ncb]; agreement is required on Vars_gl. *)
(* BEGIN core:valid *)
Definition sound_comm_cond (G : is_global) (φ : cond) (f g : ncb) : Prop :=
  forall σ_gl0 σ_gl1 σ_gl1' σ_gl2 σ_gl2' σ_f σ_g,
    run_ncb f σ_f σ_gl0  σ_gl1  ->
    run_ncb g σ_g σ_gl1  σ_gl2  ->
    run_ncb g σ_g σ_gl0  σ_gl1' ->
    run_ncb f σ_f σ_gl1' σ_gl2' ->
    cond_eval σ_gl0 σ_f σ_g φ = true ->
    globally_eq G σ_gl2 σ_gl2'.
(* END core:valid *)

(** Under (W2), agreement on Vars_gl is agreement on the whole shared state:
    nothing outside Vars_gl outlives either fragment.  This is why
    discarding σ_f', σ_g', σ_f'', σ_g'' loses nothing (cf. §13). *)
Theorem sound_comm_cond_shared_eq : forall G φ f g,
  W2 G f -> W2 G g -> sound_comm_cond G φ f g ->
  forall σ_gl0 σ_gl1 σ_gl1' σ_gl2 σ_gl2' σ_f σ_g,
    run_ncb f σ_f σ_gl0  σ_gl1  ->
    run_ncb g σ_g σ_gl1  σ_gl2  ->
    run_ncb g σ_g σ_gl0  σ_gl1' ->
    run_ncb f σ_f σ_gl1' σ_gl2' ->
    cond_eval σ_gl0 σ_f σ_g φ = true ->
    σ_gl2 = σ_gl2'.
Proof.
  intros G φ f g HW2f HW2g Hsound σ_gl0 σ_gl1 σ_gl1' σ_gl2 σ_gl2' σ_f σ_g
         H1 H2 H3 H4 Hφ.
  extensionality x. destruct (G (base x)) eqn:Hg.
  - exact (Hsound _ _ _ _ _ _ _ H1 H2 H3 H4 Hφ x Hg).
  - rewrite (ncb_writes_only_global G g _ _ _ HW2g H2 x Hg).
    rewrite (ncb_writes_only_global G f _ _ _ HW2f H1 x Hg).
    rewrite (ncb_writes_only_global G f _ _ _ HW2f H4 x Hg).
    rewrite (ncb_writes_only_global G g _ _ _ HW2g H3 x Hg).
    reflexivity.
Qed.


(* ================================================================= *)
(** * 12. Checking Specification Entries *)
(* ================================================================= *)

(** A specification entry f⟨x̄⟩, g⟨ȳ⟩ : φ is valid when the pair is
    well-formed (Def. well-formed), φ is well-associated (Def. var-assoc),
    and φ is a sound commutativity condition (Def. Valid).  Examples.v
    proves this for the paper's examples. *)
(* BEGIN core:entry *)
Definition valid_entry (G : is_global) (φ : cond) (f g : ncb) : Prop :=
  wf_pair G f g /\ cond_ok G f g φ /\ sound_comm_cond G φ f g.

(** Vars_gl given as a list of names. *)
Definition globals (xs : list var) : is_global := fun x => memb x xs.
(* END core:entry *)

(** Decision procedures for the syntactic conditions. *)
Definition W1b (f g : ncb) : bool :=
  forallb (fun x => negb (memb x (n_params f ++ n_params g)))
          (writes (n_body f) ++ writes (n_body g)).

Definition W2b (G : is_global) (n : ncb) : bool :=
  forallb (fun x => G x || memb x (n_locals n)) (writes (n_body n)).

Definition scopedb (G : is_global) (n : ncb) : bool :=
  forallb (fun x => negb (G x)) (n_inputs n) &&
  forallb (fun x => negb (memb x (n_params n ++ n_inputs n))) (n_locals n).

Definition wf_pairb (G : is_global) (f g : ncb) : bool :=
  W1b f g && W2b G f && W2b G g && scopedb G f && scopedb G g.

Lemma W2b_sound : forall G n, W2b G n = true -> W2 G n.
Proof.
  intros G n H x Hx. unfold W2b in H. rewrite forallb_forall in H.
  apply H in Hx. apply orb_true_iff in Hx as [Hg | Hl]; [left; exact Hg |].
  right. apply memb_In. exact Hl.
Qed.

Lemma scopedb_sound : forall G n, scopedb G n = true -> scoped G n.
Proof.
  intros G n H. unfold scopedb in H. apply andb_true_iff in H as [H1 H2].
  rewrite forallb_forall in H1, H2. split.
  - intros x Hx. apply H1 in Hx. apply negb_true_iff in Hx. exact Hx.
  - intros x Hx. apply H2 in Hx. apply negb_true_iff, memb_false in Hx. exact Hx.
Qed.

Lemma wf_pairb_sound : forall G f g, wf_pairb G f g = true -> wf_pair G f g.
Proof.
  intros G f g H. unfold wf_pairb in H.
  repeat rewrite andb_true_iff in H. destruct H as [[[[H1 H2] H3] H4] H5].
  split; [| split; [apply W2b_sound; exact H2 |
           split; [apply W2b_sound; exact H3 |
           split; apply scopedb_sound; assumption]]].
  intros x Hw. unfold W1b in H1. rewrite forallb_forall in H1.
  apply H1 in Hw. apply negb_true_iff, memb_false in Hw. exact Hw.
Qed.

Definition cvar_okb (G : is_global) (f g : ncb) (v : cvar) : bool :=
  match v with
  | VGl x => G x
  | VF x  => memb x (n_params f)
  | VG x  => memb x (n_params g)
  end.

Fixpoint cexp_okb (G : is_global) (f g : ncb) (e : cexp) : bool :=
  match e with
  | CENum _ => true
  | CEVar v => cvar_okb G f g v
  | CEArr a e1 => G a && cexp_okb G f g e1
  | CEPlus e1 e2 | CEMinus e1 e2 | CEMult e1 e2 | CEDiv e1 e2 | CEMod e1 e2 =>
      cexp_okb G f g e1 && cexp_okb G f g e2
  end.

Fixpoint cond_okb (G : is_global) (f g : ncb) (φ : cond) : bool :=
  match φ with
  | CTrue => true
  | CNot p => cond_okb G f g p
  | CAnd p q | COr p q => cond_okb G f g p && cond_okb G f g q
  | CEq e1 e2 | CLe e1 e2 | CLt e1 e2 => cexp_okb G f g e1 && cexp_okb G f g e2
  end.

Lemma cexp_okb_sound : forall G f g e, cexp_okb G f g e = true -> cexp_ok G f g e.
Proof.
  intros G f g e. induction e; simpl; intros H;
    repeat rewrite andb_true_iff in H; try tauto.
  destruct c; simpl in *; try exact H; apply memb_In; exact H.
Qed.

Lemma cond_okb_sound : forall G f g φ, cond_okb G f g φ = true -> cond_ok G f g φ.
Proof.
  intros G f g φ. induction φ; simpl; intros H;
    repeat rewrite andb_true_iff in H; try tauto;
    destruct H; split; apply cexp_okb_sound; assumption.
Qed.

(** A loop-free body's run is determined by [exec]. *)
Lemma run_ncb_lf : forall n σl σg σg',
  loop_free (n_body n) = true -> run_ncb n σl σg σg' ->
  σg' = merge (frame n) σg (exec (n_body n) (merge (frame n) σl σg)).
Proof.
  intros n σl σg σg' Hlf [s' [R ->]]. apply ncb_reduces in R.
  rewrite (run_loop_free _ _ _ Hlf R). reflexivity.
Qed.

(** [run_ncb] from a concrete computation: loop-free code via [exec], code
    with loops via the fuel-bounded [run]. *)
Lemma run_ncb_exec : forall n σl σg,
  loop_free (n_body n) = true ->
  run_ncb n σl σg (merge (frame n) σg (exec (n_body n) (merge (frame n) σl σg))).
Proof.
  intros n σl σg Hlf. exists (exec (n_body n) (merge (frame n) σl σg)). split.
  - eapply MS_Step; [apply S_NCB | apply exec_correct; exact Hlf].
  - reflexivity.
Qed.

Definition run_res (fuel : nat) (c : cmd) (s : state) : state :=
  match run fuel c s with Some s' => s' | None => s end.

(** [terminates] is checked by computation ([vm_compute]) without reading
    back the final state. *)
Definition terminates (fuel : nat) (c : cmd) (s : state) : bool :=
  match run fuel c s with Some _ => true | None => false end.

Lemma run_ncb_run : forall fuel n σl σg,
  terminates fuel (n_body n) (merge (frame n) σl σg) = true ->
  run_ncb n σl σg (merge (frame n) σg (run_res fuel (n_body n) (merge (frame n) σl σg))).
Proof.
  intros fuel n σl σg H. unfold run_res, terminates in *.
  destruct (run fuel (n_body n) (merge (frame n) σl σg)) as [s' |] eqn:E;
    [| discriminate].
  exists s'. split; [| reflexivity].
  eapply MS_Step; [apply S_NCB | apply run_sound with fuel; exact E].
Qed.

(** A pair that commutes unconditionally commutes under any condition. *)
Lemma sound_true_weaken : forall G φ f g,
  sound_comm_cond G CTrue f g -> sound_comm_cond G φ f g.
Proof.
  intros G φ f g H σ0 σ1 σ1' σ2 σ2' σf σg H1 H2 H3 H4 _.
  exact (H σ0 σ1 σ1' σ2 σ2' σf σg H1 H2 H3 H4 eq_refl).
Qed.

(** Proof automation for [sound_comm_cond] on loop-free bodies:
    compute the four final shared states with [exec], then compare them
    location by location, splitting on every comparison that occurs. *)
Ltac bool_hyps :=
  repeat match goal with
  | H : (_ || _)%bool = true |- _ => apply orb_true_iff in H; destruct H as [H | H]
  | H : (_ && _)%bool = true |- _ => let H' := fresh H in
                                     apply andb_true_iff in H; destruct H as [H' H]
  | H : (_ || _)%bool = false |- _ => let H' := fresh H in
                                      apply orb_false_iff in H; destruct H as [H' H]
  | H : (_ && _)%bool = false |- _ => apply andb_false_iff in H; destruct H as [H | H]
  | H : negb _ = true |- _ => apply negb_true_iff in H
  | H : negb _ = false |- _ => apply negb_false_iff in H
  | H : Z.eqb _ _ = true |- _ => apply Z.eqb_eq in H
  | H : Z.eqb _ _ = false |- _ => apply Z.eqb_neq in H
  | H : Z.ltb _ _ = true |- _ => apply Z.ltb_lt in H
  | H : Z.ltb _ _ = false |- _ => apply Z.ltb_ge in H
  | H : Z.leb _ _ = true |- _ => apply Z.leb_le in H
  | H : Z.leb _ _ = false |- _ => apply Z.leb_gt in H
  end.

Ltac simpl_state :=
  cbn -[Z.add Z.sub Z.mul Z.div Z.modulo Z.eqb Z.ltb Z.leb] in *;
  unfold update, merge in *;
  cbn -[Z.add Z.sub Z.mul Z.div Z.modulo Z.eqb Z.ltb Z.leb] in *.

(** Split on an innermost comparison (one whose operands contain no
    conditional), so that no comparison is left behind in a hypothesis. *)
Ltac no_if t := lazymatch t with context [if _ then _ else _] => fail | _ => idtac end.

Ltac split_cmp :=
  match goal with
  | |- context [Z.eqb ?a ?b] => no_if a; no_if b; destruct (Z.eqb_spec a b)
  | |- context [Z.ltb ?a ?b] => no_if a; no_if b; destruct (Z.ltb_spec a b)
  | |- context [Z.leb ?a ?b] => no_if a; no_if b; destruct (Z.leb_spec a b)
  end.

(** Squares are non-negative (for x*x in Ex. motivation). *)
Ltac add_squares :=
  repeat match goal with
  | |- context [?c * ?c] =>
      lazymatch goal with
      | _ : 0 <= c * c |- _ => fail
      | _ => assert (0 <= c * c) by nia
      end
  | _ : context [?c * ?c] |- _ =>
      lazymatch goal with
      | _ : 0 <= c * c |- _ => fail
      | _ => assert (0 <= c * c) by nia
      end
  end.

(** Rewrite with equations between integer terms (e.g. i_f = i_g after
    a split), so that equal array indices become syntactically equal. *)
Ltac rewrite_eqs :=
  repeat match goal with
  | H : @eq Z ?a ?b |- _ => progress (rewrite H in *)
  end.

Ltac finish_arith :=
  try reflexivity; rewrite_eqs; try reflexivity; try congruence; add_squares;
  first [ lia | nia | (Z.div_mod_to_equations; nia) ].

Ltac solve_comm :=
  let R1 := fresh "R" in let R2 := fresh "R" in
  let R3 := fresh "R" in let R4 := fresh "R" in
  let Hphi := fresh "Hphi" in let l := fresh "l" in let Hl := fresh "Hl" in
  intros ? ? ? ? ? ? ? R1 R2 R3 R4 Hphi;
  apply run_ncb_lf in R1; [| reflexivity];
  apply run_ncb_lf in R2; [| reflexivity];
  apply run_ncb_lf in R3; [| reflexivity];
  apply run_ncb_lf in R4; [| reflexivity];
  subst;
  intros l Hl; unfold globals in Hl; apply memb_In in Hl;
  destruct l as [? | ? ?]; cbn [base In] in Hl;
  repeat (destruct Hl as [Hl | Hl]; [subst |]); try contradiction;
  simpl_state; bool_hyps; subst;
  repeat (split_cmp; simpl_state; subst);
  finish_arith.

Ltac solve_entry :=
  split; [apply wf_pairb_sound; reflexivity |];
  split; [apply cond_okb_sound; reflexivity |];
  solve_comm.


==> anc/rocq/Correctness.v <==
(** Correctness.v — Stage 5 of 5: Correctness of the Execution Model

    The proof outline (Apx. correctness-proof) has three parts:

    Part A (Faithfulness, JobGen.v [faithful]): inlining the job-generating
      program gives back the original program.  Proved.

    Part B (Linearization, Linearization.v [linearization]): a complete
      serializable execution equals running its jobs one at a time in some
      order.  Proved; serializability ([contiguous]) is the paper's
      assumption that lock synthesis admits only serializable interleavings.

    Part C (Canonicalization): that order can be taken to be program
      order (ProgramOrder.v [program_order_ncb]).  Under (S+), (D+) and
      (P), a complete execution is a pre-order run of its initial job,
      recording what each job spawns (SpawnExec.v [trace_pre_run]), and so
      ends where the sequential run of the job-generating program does
      ([exec_dfs_sp]), which ends where the original program does, outside
      the NCB-local variables (Inline.v [dfs_sim], with Part A).  Proved,
      under the assumptions listed at [main_theorem].

    Interleave.v replaces serializability by [over_atomic]: a job and a
    job it overtook do not run alongside each other; any other jobs may
    interleave ([main_theorem_interleave]).  [main_theorem_sync] assumes
    only that the execution is equivalent to one satisfying [over_atomic]
    ([sync_equiv]), as two-phase locking or optimistic concurrency
    control provides.

    This file states the whole as [main_theorem], Part C up to program
    order as [program_order_main], Part B as [serializable], and
    instantiates the swap step for the running example.
    [main_theorem_same_jobs] is the earlier form, which assumed [same_jobs]. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Sorting.Permutation.
From Stdlib Require Import Sorting.Sorted.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Examples.
Require Import Jobs.
Require Import Linearization.
Require Import Stability.
Require Import ProgramOrder.
Require Import JobGen.
Require Import Sequential.
Require Import Inline.
Require Import Footprint.
Require Import Spawns.
Require Import SpawnOrder.
Require Import SpawnExec.
Require Import WaitsComplete.
Require Import Spawners.
Require Import Interleave.

Open Scope string_scope.

(* ================================================================= *)
(** * 1. Main Theorem (Parts B and C) *)
(* ================================================================= *)

(** Every complete serializable execution of the scheduler ends in the
    shared state obtained by running its jobs one at a time in program
    order ([before]).

    [B] lists the jobs that take a local step, with the configuration at
    their first step.  The assumptions are:
    - [Hvalid], [Hstable]: every entry of the specification is valid
      (Def. Valid) and the entries are stable (Def. stable), for the NCB
      [nb t] that the jobs of task t run.  These are the static checks.
    - [waits_complete]: the wait sets are complete (soundness of the
      dependence analysis and of the order dependences).
    - Independent jobs commute and do not change each other's conditions.
    - Each job terminates when run alone. *)
Theorem program_order_main :
  forall (spec : sched_spec) (before : job -> job -> Prop) (G : is_global) (nb : task_id -> ncb),
  (forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' -> before a b -> before a' b') ->
  (forall a a' b b', same a a' -> same b b' -> sp_dep spec a b = sp_dep spec a' b') ->
  forall (Hvalid : forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t'))
         (Hstable : forall tx ta tb φax φbx φba,
            sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx ->
            sp_cond spec tb ta = Some φba -> stable3 (nb tx) (nb ta) (nb tb) φax φbx φba),
  forall cfg es cfg' B,
  trace spec cfg es cfg' -> terminal cfg' -> contiguous es -> ids_fresh cfg ->
  blk spec [] cfg es cfg' B -> waits_complete spec before B ->
  let U := map fst B in
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  (forall a b s s1 s2, In a U -> In b U -> indep_s spec a b ->
     runs_seq [a; b] s s1 -> runs_seq [b; a] s s2 -> s1 = s2) ->
  (forall x a c s s', In x U -> In a U -> In c U -> indep_s spec x a -> runs_seq [x] s s' ->
     (cond_s spec a c s -> cond_s spec a c s') /\ (cond_s spec c a s -> cond_s spec c a s')) ->
  (forall j s, In j U -> exists s', runs_seq [j] s s') ->
  forall can, Permutation U can -> StronglySorted before can ->
  runs_seq can (c_gstate cfg) (c_gstate cfg').
Proof.
  intros spec before G nb Hbj Hds Hvalid Hstable.
  exact (program_order_ncb spec before Hbj Hds G nb Hvalid Hstable).
Qed.

(** Part B alone: serializability.  Every complete serializable execution,
    from a configuration with distinct job ids, has the same final shared
    state as running the execution's jobs one at a time, in some order. *)
Theorem serializable : forall spec cfg_init es cfg_fin,
  complete_trace spec cfg_init es cfg_fin ->
  contiguous es ->
  ids_fresh cfg_init ->
  exists lin,
    Permutation (map jview (trace_jobs cfg_init es)) (map jview lin) /\
    runs_seq lin (c_gstate cfg_init) (c_gstate cfg_fin).
Proof. exact linearization. Qed.

(* ================================================================= *)
(** * 1b. Main Theorem: Executions End Where the Program Does *)
(* ================================================================= *)

(** The sequential run of the job-generating program of [c] ends where
    the original program [erase c] does, outside the NCB-local variables
    [X] (Part A, and (A2)). *)
Lemma sequential_sim :
  forall (c : tcmd) (preds : vertex -> list task_id) (locals : vertex -> list var) (X : list var),
  NoDup (0%nat :: map fst (snd (build c))) ->
  body_ok X (fst (build c)) ->
  (forall w b, In (w, b) (snd (build c)) -> body_ok X b) ->
  (forall w, incl (locals w) X) ->
  forall cfg j0 gs kids,
  c_tasks cfg = to_tasks preds locals c ->
  j_body j0 = fst (build c) -> j_frame j0 = [] ->
  dfs (c_tasks cfg) j0 (c_gstate cfg) gs kids ->
  exists σ, ⟨ erase c , c_gstate cfg ⟩ ↝* ⟨ SKIP , σ ⟩ /\ agree X gs σ.
Proof.
  intros c preds locals X Hnd Hok0 Hok Hlocx cfg j0 gs kids HT Hb0 Hf0 Hdfs.
  set (Ts := snd (build c)).
  assert (HndTs : NoDup (map fst Ts)) by (inversion Hnd; assumption).
  assert (H0 : ~ In 0%nat (map fst Ts)) by (inversion Hnd; assumption).
  destruct (build_args_ro c HndTs) as [Nj0 NjT].
  (* the sequential run is the original program *)
  rewrite HT in Hdfs.
  assert (Hfind : forall w t b, find_task (to_tasks preds locals c) w = Some t ->
                  lookup Ts w = Some b -> t_body t = b).
  { intros w t b Hft Hl. unfold to_tasks in Hft. rewrite find_map_tasks in Hft. simpl in Hft.
    destruct w as [| w'].
    - exfalso. apply H0. eapply lookup_some_In. exact Hl.
    - fold Ts in Hft. rewrite Hl in Hft. injection Hft as <-. reflexivity. }
  assert (Hcode : forall w t, find_task (to_tasks preds locals c) w = Some t -> code_ok Ts X (t_body t)).
  { intros w t Hft. unfold to_tasks in Hft. rewrite find_map_tasks in Hft. simpl in Hft.
    destruct w as [| w'].
    - injection Hft as <-. simpl.
      destruct Hok0 as [[Hn Hx] | [Hn Hi]]; [left; repeat split; assumption | right; split; assumption].
    - fold Ts in Hft. destruct (lookup Ts (S w')) as [b |] eqn:Hl; [| discriminate].
      injection Hft as <-. simpl. apply lookup_pair_In in Hl.
      destruct (Hok _ _ Hl) as [[Hn Hx] | [Hn Hi]];
        [left; repeat split; try assumption; exact (NjT _ _ Hl) | right; split; assumption]. }
  assert (Hloc : forall w t, find_task (to_tasks preds locals c) w = Some t -> incl (t_locals t) X).
  { intros w t Hft. unfold to_tasks in Hft. rewrite find_map_tasks in Hft. simpl in Hft.
    destruct w as [| w'];
      [injection Hft as <-; apply Hlocx |].
    destruct (lookup (snd (build c)) (S w')); [injection Hft as <-; apply Hlocx | discriminate]. }
  apply (dfs_sim _ Ts X Hfind Hcode Hloc _ _ _ _ Hdfs).
  split; [rewrite Hb0; apply faithful; exact HndTs |].
  split; [intros l _; reflexivity |].
  split; [rewrite Hb0; destruct Hok0 as [[Hn Hx] | [Hn Hi]];
          [left; repeat split; assumption | right; split; assumption] |].
  rewrite Hf0. intros l [].
Qed.

(** The earlier form of [main_theorem], under (S) and [same_jobs] instead of
    (S+), (D+) and (P), with (A1) in its semantic form: [dfs] asks
    [swap_ok] at each newJob. *)
Theorem main_theorem_same_jobs :
  forall (c : tcmd) (preds : vertex -> list task_id) (locals : vertex -> list var)
         (spec : sched_spec) (before : job -> job -> Prop) (G : is_global)
         (nb : task_id -> ncb) (X : list var),
  (forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' -> before a b -> before a' b') ->
  (forall a a' b b', same a a' -> same b b' -> sp_dep spec a b = sp_dep spec a' b') ->
  (forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t')) ->
  (forall tx ta tb φax φbx φba,
     sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx ->
     sp_cond spec tb ta = Some φba -> stable3 (nb tx) (nb ta) (nb tb) φax φbx φba) ->
  NoDup (0%nat :: map fst (snd (build c))) ->
  body_ok X (fst (build c)) ->
  (forall w b, In (w, b) (snd (build c)) -> body_ok X b) ->
  (forall w, incl (locals w) X) ->
  forall cfg es cfg' B j0 gs kids,
  c_tasks cfg = to_tasks preds locals c ->
  j_body j0 = fst (build c) -> j_frame j0 = [] ->
  trace spec cfg es cfg' -> terminal cfg' -> contiguous es -> ids_fresh cfg ->
  blk spec [] cfg es cfg' B -> waits_complete spec before B ->
  let U := map fst B in
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  (forall a b s s1 s2, In a U -> In b U -> indep_s spec a b ->
     runs_seq [a; b] s s1 -> runs_seq [b; a] s s2 -> s1 = s2) ->
  (forall x a c s s', In x U -> In a U -> In c U -> indep_s spec x a -> runs_seq [x] s s' ->
     (cond_s spec a c s -> cond_s spec a c s') /\ (cond_s spec c a s -> cond_s spec c a s')) ->
  (forall j s, In j U -> exists s', runs_seq [j] s s') ->
  dfs (c_tasks cfg) j0 (c_gstate cfg) gs kids ->
  forall can, Permutation U can -> StronglySorted before can ->
  same_jobs can (j0 :: kids) ->
  exists σ, ⟨ erase c , c_gstate cfg ⟩ ↝* ⟨ SKIP , σ ⟩ /\ agree X (c_gstate cfg') σ.
Proof.
  intros c preds locals spec before G nb X Hbj Hds Hvalid Hstable Hnd Hok0 Hok Hlocx
    cfg es cfg' B j0 gs kids HT Hb0 Hf0 Htr Hterm Hcont Hfresh HB Hwc U Hncb Hci Hpi Htot Hdfs
    can Hp Hs Hsame.
  rewrite (dfs_program_order spec before Hbj Hds G nb Hvalid Hstable cfg es cfg' B j0 gs kids
             Htr Hterm Hcont Hfresh HB Hwc Hncb Hci Hpi Htot Hdfs can Hp Hs Hsame).
  exact (sequential_sim c preds locals X Hnd Hok0 Hok Hlocx cfg j0 gs kids HT Hb0 Hf0 Hdfs).
Qed.

(** Every complete serializable execution of the job-generating program of
    [c], from a single initial job, ends in a shared state that agrees,
    outside the NCB-local variables [X], with the state in which the
    original program [erase c] ends.

    Assumptions, as listed in the paper:
    - (V) every specification entry is valid and the entries are stable
      ([Hvalid], [Hstable]): the static checks;
    - (D) the dependence analysis is sound: the wait sets are complete
      ([waits_complete]), and of two independent jobs neither writes a
      shared name that the other mentions, the guards and arguments of
      its newJobs included ([disjoint_fp]), or that a condition between
      the other and some job reads ([cond_disj], together [fp_indep];
      [main_theorem_static] takes instead the decidable check
      [tdep_ok] on tasks); so they commute on
      the shared state and on what they spawn ((D+), [comm_sp_fp]), and
      do not change each other's conditions ([cond_pres_fp]);
    - (S+) the execution is serializable: the actions (local steps and
      forks) of each job are contiguous ([contiguous_f]);
    - (P) program order is the pre-order of the execution's fork tree
      ([preorder]), and it is strict;
    - (T) each job terminates when run alone, and so does the sequential
      run ([dfs_free]);
    - (A1) after its first newJob, a task reads nothing that a task it
      can spawn writes, and writes nothing that such a task reads or
      writes, outside that task's frame ([spawn_ok_all], Footprint.v);
    - (A2) code outside NCBs does not touch X and contains no inline NCB,
      and NCB bodies do not depend on the initial values of X ([body_ok],
      [locals]); the vertex ids are distinct ([NoDup]).
    The execution starts from the program's job alone, which has overtaken
    nothing.  [B] records each job at its first action ([blk_f]). *)
Theorem main_theorem :
  forall (c : tcmd) (preds : vertex -> list task_id) (locals : vertex -> list var)
         (spec : sched_spec) (before : job -> job -> Prop) (G : is_global)
         (nb : task_id -> ncb) (X : list var),
  (forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' -> before a b -> before a' b') ->
  (forall a, ~ before a a) ->
  (forall a a' b b', same a a' -> same b b' -> sp_dep spec a b = sp_dep spec a' b') ->
  (forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t')) ->
  (forall tx ta tb φax φbx φba,
     sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx ->
     sp_cond spec tb ta = Some φba -> stable3 (nb tx) (nb ta) (nb tb) φax φbx φba) ->
  NoDup (0%nat :: map fst (snd (build c))) ->
  body_ok X (fst (build c)) ->
  (forall w b, In (w, b) (snd (build c)) -> body_ok X b) ->
  (forall w, incl (locals w) X) ->
  forall cfg es cfg' B j0 gs kids,
  c_tasks cfg = to_tasks preds locals c ->
  j_body j0 = fst (build c) -> j_frame j0 = [] ->
  c_running cfg = [j0] -> c_waiting cfg = [] -> c_over cfg (j_jid j0) = [] ->
  trace spec cfg es cfg' -> terminal cfg' -> contiguous_f es -> ids_fresh cfg ->
  blk_f spec [] cfg es cfg' B -> waits_complete spec before B ->
  let U := trace_jobs cfg es in
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  fp_indep spec U ->
  (forall j g, In j U -> exists g' K, runs_sp (c_tasks cfg) [j] g g' K) ->
  (forall L, preorder (forks_of es) j0 L -> StronglySorted before L) ->
  spawn_ok_all (c_tasks cfg) 0%nat ->
  dfs_free (c_tasks cfg) j0 (c_gstate cfg) gs kids ->
  exists σ, ⟨ erase c , c_gstate cfg ⟩ ↝* ⟨ SKIP , σ ⟩ /\ agree X (c_gstate cfg') σ.
Proof.
  intros c preds locals spec before G nb X Hbj Hirr Hds Hvalid Hstable Hnd Hok0 Hok Hlocx
    cfg es cfg' B j0 gs kids HT Hb0 Hf0 Hr Hw Ho Htr Hterm Hcont Hfresh HB Hwc U Hncb Hcomm Htot
    Hpre Hsp Hdff.
  assert (Hroot : find_task (c_tasks cfg) 0%nat =
                  Some {| t_id := 0%nat; t_body := fst (build c); t_preds := preds 0%nat;
                          t_locals := locals 0%nat |})
    by (rewrite HT; unfold to_tasks; rewrite find_map_tasks; reflexivity).
  pose proof (of_task_root _ _ _ j0 Hroot Hb0) as Hot.
  (* the execution ends where the sequential run does *)
  rewrite (exec_dfs_sp spec before Hbj Hds Hirr G nb Hvalid Hstable cfg es cfg' B j0 gs kids
             Hr Hw Ho Htr Hterm Hcont Hfresh HB Hwc Hncb
             (fp_comm_trace spec cfg es cfg' Htr Hfresh (fun a b Ha Hb Hi => proj1 (Hcomm a b Ha Hb Hi)))
             (fp_cond_trace spec U Hcomm) Htot Hpre 0%nat Hot Hsp Hdff).
  (* (A1) from the syntactic condition; the sequential run is the original program *)
  destruct (dfs_free_dfs _ _ _ _ _ Hdff 0%nat Hot Hsp) as [Hdfs _].
  exact (sequential_sim c preds locals X Hnd Hok0 Hok Hlocx cfg j0 gs kids HT Hb0 Hf0 Hdfs).
Qed.

(** Program order is the pre-order of the execution's fork tree, and the
    wait sets are complete ([waits_complete_po], WaitsComplete.v) given
    two facts about the dependence analysis, for that order: (H1) a
    related job that precedes y is an ancestor of y, or its task is a
    predecessor of y's task, waited on at the spawn ([t_preds]) or with
    WaitNewTask ([sp_later]); (H2) a related job of a predecessor waited
    on only at the spawn, that precedes a forked job k, is created before
    k (the implementation's [order_spawners]). *)
Theorem main_theorem_po :
  forall (c : tcmd) (preds : vertex -> list task_id) (locals : vertex -> list var)
         (spec : sched_spec) (G : is_global) (nb : task_id -> ncb) (X : list var),
  (forall a a' b b', same a a' -> same b b' -> sp_dep spec a b = sp_dep spec a' b') ->
  (forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t')) ->
  (forall tx ta tb φax φbx φba,
     sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx ->
     sp_cond spec tb ta = Some φba -> stable3 (nb tx) (nb ta) (nb tb) φax φbx φba) ->
  NoDup (0%nat :: map fst (snd (build c))) ->
  body_ok X (fst (build c)) ->
  (forall w b, In (w, b) (snd (build c)) -> body_ok X b) ->
  (forall w, incl (locals w) X) ->
  forall cfg es cfg' B j0 gs kids,
  c_tasks cfg = to_tasks preds locals c ->
  j_body j0 = fst (build c) -> j_frame j0 = [] ->
  c_running cfg = [j0] -> c_waiting cfg = [] -> c_over cfg (j_jid j0) = [] ->
  trace spec cfg es cfg' -> terminal cfg' -> contiguous_f es -> ids_fresh cfg ->
  blk_f spec [] cfg es cfg' B ->
  let U := trace_jobs cfg es in
  (forall L, preorder (forks_of es) j0 L ->
     (forall a y ty, In a U -> In y U -> po L a y -> WaitsComplete.rel spec a y ->
        find_task (c_tasks cfg) (j_tid y) = Some ty ->
        reach (forks_of es) a y \/ In (j_tid a) (t_preds ty) \/ In (j_tid a) (sp_later spec (j_tid y))) /\
     (forall a k tk, In a U -> In k (forked es) -> po L a k -> WaitsComplete.rel spec a k ->
        find_task (c_tasks cfg) (j_tid k) = Some tk -> In (j_tid a) (t_preds tk) ->
        ~ In (j_tid a) (sp_later spec (j_tid k)) -> (j_jid a < j_jid k)%nat)) ->
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  fp_indep spec U ->
  (forall j g, In j U -> exists g' K, runs_sp (c_tasks cfg) [j] g g' K) ->
  spawn_ok_all (c_tasks cfg) 0%nat ->
  dfs_free (c_tasks cfg) j0 (c_gstate cfg) gs kids ->
  exists σ, ⟨ erase c , c_gstate cfg ⟩ ↝* ⟨ SKIP , σ ⟩ /\ agree X (c_gstate cfg') σ.
Proof.
  intros c preds locals spec G nb X Hds Hvalid Hstable Hnd Hok0 Hok Hlocx
    cfg es cfg' B j0 gs kids HT Hb0 Hf0 Hr Hw Ho Htr Hterm Hcont Hfresh HB U Hord Hncb Hcomm Htot Hsp Hdff.
  destruct (forks_bounds spec cfg es cfg' Htr Hfresh) as [Hb1 _].
  destruct (preorder_exists (forks_of es) (c_next cfg')
              (fun p c H => let '(conj a (conj _ b)) := Hb1 p c H in conj a b) j0) as [L HL].
  destruct (Hord L HL) as [Hp Hc].
  assert (Hall : all_jobs cfg = [j0]) by (unfold all_jobs; rewrite Hr, Hw; reflexivity).
  pose proof (L_nodup spec cfg cfg' es j0 L Htr Hfresh HL) as HndL.
  apply (main_theorem c preds locals spec (po L) G nb X (po_jid L) (fun a => po_irrefl L a HndL)
           Hds Hvalid Hstable Hnd Hok0 Hok Hlocx cfg es cfg' B j0 gs kids HT Hb0 Hf0 Hr Hw Ho
           Htr Hterm Hcont Hfresh HB (waits_complete_po spec cfg cfg' es j0 L Htr Hfresh Hall HL Hp Hc B HB)
           Hncb Hcomm Htot); [| exact Hsp | exact Hdff].
  intros L' HL'. rewrite (preorder_unique _ _ _ _ HL' HL). exact (po_sorted L HndL).
Qed.

(** As [main_theorem_po], with (H2) derived from the shape of the task
    graph ([spawners_ok], Spawners.v): spawning is acyclic, and each
    predecessor waited on at the spawn has the task's single spawner, along
    a chain of serial spawners; or is above the task along single spawners,
    with its own jobs created in program order; or is below it, while the
    root spawns the task once.  The implementation checks this
    ([Exe_pdg.spawners_ok]). *)
Theorem main_theorem_spawners :
  forall (c : tcmd) (preds : vertex -> list task_id) (locals : vertex -> list var)
         (spec : sched_spec) (G : is_global) (nb : task_id -> ncb) (X : list var),
  (forall a a' b b', same a a' -> same b b' -> sp_dep spec a b = sp_dep spec a' b') ->
  (forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t')) ->
  (forall tx ta tb φax φbx φba,
     sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx ->
     sp_cond spec tb ta = Some φba -> stable3 (nb tx) (nb ta) (nb tb) φax φbx φba) ->
  NoDup (0%nat :: map fst (snd (build c))) ->
  body_ok X (fst (build c)) ->
  (forall w b, In (w, b) (snd (build c)) -> body_ok X b) ->
  (forall w, incl (locals w) X) ->
  forall cfg es cfg' B j0 gs kids,
  c_tasks cfg = to_tasks preds locals c ->
  j_body j0 = fst (build c) -> j_frame j0 = [] ->
  c_running cfg = [j0] -> c_waiting cfg = [] -> c_over cfg (j_jid j0) = [] ->
  trace spec cfg es cfg' -> terminal cfg' -> contiguous_f es -> ids_fresh cfg ->
  blk_f spec [] cfg es cfg' B ->
  let U := trace_jobs cfg es in
  (forall L, preorder (forks_of es) j0 L ->
     forall a y ty, In a U -> In y U -> po L a y -> WaitsComplete.rel spec a y ->
       find_task (c_tasks cfg) (j_tid y) = Some ty ->
       reach (forks_of es) a y \/ In (j_tid a) (t_preds ty) \/ In (j_tid a) (sp_later spec (j_tid y))) ->
  (exists rk, spawners_ok spec (c_tasks cfg) j0 rk) ->
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  fp_indep spec U ->
  (forall j g, In j U -> exists g' K, runs_sp (c_tasks cfg) [j] g g' K) ->
  spawn_ok_all (c_tasks cfg) 0%nat ->
  dfs_free (c_tasks cfg) j0 (c_gstate cfg) gs kids ->
  exists σ, ⟨ erase c , c_gstate cfg ⟩ ↝* ⟨ SKIP , σ ⟩ /\ agree X (c_gstate cfg') σ.
Proof.
  intros c preds locals spec G nb X Hds Hvalid Hstable Hnd Hok0 Hok Hlocx
    cfg es cfg' B j0 gs kids HT Hb0 Hf0 Hr Hw Ho Htr Hterm Hcont Hfresh HB U Hpred [rk Hspw] Hncb Hcomm Htot Hsp Hdff.
  assert (Hall : all_jobs cfg = [j0]) by (unfold all_jobs; rewrite Hr, Hw; reflexivity).
  apply (main_theorem_po c preds locals spec G nb X Hds Hvalid Hstable Hnd Hok0 Hok Hlocx
           cfg es cfg' B j0 gs kids HT Hb0 Hf0 Hr Hw Ho Htr Hterm Hcont Hfresh HB);
    [| exact Hncb | exact Hcomm | exact Htot | exact Hsp | exact Hdff].
  intros L HL. split; [exact (Hpred L HL) |].
  intros a k tk Ha Hk Hpo _ Htk Hu Hl.
  exact (created_in_order spec cfg cfg' es j0 L Htr Hfresh Hall HL rk Hspw a k tk Ha Hk Hpo Htk Hu Hl).
Qed.

(** [main_theorem] with (S) replaced by [over_atomic] (Interleave.v): a
    job and a job it overtook do not run alongside each other.  A job
    that starts while another runs is then independent of it or its
    descendant (derived from the wait sets, [waits_running]), and (A1)
    ([spawn_ok_all]) keeps a descendant apart from what its ancestor runs
    after forking.  The re-check at a job's first step reads conditions
    that the other running jobs leave alone ([quiet], Jobs.v). *)
Theorem main_theorem_i :
  forall (c : tcmd) (preds : vertex -> list task_id) (locals : vertex -> list var)
         (spec : sched_spec) (before : job -> job -> Prop) (G : is_global)
         (nb : task_id -> ncb) (X : list var),
  (forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' -> before a b -> before a' b') ->
  (forall a, ~ before a a) ->
  (forall a a' b b', same a a' -> same b b' -> sp_dep spec a b = sp_dep spec a' b') ->
  (forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t')) ->
  (forall tx ta tb φax φbx φba,
     sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx ->
     sp_cond spec tb ta = Some φba -> stable3 (nb tx) (nb ta) (nb tb) φax φbx φba) ->
  NoDup (0%nat :: map fst (snd (build c))) ->
  body_ok X (fst (build c)) ->
  (forall w b, In (w, b) (snd (build c)) -> body_ok X b) ->
  (forall w, incl (locals w) X) ->
  forall cfg es cfg' B j0 gs kids,
  c_tasks cfg = to_tasks preds locals c ->
  j_body j0 = fst (build c) -> j_frame j0 = [] ->
  c_running cfg = [j0] -> c_waiting cfg = [] -> c_over cfg (j_jid j0) = [] ->
  trace spec cfg es cfg' -> terminal cfg' -> ids_fresh cfg ->
  blk_f spec [] cfg es cfg' B -> over_atomic es B -> waits_complete spec before B ->
  (forall pre p cp post, B = (pre ++ (p, cp) :: post)%list ->
     exists es', (exists pre', es = (pre' ++ es')%list /\ ~ acts (j_jid p) pre') /\ first_act es' = Some (j_jid p) /\
       forall a, In a (trace_jobs cfg es) -> ~ reach (forks_of es) a p -> acts (j_jid a) es' -> j_jid a <> j_jid p ->
         before a p -> WaitsComplete.rel spec a p -> W cp p a) ->
  let U := trace_jobs cfg es in
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  fp_indep spec U ->
  (forall j g, In j U -> exists g' K, runs_sp (c_tasks cfg) [j] g g' K) ->
  (forall L, preorder (forks_of es) j0 L -> StronglySorted before L) ->
  spawn_ok_all (c_tasks cfg) 0%nat ->
  dfs_free (c_tasks cfg) j0 (c_gstate cfg) gs kids ->
  exists σ, ⟨ erase c , c_gstate cfg ⟩ ↝* ⟨ SKIP , σ ⟩ /\ agree X (c_gstate cfg') σ.
Proof.
  intros c preds locals spec before G nb X Hbj Hirr Hds Hvalid Hstable Hnd Hok0 Hok Hlocx
    cfg es cfg' B j0 gs kids HT Hb0 Hf0 Hr Hw Ho Htr Hterm Hfresh HB Hatom Hwc Hwr U Hncb Hcomm Htot
    Hpre Hsp Hdff.
  assert (Hroot : find_task (c_tasks cfg) 0%nat =
                  Some {| t_id := 0%nat; t_body := fst (build c); t_preds := preds 0%nat;
                          t_locals := locals 0%nat |})
    by (rewrite HT; unfold to_tasks; rewrite find_map_tasks; reflexivity).
  pose proof (of_task_root _ _ _ j0 Hroot Hb0) as Hot.
  (* the execution ends where the sequential run does *)
  rewrite (exec_dfs_sp_i spec before Hbj Hds Hirr G nb Hvalid Hstable cfg es cfg' B j0 gs kids
             Hr Hw Ho Htr Hterm Hfresh HB Hwc Hatom Hwr Hncb (fun a b Ha Hb Hi => proj1 (Hcomm a b Ha Hb Hi))
             (fun x y Hx _ Hry Hne => anc_a1 spec cfg cfg' es j0 Htr Hfresh
                (ltac:(unfold all_jobs; rewrite Hr, Hw; reflexivity)) Hot Hsp x y Hx Hry Hne)
             (fp_comm_trace spec cfg es cfg' Htr Hfresh (fun a b Ha Hb Hi => proj1 (Hcomm a b Ha Hb Hi)))
             (fp_cond_trace spec U Hcomm) Htot Hpre 0%nat Hot Hsp Hdff).
  (* (A1) from the syntactic condition; the sequential run is the original program *)
  destruct (dfs_free_dfs _ _ _ _ _ Hdff 0%nat Hot Hsp) as [Hdfs _].
  exact (sequential_sim c preds locals X Hnd Hok0 Hok Hlocx cfg j0 gs kids HT Hb0 Hf0 Hdfs).
Qed.

(** [main_theorem_spawners] with (S) replaced by [over_atomic]. *)
Theorem main_theorem_interleave :
  forall (c : tcmd) (preds : vertex -> list task_id) (locals : vertex -> list var)
         (spec : sched_spec) (G : is_global) (nb : task_id -> ncb) (X : list var),
  (forall a a' b b', same a a' -> same b b' -> sp_dep spec a b = sp_dep spec a' b') ->
  (forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t')) ->
  (forall tx ta tb φax φbx φba,
     sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx ->
     sp_cond spec tb ta = Some φba -> stable3 (nb tx) (nb ta) (nb tb) φax φbx φba) ->
  NoDup (0%nat :: map fst (snd (build c))) ->
  body_ok X (fst (build c)) ->
  (forall w b, In (w, b) (snd (build c)) -> body_ok X b) ->
  (forall w, incl (locals w) X) ->
  forall cfg es cfg' B j0 gs kids,
  c_tasks cfg = to_tasks preds locals c ->
  j_body j0 = fst (build c) -> j_frame j0 = [] ->
  c_running cfg = [j0] -> c_waiting cfg = [] -> c_over cfg (j_jid j0) = [] ->
  trace spec cfg es cfg' -> terminal cfg' -> ids_fresh cfg ->
  blk_f spec [] cfg es cfg' B -> over_atomic es B ->
  let U := trace_jobs cfg es in
  (forall L, preorder (forks_of es) j0 L ->
     forall a y ty, In a U -> In y U -> po L a y -> WaitsComplete.rel spec a y ->
       find_task (c_tasks cfg) (j_tid y) = Some ty ->
       reach (forks_of es) a y \/ In (j_tid a) (t_preds ty) \/ In (j_tid a) (sp_later spec (j_tid y))) ->
  (exists rk, spawners_ok spec (c_tasks cfg) j0 rk) ->
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  fp_indep spec U ->
  (forall j g, In j U -> exists g' K, runs_sp (c_tasks cfg) [j] g g' K) ->
  spawn_ok_all (c_tasks cfg) 0%nat ->
  dfs_free (c_tasks cfg) j0 (c_gstate cfg) gs kids ->
  exists σ, ⟨ erase c , c_gstate cfg ⟩ ↝* ⟨ SKIP , σ ⟩ /\ agree X (c_gstate cfg') σ.
Proof.
  intros c preds locals spec G nb X Hds Hvalid Hstable Hnd Hok0 Hok Hlocx
    cfg es cfg' B j0 gs kids HT Hb0 Hf0 Hr Hw Ho Htr Hterm Hfresh HB Hil U Hpred [rk Hspw] Hncb Hcomm Htot Hsp Hdff.
  assert (Hall : all_jobs cfg = [j0]) by (unfold all_jobs; rewrite Hr, Hw; reflexivity).
  destruct (forks_bounds spec cfg es cfg' Htr Hfresh) as [Hb1 _].
  destruct (preorder_exists (forks_of es) (c_next cfg')
              (fun p c H => let '(conj a (conj _ b)) := Hb1 p c H in conj a b) j0) as [L HL].
  pose proof (L_nodup spec cfg cfg' es j0 L Htr Hfresh HL) as HndL.
  assert (Hc : forall a k tk, In a U -> In k (forked es) -> po L a k -> WaitsComplete.rel spec a k ->
                 find_task (c_tasks cfg) (j_tid k) = Some tk -> In (j_tid a) (t_preds tk) ->
                 ~ In (j_tid a) (sp_later spec (j_tid k)) -> (j_jid a < j_jid k)%nat).
  { intros a k tk Ha Hk Hpo _ Htk Hu Hl.
    exact (created_in_order spec cfg cfg' es j0 L Htr Hfresh Hall HL rk Hspw a k tk Ha Hk Hpo Htk Hu Hl). }
  apply (main_theorem_i c preds locals spec (po L) G nb X (po_jid L) (fun a => po_irrefl L a HndL)
           Hds Hvalid Hstable Hnd Hok0 Hok Hlocx cfg es cfg' B j0 gs kids HT Hb0 Hf0 Hr Hw Ho
           Htr Hterm Hfresh HB Hil
           (waits_complete_po spec cfg cfg' es j0 L Htr Hfresh Hall HL (Hpred L HL) Hc B HB)
           (waits_running spec cfg cfg' es j0 L Htr Hfresh Hall HL (Hpred L HL) Hc B HB)
           Hncb Hcomm Htot); [| exact Hsp | exact Hdff].
  intros L' HL'. rewrite (preorder_unique _ _ _ _ HL' HL). exact (po_sorted L HndL).
Qed.

(** (S) as the synchronization layer guarantees it: the execution need
    not itself satisfy [over_atomic], but it is equivalent to one that
    does, i.e. a protocol such as two-phase locking or optimistic
    concurrency control makes the steps of a job and a job it overtook
    equivalent to running one entirely before the other.  Equivalent
    means: an execution of the same program, from the same configuration,
    that forks the same jobs and ends in the same shared state. *)
Definition sync_equiv (spec : sched_spec) (cfg : config) (es : list event) (cfg' : config) : Prop :=
  exists es' cfg'' B', trace spec cfg es' cfg'' /\ terminal cfg'' /\ c_gstate cfg'' = c_gstate cfg' /\
    blk_f spec [] cfg es' cfg'' B' /\ over_atomic es' B' /\
    forked es' = forked es /\ forks_of es' = forks_of es.

(** [main_theorem_interleave] for executions that the synchronization
    layer makes equivalent to ones satisfying [over_atomic]. *)
Theorem main_theorem_sync :
  forall (c : tcmd) (preds : vertex -> list task_id) (locals : vertex -> list var)
         (spec : sched_spec) (G : is_global) (nb : task_id -> ncb) (X : list var),
  (forall a a' b b', same a a' -> same b b' -> sp_dep spec a b = sp_dep spec a' b') ->
  (forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t')) ->
  (forall tx ta tb φax φbx φba,
     sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx ->
     sp_cond spec tb ta = Some φba -> stable3 (nb tx) (nb ta) (nb tb) φax φbx φba) ->
  NoDup (0%nat :: map fst (snd (build c))) ->
  body_ok X (fst (build c)) ->
  (forall w b, In (w, b) (snd (build c)) -> body_ok X b) ->
  (forall w, incl (locals w) X) ->
  forall cfg es cfg' j0 gs kids,
  c_tasks cfg = to_tasks preds locals c ->
  j_body j0 = fst (build c) -> j_frame j0 = [] ->
  c_running cfg = [j0] -> c_waiting cfg = [] -> c_over cfg (j_jid j0) = [] ->
  ids_fresh cfg -> sync_equiv spec cfg es cfg' ->
  let U := trace_jobs cfg es in
  (forall L, preorder (forks_of es) j0 L ->
     forall a y ty, In a U -> In y U -> po L a y -> WaitsComplete.rel spec a y ->
       find_task (c_tasks cfg) (j_tid y) = Some ty ->
       reach (forks_of es) a y \/ In (j_tid a) (t_preds ty) \/ In (j_tid a) (sp_later spec (j_tid y))) ->
  (exists rk, spawners_ok spec (c_tasks cfg) j0 rk) ->
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  fp_indep spec U ->
  (forall j g, In j U -> exists g' K, runs_sp (c_tasks cfg) [j] g g' K) ->
  spawn_ok_all (c_tasks cfg) 0%nat ->
  dfs_free (c_tasks cfg) j0 (c_gstate cfg) gs kids ->
  exists σ, ⟨ erase c , c_gstate cfg ⟩ ↝* ⟨ SKIP , σ ⟩ /\ agree X (c_gstate cfg') σ.
Proof.
  intros c preds locals spec G nb X Hds Hvalid Hstable Hnd Hok0 Hok Hlocx
    cfg es cfg' j0 gs kids HT Hb0 Hf0 Hr Hw Ho Hfresh [es' [cfg'' [B' [Htr [Hterm [Eg [HB [Hil [Ef Efo]]]]]]]]]
    U Hpred Hspw Hncb Hcomm Htot Hsp Hdff.
  assert (EU : trace_jobs cfg es' = U) by (unfold U, trace_jobs; rewrite Ef; reflexivity).
  rewrite <- Eg.
  apply (main_theorem_interleave c preds locals spec G nb X Hds Hvalid Hstable Hnd Hok0 Hok Hlocx
           cfg es' cfg'' B' j0 gs kids HT Hb0 Hf0 Hr Hw Ho Htr Hterm Hfresh HB Hil);
    rewrite ?EU, ?Efo; assumption.
Qed.

(** The whole under the weakened (S), with (D) as the decidable check on
    tasks and the specification ([tdep_ok], as in [main_theorem_static]):
    what remains assumed about the dependence analysis is (H1) and that it
    relates every two jobs whose tasks fail the check. *)
Corollary main_theorem_checked :
  forall (c : tcmd) (preds : vertex -> list task_id) (locals : vertex -> list var)
         (spec : sched_spec) (G : is_global) (nb : task_id -> ncb) (X : list var),
  (forall a a' b b', same a a' -> same b b' -> sp_dep spec a b = sp_dep spec a' b') ->
  (forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t')) ->
  (forall tx ta tb φax φbx φba,
     sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx ->
     sp_cond spec tb ta = Some φba -> stable3 (nb tx) (nb ta) (nb tb) φax φbx φba) ->
  NoDup (0%nat :: map fst (snd (build c))) ->
  body_ok X (fst (build c)) ->
  (forall w b, In (w, b) (snd (build c)) -> body_ok X b) ->
  (forall w, incl (locals w) X) ->
  forall cfg es cfg' B j0 gs kids,
  c_tasks cfg = to_tasks preds locals c ->
  j_tid j0 = 0%nat -> j_body j0 = fst (build c) -> j_frame j0 = [] ->
  c_running cfg = [j0] -> c_waiting cfg = [] -> c_over cfg (j_jid j0) = [] ->
  trace spec cfg es cfg' -> terminal cfg' -> ids_fresh cfg ->
  blk_f spec [] cfg es cfg' B -> over_atomic es B ->
  let U := trace_jobs cfg es in
  (forall L, preorder (forks_of es) j0 L ->
     forall a y ty, In a U -> In y U -> po L a y -> WaitsComplete.rel spec a y ->
       find_task (c_tasks cfg) (j_tid y) = Some ty ->
       reach (forks_of es) a y \/ In (j_tid a) (t_preds ty) \/ In (j_tid a) (sp_later spec (j_tid y))) ->
  (exists rk, spawners_ok spec (c_tasks cfg) j0 rk) ->
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  (forall a b, indep_s spec a b -> tdep_ok (c_tasks cfg) spec (j_tid a) (j_tid b) = true) ->
  (forall j g, In j U -> exists g' K, runs_sp (c_tasks cfg) [j] g g' K) ->
  spawn_ok_all (c_tasks cfg) 0%nat ->
  dfs_free (c_tasks cfg) j0 (c_gstate cfg) gs kids ->
  exists σ, ⟨ erase c , c_gstate cfg ⟩ ↝* ⟨ SKIP , σ ⟩ /\ agree X (c_gstate cfg') σ.
Proof.
  intros c preds locals spec G nb X Hds Hvalid Hstable Hnd Hok0 Hok Hlocx
    cfg es cfg' B j0 gs kids HT Ht0 Hb0 Hf0 Hr Hw Ho Htr Hterm Hfresh HB Hil U Hpred Hspw Hncb Hck Htot Hsp Hdff.
  apply (main_theorem_interleave c preds locals spec G nb X Hds Hvalid Hstable Hnd Hok0 Hok Hlocx
           cfg es cfg' B j0 gs kids HT Hb0 Hf0 Hr Hw Ho Htr Hterm Hfresh HB Hil Hpred Hspw Hncb);
    try assumption.
  apply (tdep_fp_indep spec cfg es cfg' j0 Htr); [unfold all_jobs; rewrite Hr, Hw; reflexivity | | exact Hck].
  exists {| t_id := 0%nat; t_body := fst (build c); t_preds := preds 0%nat; t_locals := locals 0%nat |}.
  rewrite Ht0, HT. unfold to_tasks. rewrite find_map_tasks. simpl.
  split; [reflexivity | split; [exact Hb0 | rewrite Hf0; intros x []]].
Qed.

(** (D) as a decidable check on the tasks and the specification: the
    analysis declares two jobs independent only if their tasks pass
    [tdep_ok].  The initial job is the root task's. *)
Corollary main_theorem_static :
  forall (c : tcmd) (preds : vertex -> list task_id) (locals : vertex -> list var)
         (spec : sched_spec) (before : job -> job -> Prop) (G : is_global)
         (nb : task_id -> ncb) (X : list var),
  (forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' -> before a b -> before a' b') ->
  (forall a, ~ before a a) ->
  (forall a a' b b', same a a' -> same b b' -> sp_dep spec a b = sp_dep spec a' b') ->
  (forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t')) ->
  (forall tx ta tb φax φbx φba,
     sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx ->
     sp_cond spec tb ta = Some φba -> stable3 (nb tx) (nb ta) (nb tb) φax φbx φba) ->
  NoDup (0%nat :: map fst (snd (build c))) ->
  body_ok X (fst (build c)) ->
  (forall w b, In (w, b) (snd (build c)) -> body_ok X b) ->
  (forall w, incl (locals w) X) ->
  forall cfg es cfg' B j0 gs kids,
  c_tasks cfg = to_tasks preds locals c ->
  j_tid j0 = 0%nat -> j_body j0 = fst (build c) -> j_frame j0 = [] ->
  c_running cfg = [j0] -> c_waiting cfg = [] -> c_over cfg (j_jid j0) = [] ->
  trace spec cfg es cfg' -> terminal cfg' -> contiguous_f es -> ids_fresh cfg ->
  blk_f spec [] cfg es cfg' B -> waits_complete spec before B ->
  let U := trace_jobs cfg es in
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  (forall a b, indep_s spec a b -> tdep_ok (c_tasks cfg) spec (j_tid a) (j_tid b) = true) ->
  (forall j g, In j U -> exists g' K, runs_sp (c_tasks cfg) [j] g g' K) ->
  (forall L, preorder (forks_of es) j0 L -> StronglySorted before L) ->
  spawn_ok_all (c_tasks cfg) 0%nat ->
  dfs_free (c_tasks cfg) j0 (c_gstate cfg) gs kids ->
  exists σ, ⟨ erase c , c_gstate cfg ⟩ ↝* ⟨ SKIP , σ ⟩ /\ agree X (c_gstate cfg') σ.
Proof.
  intros c preds locals spec before G nb X Hbj Hirr Hds Hvalid Hstable Hnd Hok0 Hok Hlocx
    cfg es cfg' B j0 gs kids HT Ht0 Hb0 Hf0 Hr Hw Ho Htr Hterm Hcont Hfresh HB Hwc U Hncb Hck Htot
    Hpre Hsp Hdff.
  apply (main_theorem c preds locals spec before G nb X Hbj Hirr Hds Hvalid Hstable Hnd Hok0 Hok Hlocx
           cfg es cfg' B j0 gs kids HT Hb0 Hf0 Hr Hw Ho Htr Hterm Hcont Hfresh HB Hwc Hncb); try assumption.
  apply (tdep_fp_indep spec cfg es cfg' j0 Htr); [unfold all_jobs; rewrite Hr, Hw; reflexivity | | exact Hck].
  exists {| t_id := 0%nat; t_body := fst (build c); t_preds := preds 0%nat; t_locals := locals 0%nat |}.
  rewrite Ht0, HT. unfold to_tasks. rewrite find_map_tasks. simpl.
  split; [reflexivity | split; [exact Hb0 | rewrite Hf0; intros x []]].
Qed.

(* ================================================================= *)
(** * 1c. (A1) for the Running Example *)
(* ================================================================= *)

(** The tasks of Ex. motivation (JobGen.v, [mot_build]) satisfy the
    syntactic condition of (A1): Init spawns only the loop, the loop
    writes only i after spawning, and f and g get i by value and write
    only arr and out. *)
Example mot_spawn_ok : forall calc compute calc2 calc3 preds,
  spawn_ok_all (to_tasks preds mot_locals (mot_ast calc compute calc2 calc3)) 0%nat.
Proof. intros. apply (spawn_ok_allb_sound _ 4). reflexivity. Qed.

(** The specification of Ex. motivation on its tasks: f is task 2, g is
    task 3 ([mot_build]). *)
Definition mot_cond_fg : cond :=
  COr (CNot (CEq (CEVar (VF "i")) (CEVar (VG "i"))))
      (CAnd (CEq (CEVar (VF "i")) (CEVar (VG "i"))) (CLt (CENum 0) (CEArr "arr" (CEVar (VF "i"))))).
Definition mot_cond_ne : cond := CNot (CEq (CEVar (VF "i")) (CEVar (VG "i"))).

Definition mot_spec : sched_spec := {|
  sp_cond := fun u t =>
    match u, t with
    | 2, 3 | 3, 2 => Some mot_cond_fg
    | 2, 2 | 3, 3 => Some mot_cond_ne
    | _, _ => None
    end%nat;
  sp_dep := fun _ _ => true; sp_later := fun _ => [] |}.

(** The running example also satisfies (A1) for the conditions: after
    spawning, the loop writes only i, which no condition reads. *)
Example mot_spawn_cond_ok : forall calc compute calc2 calc3 preds,
  spawn_cond_ok_all mot_spec (to_tasks preds mot_locals (mot_ast calc compute calc2 calc3)) 0%nat.
Proof.
  intros. apply (spawn_cond_ok_allb_sound _ _ [2; 3]%nat 4).
  - intros u t φ H. simpl in H.
    destruct u as [| [| [| [| u]]]]; try discriminate; destruct t as [| [| [| [| t]]]]; try discriminate;
      simpl; auto.
  - reflexivity.
Qed.

(** A loop that writes, after spawning, an array that the condition of
    the jobs it spawns reads is rejected. *)
Example spawn_cond_ok_rejects :
  spawn_cond_ok_allb mot_spec
    [ {| t_id := 0%nat; t_body := CSeq (CNewJob 2%nat []) (CStore "arr" 0%Z 1%Z); t_preds := []; t_locals := [] |};
      {| t_id := 2%nat; t_body := CSkip; t_preds := []; t_locals := [] |} ] [2; 3]%nat 4 0%nat = false.
Proof. reflexivity. Qed.

(** A parent that writes, after spawning, a variable its child reads is
    rejected. *)
Example spawn_ok_rejects :
  spawn_ok_allb
    [ {| t_id := 0%nat; t_body := CSeq (CNewJob 1%nat []) (CAsgn "x" 1%Z); t_preds := []; t_locals := [] |};
      {| t_id := 1%nat; t_body := CAsgn "y" (AVar "x"); t_preds := []; t_locals := [] |} ] 4 0%nat = false.
Proof. reflexivity. Qed.

(** The check accepts two tasks that write different variables, and
    rejects them once one reads what the other writes, or once a
    condition of one reads what the other writes. *)
Example tdep_ok_accepts :
  let T := [ {| t_id := 1%nat; t_body := CAsgn "x" 1%Z; t_preds := []; t_locals := [] |};
             {| t_id := 2%nat; t_body := CAsgn "y" 2%Z; t_preds := []; t_locals := [] |} ] in
  tdep_ok T {| sp_cond := fun _ _ => None; sp_dep := fun _ _ => false; sp_later := fun _ => [] |} 1%nat 2%nat = true.
Proof. reflexivity. Qed.

Example tdep_ok_rejects :
  let T := [ {| t_id := 1%nat; t_body := CAsgn "x" 1%Z; t_preds := []; t_locals := [] |};
             {| t_id := 2%nat; t_body := CAsgn "y" (AVar "x"); t_preds := []; t_locals := [] |} ] in
  tdep_ok T {| sp_cond := fun _ _ => None; sp_dep := fun _ _ => false; sp_later := fun _ => [] |} 1%nat 2%nat = false.
Proof. reflexivity. Qed.

Example tdep_ok_rejects_cond :
  let T := [ {| t_id := 1%nat; t_body := CAsgn "x" 1%Z; t_preds := []; t_locals := [] |};
             {| t_id := 2%nat; t_body := CAsgn "y" 2%Z; t_preds := []; t_locals := [] |} ] in
  tdep_ok T {| sp_cond := fun u v => if andb (Nat.eqb u 2) (Nat.eqb v 2)
                                     then Some (CEq (CEVar (VGl "x")) (CENum 0)) else None;
               sp_dep := fun _ _ => false; sp_later := fun _ => [] |} 1%nat 2%nat = false.
Proof. reflexivity. Qed.

(* ================================================================= *)
(** * 2. The Swap Step for the Running Example *)
(* ================================================================= *)

(** Two jobs of Ex. motivation, f⟨i⟩ and g⟨i'⟩, can be run in either
    order when the condition i != i' || (i == i' && arr[i] > 0) holds. *)
Corollary mot_jobs_commute :
  forall calc compute calc2 calc3 (j1 j2 : job) s0 s2 s2',
  ncb_job j1 (mot_f calc) -> ncb_job j2 (mot_g compute calc2 calc3) ->
  cond_eval s0 (j_lstate j1) (j_lstate j2)
    (Fp "i" != Gp "i" \/ (Fp "i" == Gp "i" /\ "arr" !! (Fp "i") > 0%Z))%cond = true ->
  runs_seq [j1; j2] s0 s2 -> runs_seq [j2; j1] s0 s2' ->
  globally_eq G_mot s2 s2'.
Proof.
  intros calc compute calc2 calc3 j1 j2 s0 s2 s2' H1 H2 Hφ R12 R21.
  destruct (mot_fg calc compute calc2 calc3) as [_ [_ Hs]].
  exact (two_job_comm _ _ _ _ _ _ _ _ _ H1 H2 Hs Hφ R12 R21).
Qed.

(* ================================================================= *)
(** * 3. What Is Proved, and What Remains *)
(* ================================================================= *)

(** Proved (no axioms beyond functional extensionality):

    Language.v       semantics, determinism, evaluators, [strip].
    Commutativity.v  σ_l ⊕ σ_gl, [run_ncb], W1/W2, Def. Valid
                     ([sound_comm_cond]), the [solve_entry] tactic.
    Examples.v       every example of the paper; Fig. psdswp is unsound
                     as written and sound once q is local to f.
    Jobs.v           the six scheduler rules over labeled traces; local
                     steps run on σ_l ⊕ σ_gl; DepElim lets a waiting job
                     overtake a waiting or running job whose condition
                     holds; the job's first local step re-checks the
                     conditions in the current state and, unless each
                     reads only parameters, that the closure of the
                     overtaken jobs (what they still wait for or have
                     overtaken) is pairwise unordered.
                     The proofs use only the re-check, so overtaking a
                     running job needs nothing more.
    Linearization.v  Part B ([linearization]) and the swap step
                     ([two_job_comm]).
    Counterexample.v without the unordered premise, a job overtaking two
                     jobs with a sound entry ends in a state program order
                     does not produce.
    Counterexample2.v even with it (and the re-check, a sound dependence
                     analysis, valid and stable entries), a job that the
                     overtaking job does not depend on can run in between
                     and change the overtaken jobs' own condition; the
                     closure rule (Jobs.v, [still_ok]) excludes this.
    Stability.v      stable conditions ([stable3]); Ex. motivation is
                     stable and valid in both orientations.
    Overtake.v       a job overtaking several pairwise unordered jobs with
                     stable conditions ([overtake], [ncb_overtake]).
    JobGen.v         ReconstructAST and Part A ([faithful]).

    Canonical.v      sorting a linearization into program order, given
                     the facts at each job's first step ([sort_correct]),
                     for any deterministic notion of run ([sort_correct_r]).
    ProgramOrder.v   Part C up to program order ([program_order],
                     [program_order_ncb]): a complete serializable
                     execution ends where running its jobs one at a time
                     in program order does.  Assumed: the wait sets are
                     complete ([waits_complete]); independent jobs commute
                     and do not change each other's conditions (soundness
                     of the dependence analysis); each job terminates.
                     Def. Valid and stability are the static checks.

    Sequential.v     the sequential run of the job-generating program
                     ([dfs]) is a run of whole jobs in pre-order
                     ([dfs_blocks]), if at each newJob the rest of the
                     parent commutes with the child's subtree (A1).
    Inline.v         the sequential run ends where the original program
                     does, outside the NCB-local variables X ([dfs_sim]),
                     if code outside NCBs does not touch X and NCB bodies
                     do not depend on the initial values of X (A2).
                     JobGen passes by value only variables the subtree does
                     not write ([build_args_ro]), so copies stay exact.
                     JobGen.v  It passes no variable that a task other
                     than the spawner and its ancestors writes, as the
                     implementation does ([sib_build]): such a copy,
                     taken at the fork, could precede that task's write.

    Footprint.v      (A1) from a syntactic condition ([spawn_ok_all]):
                     after its first newJob, a task reads nothing a task
                     it can spawn writes, and writes nothing such a task
                     reads or writes, outside that task's frame.  Then the
                     sequential run without the (A1) premise is a [dfs]
                     ([dfs_free_dfs]).  The condition is decidable
                     ([spawn_ok_allb_sound]); the running example meets it
                     ([mot_spawn_ok]).

    Spawns.v         runs that record the children each job spawns
                     ([run_body], [pre_run]); the sequential run is a
                     pre-order run ([dfs_pre_run]), which is unique
                     ([pre_run_unique]); Part B recording forks
                     ([linearization_sp]).
    SpawnOrder.v     the jobs, in the order of their first actions (local
                     step or fork), give the final state and the trace's
                     forks ([first_action_run]), and the facts the sorting
                     needs hold along that order ([first_action_facts]).
    SpawnExec.v      sorting into program order keeps what each job spawns
                     (Canonical.v is generic in the state), and under (P)
                     the sorted run is the pre-order run ([trace_pre_run],
                     [exec_dfs_sp]).  This replaces the assumption [same_jobs] of
                     [main_theorem_same_jobs] ([dfs_program_order]).
                     (D) from footprints ([comm_sp_fp], [cond_pres_fp]),
                     and the footprints from a decidable check on tasks
                     ([tdep_ok], [tdep_fp_indep]).
    WaitsComplete.v  the wait sets are complete for program order taken
                     as the pre-order of the fork tree ([waits_complete_po]),
                     if the analysis relates the tasks of related jobs
                     (H1) and a job of a predecessor waited on only at the
                     spawn is created first (H2).  A job created later
                     descends from a job that exists now and may spawn its
                     task ([created_by]), which WaitNewTask excludes.
                     [main_theorem_po] drops [before], its properties and
                     [waits_complete].
    Spawners.v       (H2) from the shape of the task graph
                     ([created_in_order]): the jobs of a serial task whose
                     own jobs are created in program order wait, at their
                     spawn, on the earlier ones until they are gone, so
                     the children of the earlier ones are created first
                     ([ord_of_cr], [cr_chain]).  [main_theorem_spawners]
                     replaces (H2) by [spawners_ok].
    Interleave.v     (S) replaced by [over_atomic]: a job and a job it
                     overtook do not run alongside each other (what lock
                     synthesis must provide).  A job that starts while
                     another runs is then independent of it or its
                     descendant: otherwise the wait sets
                     ([waits_running], [waits_complete]) make one
                     overtake the other.  Running the jobs one at a time
                     in first-action order still ends in the final state
                     ([interleave_inv]): each action moves left past the
                     runs of the jobs that started after its job, which
                     are disjoint from it, or are its descendants, which
                     (A1) keeps apart from the code it runs after forking
                     ([anc_a1], from [spawn_ok_all]).  The re-check facts
                     carry over: the state where a job runs in that order
                     is the state at its first action followed by what
                     the jobs it started within still do
                     ([complete_chain]), and the re-check requires those
                     running jobs to write nothing its conditions read
                     ([quiet], Jobs.v).  [main_theorem_interleave] is
                     [main_theorem_spawners] under [over_atomic];
                     contiguous traces satisfy it
                     ([contiguous_over_atomic]).  [main_theorem_sync]
                     needs only an equivalent execution that satisfies
                     it ([sync_equiv]).  [spawn_cond_ok_allb]
                     checks (A1) for conditions, which the theorem no
                     longer needs.

    (D+) is not assumed, nor is it that independent jobs do not change
    each other's conditions: [main_theorem] derives both from disjoint
    footprints ([comm_sp_fp], [cond_pres_fp]); [main_theorem_static]
    derives the footprints from a decidable check on tasks and the
    specification ([tdep_ok], [tdep_fp_indep]).  Assumed, not proved:
    that the tool's dependence analysis relates any two jobs whose tasks
    fail the check.  The implementation counts the shared variables
    of the conditions involving a named block as reads of that block
    (Exe_pdg.cond_read_ids).  Not covered by the JobGen rule: an ancestor
    that writes a variable after forking a task that writes it too.
    Not modeled: a job that writes a by-value copy
    (2d-array, psdswp pass q and the job mutates it); JobGen does not pass
    such variables, so these benchmarks fall outside the theorem. *)


==> anc/rocq/Counterexample.v <==
(** Counterexample.v — A Job That Overtakes Two Jobs

    Under the current scheduler rules, a waiting job g may drop its
    dependences on several jobs f1, f2 by DepElim, each time because the
    entry's condition φ holds in the current shared state.  Def. Valid
    only says that g commutes with *one* f from a state where φ holds.
    When f1 changes what φ reads, the condition checked for f2 is stale
    by the time f2 runs in program order.

    Here f⟨k⟩: { arr[0] = arr[0] - k } and g: { if (arr[0] > 0) x = 1 },
    with the sound entry  g, f⟨k⟩ : 0 < k && k < arr[0].
    From arr[0] = 5, both f1⟨3⟩ and f2⟨3⟩ satisfy φ, so g may overtake
    each of them; running g first ends with x = 1, while program order
    f1; f2; g ends with x = 0.

    SC_Local's re-check requires the jobs g overtook to be pairwise
    unordered, since g's condition reads arr[0] (it does not read only
    parameters).  f1 and f2 both write arr[0] and have no entry, so they
    are not unordered ([cx_blocked]), and g may not take its first step
    while both exist ([cx_blocked_recheck]).  The execution is still
    possible if the dependence analysis wrongly reports f1 and f2 as
    independent ([cx_execution]), which is why soundness of the analysis
    is assumed. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Lia.
From Stdlib Require Import Logic.FunctionalExtensionality.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Linearization.

Open Scope string_scope.
Open Scope list_scope.

(* ================================================================= *)
(** * 1. Running a Job's Whole Body *)
(* ================================================================= *)

Lemma trace_app : forall spec c1 es1 c2 es2 c3,
  trace spec c1 es1 c2 -> trace spec c2 es2 c3 -> trace spec c1 (es1 ++ es2) c3.
Proof.
  intros spec c1 es1 c2 es2 c3 H1 H2.
  induction H1; simpl; [exact H2 | econstructor; [eassumption | auto]].
Qed.

(** A running job that runs its body to the end takes a block of local
    steps; the shared state ends as in [run_ncb]. *)
Lemma upd_over_idem : forall ov k v, upd_over (upd_over ov k v) k v = upd_over ov k v.
Proof.
  intros ov k v. extensionality k'. unfold upd_over. destruct (Nat.eqb k' k); reflexivity.
Qed.

Lemma local_run : forall spec c st c' st',
  ⟨ c , st ⟩ ↝* ⟨ c' , st' ⟩ -> c' = SKIP -> c <> SKIP ->
  forall jr1 j jr2 jw g T n ov,
  j_body j = c -> merge (j_frame j) (j_lstate j) g = st ->
  still_ok spec g j (jr1 ++ jr2 ++ map fst jw) jw ov ->
  quiet spec j (jr1 ++ jr2) (jr1 ++ jr2 ++ map fst jw) jw ov ->
  exists m l',
    trace spec
      {| c_running := jr1 ++ j :: jr2; c_waiting := jw; c_gstate := g;
         c_tasks := T; c_next := n; c_over := ov |}
      (repeat (ELocal (j_jid j)) m)
      {| c_running := jr1 ++ {| j_jid := j_jid j; j_tid := j_tid j; j_frame := j_frame j;
                                j_lstate := l'; j_body := SKIP |} :: jr2;
         c_waiting := jw; c_gstate := merge (j_frame j) g st';
         c_tasks := T; c_next := n; c_over := upd_over ov (j_jid j) [] |}.
Proof.
  intros spec c st c' st' H. induction H as [c st | c1 s1 c2 s2 c3 s3 Hs Hm IH];
    intros Hc Hne jr1 j jr2 jw g T n ov Hb Hst Hok Hq.
  - subst. contradiction.
  - set (j1 := {| j_jid := j_jid j; j_tid := j_tid j; j_frame := j_frame j;
                  j_lstate := s2; j_body := c2 |}).
    assert (Step : config_step spec
      {| c_running := jr1 ++ j :: jr2; c_waiting := jw; c_gstate := g;
         c_tasks := T; c_next := n; c_over := ov |}
      (ELocal (j_jid j))
      {| c_running := jr1 ++ j1 :: jr2; c_waiting := jw; c_gstate := merge (j_frame j) g s2;
         c_tasks := T; c_next := n; c_over := upd_over ov (j_jid j) [] |}).
    { apply SC_Local; [exact Hok | rewrite Hb, Hst; exact Hs | exact Hq]. }
    assert (Hd : c2 = SKIP \/ c2 <> SKIP) by (destruct c2; [left; reflexivity | right; discriminate ..]).
    destruct Hd as [-> | Hd].
    + subst c3. apply skip_multi_refl in Hm. subst s3.
      exists 1, s2. econstructor; [exact Step | constructor].
    + destruct (IH Hc Hd jr1 j1 jr2 jw (merge (j_frame j) g s2) T n
                   (upd_over ov (j_jid j) []) eq_refl) as [m [l' Htr]].
      * simpl. apply merge_self.
      * apply still_ok_nil. simpl. unfold upd_over. rewrite Nat.eqb_refl. reflexivity.
      * apply quiet_nil. simpl. unfold upd_over. rewrite Nat.eqb_refl. reflexivity.
      * exists (S m), l'. simpl. econstructor; [exact Step |].
        simpl in Htr. rewrite merge_shadow, upd_over_idem in Htr. exact Htr.
Qed.

(* ================================================================= *)
(** * 2. Contiguity of Block Traces *)
(* ================================================================= *)

Lemma first_local_split : forall l1 l2 a b,
  first_local (l1 ++ l2) = Some a -> In (ELocal b) l1 ->
  exists p q, l1 = p ++ ELocal a :: q /\ (b = a \/ In (ELocal b) q).
Proof.
  induction l1 as [| e l1 IH]; simpl; intros l2 a b Hf Hb; [contradiction |].
  destruct e as [c | c | c | c d | c | c d].
  2-6: destruct Hb as [Hb | Hb]; [discriminate |];
       destruct (IH _ _ _ Hf Hb) as [p [q [-> Hq]]];
       match goal with |- exists _ _, ?h :: _ = _ /\ _ => exists (h :: p), q end;
       split; [reflexivity | exact Hq].
  injection Hf as ->. exists [], l1. split; [reflexivity |].
  destruct Hb as [Hb | Hb]; [injection Hb as ->; left | right]; auto.
Qed.

Lemma contiguous_nil : contiguous [].
Proof. intros pre mid post a b H. destruct pre; discriminate. Qed.

Lemma contiguous_cons : forall e es, contiguous es ->
  (forall a, e = ELocal a -> In (ELocal a) es -> first_local es = Some a) ->
  contiguous (e :: es).
Proof.
  intros e es Hc He pre mid post a b Heq Hb.
  destruct pre as [| e' pre]; simpl in Heq.
  - injection Heq as -> Hes.
    assert (Hf : first_local es = Some a).
    { apply He; [reflexivity |]. rewrite Hes. apply in_or_app. right. left. reflexivity. }
    rewrite Hes in Hf.
    destruct (first_local_split _ _ _ _ Hf Hb) as [p [q [-> [-> | Hq]]]]; [reflexivity |].
    apply (Hc p q post a b); [rewrite Hes, <- app_assoc; reflexivity | exact Hq].
  - injection Heq as -> Hes. exact (Hc pre mid post a b Hes Hb).
Qed.

Lemma contiguous_other : forall e es,
  contiguous es -> (forall a, e <> ELocal a) -> contiguous (e :: es).
Proof.
  intros e es Hc He. apply contiguous_cons; [exact Hc |].
  intros a Ha. exfalso. exact (He a Ha).
Qed.

Lemma contiguous_block : forall a m rest,
  contiguous rest -> ~ In (ELocal a) rest -> contiguous (repeat (ELocal a) m ++ rest).
Proof.
  intros a m rest Hc Hn. induction m as [| m IH]; simpl; [exact Hc |].
  apply contiguous_cons; [exact IH |]. intros a' Ha Hin. injection Ha as <-.
  destruct m as [| m]; simpl in *; [contradiction | reflexivity].
Qed.

Lemma not_in_block : forall a b m rest,
  a <> b -> ~ In (ELocal a) rest -> ~ In (ELocal a) (repeat (ELocal b) m ++ rest).
Proof.
  intros a b m rest Hab Hn Hin. apply in_app_or in Hin as [Hin | Hin]; [| exact (Hn Hin)].
  apply repeat_spec in Hin. injection Hin as ->. exact (Hab eq_refl).
Qed.

(* ================================================================= *)
(** * 3. The Example *)
(* ================================================================= *)

Open Scope Z_scope.

Definition cx_f : ncb := {|
  n_label := "f"; n_params := ["k"]; n_inputs := []; n_locals := [];
  n_body := "arr" <[ 0 ]> ::= "arr" !! 0 - "k" |}.

Definition cx_g : ncb := {|
  n_label := "g"; n_params := []; n_inputs := []; n_locals := [];
  n_body := IF "arr" !! 0 > 0 THEN "x" ::= 1 ELSE SKIP END |}.

Definition G_cx := globals ["arr"; "x"].

(** The entry  g, f⟨k⟩ : 0 < k && k < arr[0]  (g first, as DepElim
    evaluates it with the waiting job's state first). *)
Definition φ_cx : cond := (0 < Gp "k" /\ Gp "k" < "arr" !! 0)%cond.

Theorem cx_entry : valid_entry G_cx φ_cx cx_g cx_f.
Proof. solve_entry. Qed.

Close Scope Z_scope.

Definition f_task : task_id := 1%nat.
Definition g_task : task_id := 2%nat.

(** [dep]: whether the dependence analysis relates two jobs; [true] is
    the sound answer here. *)
Definition spec_cx (dep : bool) : sched_spec := {|
  sp_cond := fun t t' => if Nat.eqb t g_task && Nat.eqb t' f_task then Some φ_cx else None;
  sp_dep := fun _ _ => dep; sp_later := fun _ => [] |}.

Definition job_f (jid : job_id) : job := {|
  j_jid := jid; j_tid := f_task; j_frame := frame cx_f;
  j_lstate := ("k" !-> 3%Z ; empty_state); j_body := ncb_cmd cx_f |}.

Definition job_g : job := {|
  j_jid := 2; j_tid := g_task; j_frame := frame cx_g;
  j_lstate := empty_state; j_body := ncb_cmd cx_g |}.

Definition s0 : state := (LElem "arr" 0%Z !-> 5%Z ; empty_state).

(** f1 (job 0) and f2 (job 1) in program order, then g (job 2).  f2
    waits for f1 (both write arr[0]); g waits for both (commutative
    dependences). *)
Definition cfg0 : config := {|
  c_running := [];
  c_waiting := [(job_f 0, empty_wset);
                (job_f 1, {| ws_jobs := [0%nat]; ws_tasks := [] |});
                (job_g,   {| ws_jobs := [0%nat; 1%nat]; ws_tasks := [] |})];
  c_gstate := s0; c_tasks := []; c_next := 3; c_over := fun _ => [] |}.

Lemma cfg0_fresh : ids_fresh cfg0.
Proof.
  split; simpl.
  - repeat constructor; simpl; intuition discriminate.
  - intros j Hj. repeat (destruct Hj as [<- | Hj]; [simpl; lia |]). contradiction.
Qed.

Lemma loop_free_run : forall c s, loop_free c = true -> ⟨ c , s ⟩ ↝* ⟨ SKIP , exec c s ⟩.
Proof. intros. apply exec_correct. assumption. Qed.

Lemma term_one : forall spec j jw g T n ov e,
  j_body j = SKIP -> e = ETerm (j_jid j) ->
  config_step spec {| c_running := [] ++ [j]; c_waiting := jw; c_gstate := g;
                      c_tasks := T; c_next := n; c_over := ov |}
    e {| c_running := []; c_waiting := jw; c_gstate := g; c_tasks := T; c_next := n;
         c_over := ov |}.
Proof. intros. subst. apply (SC_Terminate spec [] j []). assumption. Qed.

Ltac no_local :=
  let H := fresh in intro H;
  repeat match type of H with
  | In _ (_ ++ _) => apply in_app_or in H; destruct H as [H | H]
  | In _ (repeat _ _) => apply repeat_spec in H; discriminate H
  | In _ (_ :: _) => destruct H as [H | H]; [discriminate H |]
  | In _ [] => contradiction
  end.

(** With an unsound dependence analysis (f1, f2 reported independent),
    the execution g; f1; f2 is complete and serializable, and ends with
    x = 1. *)
Definition ov1 := upd_over (fun _ => []) 2 [0%nat].
Definition ov2 := upd_over ov1 2 [1%nat; 0%nat].
Definition ov3 := upd_over ov2 2 [].
Definition ov4 := upd_over ov3 0 [].
Definition ov5 := upd_over ov4 1 (ov4 1).

Ltac vacuous := apply still_ok_nil; vm_compute; reflexivity.

Theorem cx_execution : exists es cfg',
  complete_trace (spec_cx false) cfg0 es cfg' /\ contiguous es /\ c_gstate cfg' "x" = 1%Z.
Proof.
  (* g runs first, from s0; at its first step it re-checks both conditions *)
  set (sg := exec (ncb_cmd cx_g) (merge (frame cx_g) empty_state s0)).
  destruct (local_run (spec_cx false) _ _ _ _ (loop_free_run (ncb_cmd cx_g) _ eq_refl) eq_refl
              ltac:(discriminate)
              [] job_g [] [(job_f 0, empty_wset); (job_f 1, {| ws_jobs := [0%nat]; ws_tasks := [] |})]
              s0 [] 3 ov2 eq_refl eq_refl) as [m1 [l1 Tg]]; [| split; [intros x [] | right; intros x []] |].
  { split; [| right; split].
    - intros j2 Hj2 _. exists φ_cx. simpl in Hj2.
      destruct Hj2 as [<- | [<- | []]]; (split; [reflexivity | vm_compute; reflexivity]).
    - intros. left. split; reflexivity.
    - intros m wm _ Hm. simpl in Hm.
      destruct Hm as [Hm | [Hm | []]]; injection Hm as <- <-; reflexivity. }
  set (g1 := merge (frame cx_g) s0 sg) in Tg.
  set (sf1 := exec (ncb_cmd cx_f) (merge (frame cx_f) ("k" !-> 3%Z ; empty_state) g1)).
  destruct (local_run (spec_cx false) _ _ _ _ (loop_free_run (ncb_cmd cx_f) _ eq_refl) eq_refl
              ltac:(discriminate)
              [] (job_f 0) [] [(job_f 1, {| ws_jobs := [0%nat]; ws_tasks := [] |})]
              g1 [] 3 ov3 eq_refl eq_refl) as [m2 [l2 Tf1]]; [vacuous | split; [intros x [] | right; intros x []] |].
  set (g2 := merge (frame cx_f) g1 sf1) in Tf1.
  set (sf2 := exec (ncb_cmd cx_f) (merge (frame cx_f) ("k" !-> 3%Z ; empty_state) g2)).
  destruct (local_run (spec_cx false) _ _ _ _ (loop_free_run (ncb_cmd cx_f) _ eq_refl) eq_refl
              ltac:(discriminate)
              [] (job_f 1) [] [] g2 [] 3 ov5 eq_refl eq_refl) as [m3 [l3 Tf2]]; [vacuous | split; [intros x [] | right; intros x []] |].
  set (g3 := merge (frame cx_f) g2 sf2) in Tf2.
  set (es := [EDepElim 2 0; EDepElim 2 1; EFinish 2] ++ repeat (ELocal 2) m1 ++
             [ETerm 2; EFinish 0] ++ repeat (ELocal 0) m2 ++
             [ETerm 0; EDepElim 1 0; EFinish 1] ++ repeat (ELocal 1) m3 ++ [ETerm 1]).
  exists es, {| c_running := []; c_waiting := []; c_gstate := g3; c_tasks := []; c_next := 3;
                c_over := upd_over ov5 1 [] |}.
  split; [split |]; [| split; reflexivity | split].
  - unfold es. simpl app.
    (* g overtakes f1 and f2, while neither has started *)
    eapply TR_Step.
    { apply (SC_DepElim (spec_cx false) [] [(job_f 0, empty_wset); (job_f 1, {| ws_jobs := [0%nat]; ws_tasks := [] |})]
               job_g _ [] 0 s0 [] 3 (fun _ => []) [0%nat]); [simpl; auto |].
      right. exists (job_f 0), φ_cx.
      split; [simpl; tauto | split; [reflexivity | split; [reflexivity | split; [vm_compute; reflexivity | reflexivity]]]]. }
    eapply TR_Step.
    { apply (SC_DepElim (spec_cx false) [] [(job_f 0, empty_wset); (job_f 1, {| ws_jobs := [0%nat]; ws_tasks := [] |})]
               job_g _ [] 1 s0 [] 3 ov1 [1%nat; 0%nat]); [simpl; auto |].
      right. exists (job_f 1), φ_cx.
      split; [simpl; tauto | split; [reflexivity | split; [reflexivity | split; [vm_compute; reflexivity | reflexivity]]]]. }
    eapply TR_Step; [apply (SC_FinishWait (spec_cx false) [] [(job_f 0, empty_wset); (job_f 1, {| ws_jobs := [0%nat]; ws_tasks := [] |})] job_g [] s0 [] 3 ov2) |].
    apply (trace_app _ _ _ _ _ _ Tg).
    eapply TR_Step; [apply term_one; reflexivity |].
    eapply TR_Step; [apply (SC_FinishWait (spec_cx false) [] [] (job_f 0) [(job_f 1, {| ws_jobs := [0%nat]; ws_tasks := [] |})] g1 [] 3 ov3) |].
    apply (trace_app _ _ _ _ _ _ Tf1).
    eapply TR_Step; [apply term_one; reflexivity |].
    (* f2 drops f1, which has terminated *)
    eapply TR_Step.
    { apply (SC_DepElim (spec_cx false) [] [] (job_f 1) {| ws_jobs := [0%nat]; ws_tasks := [] |} [] 0 g2 [] 3 ov4 (ov4 1));
        [simpl; auto | left; split; reflexivity]. }
    eapply TR_Step; [apply (SC_FinishWait (spec_cx false) [] [] (job_f 1) [] g2 [] 3 ov5) |].
    apply (trace_app _ _ _ _ _ _ Tf2).
    eapply TR_Step; [apply term_one; reflexivity |].
    apply TR_Refl.
  - unfold es.
    repeat (apply contiguous_other; [| intros ? ?; discriminate]).
    apply contiguous_block; [| no_local].
    repeat (apply contiguous_other; [| intros ? ?; discriminate]).
    apply contiguous_block; [| no_local].
    repeat (apply contiguous_other; [| intros ? ?; discriminate]).
    apply contiguous_block; [| no_local].
    repeat (apply contiguous_other; [| intros ? ?; discriminate]).
    apply contiguous_nil.
  - vm_compute. reflexivity.
Qed.

(** Program order f1; f2; g ends with x = 0. *)
Theorem cx_program_order : forall s,
  runs_seq [job_f 0; job_f 1; job_g] s0 s -> s "x" = 0%Z.
Proof.
  intros s H.
  inversion H as [| ? ? ? s1 ? R1 H1]; subst.
  inversion H1 as [| ? ? ? s2 ? R2 H2]; subst.
  inversion H2 as [| ? ? ? s3 ? R3 H3]; subst.
  inversion H3; subst.
  simpl in R1, R2, R3.
  apply run_loop_free in R1; [| reflexivity].
  apply run_loop_free in R2; [| reflexivity].
  apply run_loop_free in R3; [| reflexivity].
  subst. vm_compute. reflexivity.
Qed.

(** Running g before f1 and f2 ends with x = 1. *)
Theorem cx_overtaken : forall s,
  runs_seq [job_g; job_f 0; job_f 1] s0 s -> s "x" = 1%Z.
Proof.
  intros s H.
  inversion H as [| ? ? ? s1 ? R1 H1]; subst.
  inversion H1 as [| ? ? ? s2 ? R2 H2]; subst.
  inversion H2 as [| ? ? ? s3 ? R3 H3]; subst.
  inversion H3; subst.
  simpl in R1, R2, R3.
  apply run_loop_free in R1; [| reflexivity].
  apply run_loop_free in R2; [| reflexivity].
  apply run_loop_free in R3; [| reflexivity].
  subst. vm_compute. reflexivity.
Qed.

(** Under the sound dependence analysis, f1 and f2 are not unordered ... *)
Theorem cx_blocked : forall s, ~ unordered (spec_cx true) s (job_f 0) (job_f 1).
Proof. intros s [[H _] | [φ12 [φ21 [H _]]]]; simpl in H; discriminate. Qed.

(** ... so, having overtaken both, g fails the re-check at its first step:
    its condition reads arr[0], and the closure is not pairwise unordered. *)
Theorem cx_blocked_recheck : forall s,
  ~ still_ok (spec_cx true) s job_g
      ([] ++ [] ++ map fst [(job_f 0, empty_wset); (job_f 1, {| ws_jobs := [0%nat]; ws_tasks := [] |})])
      [(job_f 0, empty_wset); (job_f 1, {| ws_jobs := [0%nat]; ws_tasks := [] |})] ov2.
Proof.
  intros s [_ [Fix | [H _]]].
  - destruct (Fix (job_f 0) ltac:(simpl; tauto) ltac:(vm_compute; tauto)) as [φ [Hφ Hn]].
    vm_compute in Hφ. injection Hφ as <-. vm_compute in Hn. discriminate.
  - apply (cx_blocked s). apply H.
    + apply cl_over; [simpl; tauto | vm_compute; tauto].
    + apply cl_over; [simpl; tauto | vm_compute; tauto].
    + discriminate.
Qed.

(** Summary: a sound entry whose condition holds for both f1 and f2, a
    final state of g; f1; f2 that program order does not produce, and the
    rule that excludes it. *)
Theorem overtaking_two_jobs :
  valid_entry G_cx φ_cx cx_g cx_f /\
  cond_eval s0 (j_lstate job_g) (j_lstate (job_f 0)) φ_cx = true /\
  cond_eval s0 (j_lstate job_g) (j_lstate (job_f 1)) φ_cx = true /\
  (forall s, runs_seq [job_g; job_f 0; job_f 1] s0 s -> s "x" = 1%Z) /\
  (forall s, runs_seq [job_f 0; job_f 1; job_g] s0 s -> s "x" = 0%Z) /\
  (forall s, ~ unordered (spec_cx true) s (job_f 0) (job_f 1)).
Proof.
  split; [exact cx_entry |]. split; [reflexivity |]. split; [reflexivity |].
  split; [exact cx_overtaken |]. split; [exact cx_program_order | exact cx_blocked].
Qed.


==> anc/rocq/Counterexample2.v <==
(** Counterexample2.v — An Independent Job Changing Overtaken Jobs

    The pairwise-unordered rule checks the overtaken jobs' own condition
    when the overtaking job starts.  A job y that the overtaking job does
    not depend on may still run afterwards, before the overtaken jobs, and
    change that condition.

    f⟨k⟩: { if (z > 0) skip else arr[0] = arr[0] - k }   (task F)
    g:    { if (arr[0] > 0) x = 1 }                      (task G)
    y:    { z = -1 }                                     (task Y)
    with the entries  g, f⟨k⟩ : 0 < k && k < arr[0]  and  f, f : z > 0.
    Both are valid and the specification is stable.  y and g access
    disjoint data, so the dependence analysis soundly relates them to
    nothing; y and f, and f and f, are related.

    Program order y; f1⟨3⟩; f2⟨3⟩; g, from arr[0] = 5, z = 1.  Under the
    pairwise-unordered rule, g overtakes f1 and f2 (their own condition
    z > 0 holds), re-checks at its first step, and runs: x = 1.  Then y
    sets z = -1, and f1, f2 both subtract: arr[0] = -1.  Program order
    ends with x = 0.

    The closure rule re-checks the jobs the overtaken jobs still wait
    for as well: f1 waits for y, and y and f1 are not unordered, so g
    may not start before y has terminated ([c2_blocked]). *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Lia.
From Stdlib Require Import Logic.FunctionalExtensionality.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Linearization.
Require Import Stability.
Require Import Counterexample.

Open Scope string_scope.
Open Scope list_scope.
Open Scope Z_scope.

(* ================================================================= *)
(** * 1. The Specification *)
(* ================================================================= *)

Definition c2_f : ncb := {|
  n_label := "f"; n_params := ["k"]; n_inputs := []; n_locals := [];
  n_body := IF "z" > 0 THEN SKIP ELSE "arr" <[ 0 ]> ::= "arr" !! 0 - "k" END |}.

Definition c2_g : ncb := {|
  n_label := "g"; n_params := []; n_inputs := []; n_locals := [];
  n_body := IF "arr" !! 0 > 0 THEN "x" ::= 1 ELSE SKIP END |}.

Definition c2_y : ncb := {|
  n_label := "y"; n_params := []; n_inputs := []; n_locals := [];
  n_body := "z" ::= -1 |}.

Definition G_c2 := globals ["arr"; "x"; "z"].

Definition φ_gf : cond := (0 < Gp "k" /\ Gp "k" < "arr" !! 0)%cond.
Definition φ_ff : cond := (Gl "z" > 0)%cond.

Theorem c2_entry_gf : valid_entry G_c2 φ_gf c2_g c2_f.
Proof. solve_entry. Qed.

Theorem c2_entry_ff : valid_entry G_c2 φ_ff c2_f c2_f.
Proof. solve_entry. Qed.

(** [true] is f, [false] is g; there is no entry between two g's. *)
Definition c2_ncb (isf : bool) : ncb := if isf then c2_f else c2_g.
Definition c2_φ (b a : bool) : option cond :=
  match b, a with
  | true, true => Some φ_ff
  | false, true => Some φ_gf
  | true, false => Some (cond_swap φ_gf)
  | false, false => None
  end.

(** Stable: every three NCBs with entries for all three pairs. *)
Theorem c2_stable : forall x a b φax φbx φba,
  c2_φ a x = Some φax -> c2_φ b x = Some φbx -> c2_φ b a = Some φba ->
  stable3 (c2_ncb x) (c2_ncb a) (c2_ncb b) φax φbx φba.
Proof.
  intros [|] [|] [|] ? ? ? H1 H2 H3; simpl in *;
    try discriminate; injection H1 as <-; injection H2 as <-; injection H3 as <-;
    solve_stable.
Qed.

(** y and g access disjoint data: they commute in every state. *)
Theorem c2_yg_commute : forall jy jg s s1 s2,
  ncb_job jy c2_y -> ncb_job jg c2_g ->
  runs_seq [jy; jg] s s1 -> runs_seq [jg; jy] s s2 -> s1 = s2.
Proof.
  intros jy jg s s1 s2 Hy Hg R1 R2.
  apply (runs_seq_ncb _ _ _ _ _ Hy) in R1 as [t1 [Ry R1]].
  apply (runs_seq_ncb _ _ _ _ _ Hg) in R1 as [u1 [Rg R1]]. inversion R1; subst.
  apply (runs_seq_ncb _ _ _ _ _ Hg) in R2 as [t2 [Rg' R2]].
  apply (runs_seq_ncb _ _ _ _ _ Hy) in R2 as [u2 [Ry' R2]]. inversion R2; subst.
  apply run_ncb_lf in Ry, Rg, Rg', Ry'; try reflexivity. subst.
  extensionality l. simpl_state.
  destruct (0 <? s (LElem "arr" 0))%Z; cbv beta;
  repeat match goal with |- context [loc_eqb ?a ?b] => destruct (loc_eqb a b) eqn:? end;
    try reflexivity;
    repeat match goal with H : loc_eqb _ _ = true |- _ => apply loc_eqb_eq in H; subst end;
    simpl in *; congruence.
Qed.

(* ================================================================= *)
(** * 2. The Scheduler Input *)
(* ================================================================= *)

Close Scope Z_scope.

Definition Y_task : task_id := 0.
Definition F_task : task_id := 1.
Definition G_task : task_id := 2.

Definition is_f (t : task_id) : bool := Nat.eqb t F_task.

(** The dependence analysis relates every pair except y and g. *)
Definition c2_spec : sched_spec := {|
  sp_cond := fun t t' =>
    if orb (Nat.eqb t Y_task) (Nat.eqb t' Y_task) then None else c2_φ (is_f t) (is_f t');
  sp_dep := fun j1 j2 =>
    negb (orb (Nat.eqb (j_tid j1) Y_task && Nat.eqb (j_tid j2) G_task)
              (Nat.eqb (j_tid j1) G_task && Nat.eqb (j_tid j2) Y_task));
  sp_later := fun _ => [] |}.

Definition c2_job_y : job := {|
  j_jid := 0; j_tid := Y_task; j_frame := frame c2_y;
  j_lstate := empty_state; j_body := ncb_cmd c2_y |}.

Definition c2_job_f (jid : job_id) : job := {|
  j_jid := jid; j_tid := F_task; j_frame := frame c2_f;
  j_lstate := ("k" !-> 3%Z ; empty_state); j_body := ncb_cmd c2_f |}.

Definition c2_job_g : job := {|
  j_jid := 3; j_tid := G_task; j_frame := frame c2_g;
  j_lstate := empty_state; j_body := ncb_cmd c2_g |}.

Definition c2_s0 : state := (LElem "arr" 0%Z !-> 5%Z ; (LVar "z" !-> 1%Z ; empty_state)).

Definition ws (l : list job_id) : wset := {| ws_jobs := l; ws_tasks := [] |}.

(** y (job 0), f1 (job 1), f2 (job 2), g (job 3), in program order.  The
    f's wait for y and for earlier f's; g waits for the f's, not for y. *)
Definition c2_cfg0 : config := {|
  c_running := [];
  c_waiting := [(c2_job_y, ws []); (c2_job_f 1, ws [0]); (c2_job_f 2, ws [0; 1]);
                (c2_job_g, ws [1; 2])];
  c_gstate := c2_s0; c_tasks := []; c_next := 4; c_over := fun _ => [] |}.

Lemma c2_cfg0_fresh : ids_fresh c2_cfg0.
Proof.
  split; simpl.
  - repeat constructor; simpl; intuition discriminate.
  - intros j Hj. repeat (destruct Hj as [<- | Hj]; [simpl; lia |]). contradiction.
Qed.

(* ================================================================= *)
(** * 3. The Execution, and the Closure Rule *)
(* ================================================================= *)

(** The execution the pairwise-unordered rule allowed: g overtakes f1 and
    f2 (z > 0, so they are unordered), re-checks, and runs; then y sets
    z = -1 and both f's subtract.  It ends with x = 1. *)
Theorem c2_overtaken : forall s,
  runs_seq [c2_job_g; c2_job_y; c2_job_f 1; c2_job_f 2] c2_s0 s -> s "x" = 1%Z.
Proof.
  intros s H.
  inversion H as [| ? ? ? s1 ? R1 H1]; subst.
  inversion H1 as [| ? ? ? s2 ? R2 H2]; subst.
  inversion H2 as [| ? ? ? s3 ? R3 H3]; subst.
  inversion H3 as [| ? ? ? s4 ? R4 H4]; subst.
  inversion H4; subst.
  simpl in R1, R2, R3, R4.
  apply run_loop_free in R1; [| reflexivity].
  apply run_loop_free in R2; [| reflexivity].
  apply run_loop_free in R3; [| reflexivity].
  apply run_loop_free in R4; [| reflexivity].
  subst. vm_compute. reflexivity.
Qed.

(** The configuration after g has overtaken f1 and f2 and started. *)
Definition c2_jw : list (job * wset) :=
  [(c2_job_y, ws []); (c2_job_f 1, ws [0]); (c2_job_f 2, ws [0; 1])].
Definition c2_ov : job_id -> list job_id := upd_over (fun _ => []) 3 [2; 1].

(** The closure rule blocks g's first step: f1 still waits for y, so y is
    in the closure, and y and f1 are not unordered.  g has to wait until
    y has terminated. *)
Theorem c2_blocked : forall s,
  ~ still_ok c2_spec s c2_job_g ([] ++ [] ++ map fst c2_jw) c2_jw c2_ov.
Proof.
  intros s [_ [Fix | [H _]]].
  { (* g's condition for f reads arr[0], so it is not parameter-only *)
    destruct (Fix (c2_job_f 1) ltac:(simpl; tauto) ltac:(vm_compute; tauto)) as [φ [Hφ Hn]].
    vm_compute in Hφ. injection Hφ as <-. vm_compute in Hn. discriminate. }
  assert (Hf : in_closure c2_ov c2_jw ([] ++ [] ++ map fst c2_jw) c2_job_g (c2_job_f 1)).
  { apply cl_over; [simpl; tauto | vm_compute; tauto]. }
  assert (Hy : in_closure c2_ov c2_jw ([] ++ [] ++ map fst c2_jw) c2_job_g c2_job_y).
  { apply (cl_wait _ _ _ _ (c2_job_f 1) (ws [0])); [exact Hf | simpl; tauto | simpl; tauto | simpl; tauto]. }
  destruct (H _ _ Hy Hf ltac:(discriminate)) as [[Hd _] | [φ12 [φ21 [Hc _]]]].
  - vm_compute in Hd. discriminate.
  - vm_compute in Hc. discriminate.
Qed.

(** Program order y; f1; f2; g ends with x = 0. *)
Theorem c2_program_order : forall s,
  runs_seq [c2_job_y; c2_job_f 1; c2_job_f 2; c2_job_g] c2_s0 s -> s "x" = 0%Z.
Proof.
  intros s H.
  inversion H as [| ? ? ? s1 ? R1 H1]; subst.
  inversion H1 as [| ? ? ? s2 ? R2 H2]; subst.
  inversion H2 as [| ? ? ? s3 ? R3 H3]; subst.
  inversion H3 as [| ? ? ? s4 ? R4 H4]; subst.
  inversion H4; subst.
  simpl in R1, R2, R3, R4.
  apply run_loop_free in R1; [| reflexivity].
  apply run_loop_free in R2; [| reflexivity].
  apply run_loop_free in R3; [| reflexivity].
  apply run_loop_free in R4; [| reflexivity].
  subst. vm_compute. reflexivity.
Qed.

(** Summary: valid and stable entries and a sound dependence analysis
    (y and g commute in every state); running g before y, f1, f2 ends in
    a state program order does not produce, and the closure rule forbids
    it. *)
Theorem independent_job_breaks_overtaking :
  valid_entry G_c2 φ_gf c2_g c2_f /\ valid_entry G_c2 φ_ff c2_f c2_f /\
  (forall x a b φax φbx φba,
     c2_φ a x = Some φax -> c2_φ b x = Some φbx -> c2_φ b a = Some φba ->
     stable3 (c2_ncb x) (c2_ncb a) (c2_ncb b) φax φbx φba) /\
  (forall s, runs_seq [c2_job_g; c2_job_y; c2_job_f 1; c2_job_f 2] c2_s0 s -> s "x" = 1%Z) /\
  (forall s, runs_seq [c2_job_y; c2_job_f 1; c2_job_f 2; c2_job_g] c2_s0 s -> s "x" = 0%Z) /\
  (forall s, ~ still_ok c2_spec s c2_job_g ([] ++ [] ++ map fst c2_jw) c2_jw c2_ov).
Proof.
  exact (conj c2_entry_gf (conj c2_entry_ff (conj c2_stable
           (conj c2_overtaken (conj c2_program_order c2_blocked))))).
Qed.


==> anc/rocq/Examples.v <==
(** Examples.v -- The paper's examples, mechanized.

    For each example of the paper we give the NCB declarations, the
    shared variables Vars_gl, and each commutativity specification entry,
    and prove the entry valid ([valid_entry]): the pair is well-formed
    (W1, W2, scoping), the condition is well-associated, and the condition
    is sound (Def. Valid, [sound_comm_cond]).

    Conventions (see Language.v and Commutativity.v):
    - [a !! e] reads a[e]; [a <[ e ]> ::= e'] stores a[e] = e'.
    - The paper's [&&], [||], [%] are written [/\], [\/], [mod].
    - In a condition, [Gl x] is the shared variable x, and [Fp x] / [Gp x]
      is the positional alias of the parameter x of the first / second NCB
      of the entry (e.g. the paper's [i'] or [j] is [Gp "i"]).
    - [AFun calc e] is a call calc(e) of a pure function.  The functions
      are section variables, so every result holds for all of them.
    - A local declaration [int x = e;] inside an NCB is an assignment to a
      variable listed in [n_locals].

    The regions between BEGIN/END markers are extracted verbatim into the
    paper's appendix by [extract_examples.py].  This file is ASCII-only. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Lia.
From Stdlib Require Import Logic.FunctionalExtensionality.
Import ListNotations.

Require Import Language.
Require Import Commutativity.

Open Scope string_scope.
Open Scope Z_scope.

Section Examples.

Variables calc compute calc2 calc3 h : Z -> Z.

(* BEGIN example:intro *)
(* Sec. 1:
     commutativity { f, g<i> : (y == 0 || x != i);
                     g<i>, g<i'> : (i != i'); }
     int main(int[] arr, int size, int x) {
       f:{ arr[x] = arr[x] / 2; }
       int y = x;
       for (int i = 0; i < size; i++) { g<i>:{ arr[i] = arr[i] + y; } } } *)
Definition G_intro := globals ["arr"; "size"; "x"; "y"; "i"].

Definition intro_f : ncb := {|
  n_label := "f"; n_params := []; n_inputs := []; n_locals := [];
  n_body := "arr" <[ "x" ]> ::= "arr" !! "x" / 2 |}.

Definition intro_g : ncb := {|
  n_label := "g"; n_params := ["i"]; n_inputs := []; n_locals := [];
  n_body := "arr" <[ "i" ]> ::= "arr" !! "i" + "y" |}.

Theorem intro_fg : valid_entry G_intro (Gl "y" == 0 \/ Gl "x" != Gp "i") intro_f intro_g.
Proof. solve_entry. Qed.

Theorem intro_gg : valid_entry G_intro (Fp "i" != Gp "i") intro_g intro_g.
Proof. solve_entry. Qed.
(* END example:intro *)

(* BEGIN example:overview1 *)
(* Sec. 2, first example:
     commutativity { f<i>, f<j> : (i != j); }
     int main(int[] arr, int size) {
       for (int i = 0; i < size; i++) { f<i>:{ arr[i] = (arr[i] + 1) / 2; } } } *)
Definition G_ov1 := globals ["arr"; "size"; "i"].

Definition ov1_f : ncb := {|
  n_label := "f"; n_params := ["i"]; n_inputs := []; n_locals := [];
  n_body := "arr" <[ "i" ]> ::= ("arr" !! "i" + 1) / 2 |}.

Theorem ov1_ff : valid_entry G_ov1 (Fp "i" != Gp "i") ov1_f ov1_f.
Proof. solve_entry. Qed.
(* END example:overview1 *)

(* BEGIN example:overview2 *)
(* Sec. 2, second example:
     commutativity { f, g<i> : (x <= y || x != i); }
     int main(int[] arr, int size, x, y) {
       f:{ if (x > y) arr[x] = y; }
       x = y;
       for (int i = 0; i < size; i++) { g<i>:{ arr[i] = (arr[i] + 1); } } } *)
Definition G_ov2 := globals ["arr"; "size"; "x"; "y"; "i"].

Definition ov2_f : ncb := {|
  n_label := "f"; n_params := []; n_inputs := []; n_locals := [];
  n_body := IF "x" > "y" THEN "arr" <[ "x" ]> ::= "y" ELSE SKIP END |}.

Definition ov2_g : ncb := {|
  n_label := "g"; n_params := ["i"]; n_inputs := []; n_locals := [];
  n_body := "arr" <[ "i" ]> ::= "arr" !! "i" + 1 |}.

Theorem ov2_fg : valid_entry G_ov2 (Gl "x" <= Gl "y" \/ Gl "x" != Gp "i") ov2_f ov2_g.
Proof. solve_entry. Qed.
(* END example:overview2 *)

(* BEGIN example:multiloop *)
(* Sec. 2, multiple loops:
     commutativity { f<i>, g<j> : (j % 2 != 0);
                     g<i>, g<j> : (i != j);
                     f<i>, f<j> : (i != j); }
     int main(int[] arr, int size) {
       for (int i = 0; i < size; i++) {
         f<i>:{ if (i % 2 == 0) arr[i] = 0; else arr[i] = arr[i] + 1; } }
       for (int i = 0; i < size; i++) { g<i>:{ arr[i] = arr[i] - 1; } } } *)
Definition G_ml := globals ["arr"; "size"; "i"].

Definition ml_f : ncb := {|
  n_label := "f"; n_params := ["i"]; n_inputs := []; n_locals := [];
  n_body := IF "i" mod 2 == 0 THEN "arr" <[ "i" ]> ::= 0
                              ELSE "arr" <[ "i" ]> ::= "arr" !! "i" + 1 END |}.

Definition ml_g : ncb := {|
  n_label := "g"; n_params := ["i"]; n_inputs := []; n_locals := [];
  n_body := "arr" <[ "i" ]> ::= "arr" !! "i" - 1 |}.

Theorem ml_fg : valid_entry G_ml (Gp "i" mod 2 != 0) ml_f ml_g.
Proof. solve_entry. Qed.

Theorem ml_gg : valid_entry G_ml (Fp "i" != Gp "i") ml_g ml_g.
Proof. solve_entry. Qed.

Theorem ml_ff : valid_entry G_ml (Fp "i" != Gp "i") ml_f ml_f.
Proof. solve_entry. Qed.
(* END example:multiloop *)

(* BEGIN example:motivation *)
(* Ex. motivation (Sec. 2):
     commutativity { f<i>, g<j> : i != j || (i == j && arr[i] > 0);
                     f<i>, f<j> : i != j;
                     g<i>, g<j> : i != j; }
     int main(int[] arr, int size) {
       int[] out = new int[size]; int i = 0;
       while (i < size) {
         f<i>:{ int x = calc(i); arr[i] = arr[i] + (x*x); }
         g<i>:{ int t = compute(i);
                if (arr[i] > 0 && t < 0) { arr[i] = arr[i] - 1; out[i] = calc2(t); }
                else { out[i] = calc3(t); } }
         i = i + 1; } } *)
Definition G_mot := globals ["arr"; "size"; "out"; "i"].

Definition mot_f : ncb := {|
  n_label := "f"; n_params := ["i"]; n_inputs := []; n_locals := ["x"];
  n_body := "x" ::= AFun calc "i" ;;
            "arr" <[ "i" ]> ::= "arr" !! "i" + "x" * "x" |}.

Definition mot_g : ncb := {|
  n_label := "g"; n_params := ["i"]; n_inputs := []; n_locals := ["t"];
  n_body := "t" ::= AFun compute "i" ;;
            IF "arr" !! "i" > 0 /\ "t" < 0
            THEN "arr" <[ "i" ]> ::= "arr" !! "i" - 1 ;;
                 "out" <[ "i" ]> ::= AFun calc2 "t"
            ELSE "out" <[ "i" ]> ::= AFun calc3 "t" END |}.

Theorem mot_fg :
  valid_entry G_mot (Fp "i" != Gp "i" \/ (Fp "i" == Gp "i" /\ "arr" !! (Fp "i") > 0))
              mot_f mot_g.
Proof. solve_entry. Qed.

Theorem mot_ff : valid_entry G_mot (Fp "i" != Gp "i") mot_f mot_f.
Proof. solve_entry. Qed.

Theorem mot_gg : valid_entry G_mot (Fp "i" != Gp "i") mot_g mot_g.
Proof. solve_entry. Qed.
(* END example:motivation *)

(* BEGIN example:sec4 *)
(* Sec. 4, NCB syntax example ("a" is a global array):
     int main(int x, int y) {
       f<x>:{ a[x] = a[x] + 1; }
       if (x < y) g<x,y>:{ a[y] = x; } }
   with the entry  f<x>, g<x',y'> : (x != y'). *)
Definition G_s4 := globals ["a"; "x"; "y"].

Definition s4_f : ncb := {|
  n_label := "f"; n_params := ["x"]; n_inputs := []; n_locals := [];
  n_body := "a" <[ "x" ]> ::= "a" !! "x" + 1 |}.

Definition s4_g : ncb := {|
  n_label := "g"; n_params := ["x"; "y"]; n_inputs := []; n_locals := [];
  n_body := "a" <[ "y" ]> ::= "x" |}.

Theorem s4_fg : valid_entry G_s4 (Fp "x" != Gp "y") s4_f s4_g.
Proof. solve_entry. Qed.

(* The earlier version f<x>:{ x = x + 1; }, g<x,y>:{ x = y; } assigns its
   parameters, so it violates (W1). *)
Definition s4_old_f : ncb := {|
  n_label := "f"; n_params := ["x"]; n_inputs := []; n_locals := [];
  n_body := "x" ::= "x" + 1 |}.

Definition s4_old_g : ncb := {|
  n_label := "g"; n_params := ["x"; "y"]; n_inputs := []; n_locals := [];
  n_body := "x" ::= "y" |}.

Example s4_old_not_W1 : ~ W1 s4_old_f s4_old_g.
Proof. intros H. apply (H "x"); simpl; auto. Qed.
(* END example:sec4 *)

(* BEGIN example:scopes *)
(* Fig. scopes (In_f = In_g = empty; u is passed as a parameter):
     int[] a, b;
     for (int i = 0; i < n; i++) {
       int u = h(i);
       f<i,u>:{ int x = u*u; a[i] = x; }
       g<i>:{ int y = i*2; b[i] = y; } }
   with the entry  f<i,u>, g<j> : i != j. *)
Definition G_sc := globals ["a"; "b"; "n"; "i"; "u"].

Definition sc_f : ncb := {|
  n_label := "f"; n_params := ["i"; "u"]; n_inputs := []; n_locals := ["x"];
  n_body := "x" ::= "u" * "u" ;; "a" <[ "i" ]> ::= "x" |}.

Definition sc_g : ncb := {|
  n_label := "g"; n_params := ["i"]; n_inputs := []; n_locals := ["y"];
  n_body := "y" ::= "i" * 2 ;; "b" <[ "i" ]> ::= "y" |}.

Theorem sc_fg : valid_entry G_sc (Fp "i" != Gp "i") sc_f sc_g.
Proof. solve_entry. Qed.

(* The two bodies write different arrays, so they even commute unconditionally. *)
Theorem sc_fg_true : valid_entry G_sc CTrue sc_f sc_g.
Proof. solve_entry. Qed.
(* END example:scopes *)

(* BEGIN example:scopesgen *)
(* Fig. scopes-gen (Apx. in-vars), with In_f = {u} and In_g = {u, t}:
     int[] a, b;
     for (int i = 0; i < n; i++) {
       int u = h(i);
       f<i>:{ int x = u*u; a[i] = x; }
       int t = u + 1;
       g<i>:{ int y = t*2; b[i] = y; } }
   with the entry  f<i>, g<j> : i != j.  Vars_gl excludes u and t. *)
Definition G_scg := globals ["a"; "b"; "n"; "i"].

Definition scg_f : ncb := {|
  n_label := "f"; n_params := ["i"]; n_inputs := ["u"]; n_locals := ["x"];
  n_body := "x" ::= "u" * "u" ;; "a" <[ "i" ]> ::= "x" |}.

Definition scg_g : ncb := {|
  n_label := "g"; n_params := ["i"]; n_inputs := ["u"; "t"]; n_locals := ["y"];
  n_body := "y" ::= "t" * 2 ;; "b" <[ "i" ]> ::= "y" |}.

Theorem scg_fg : valid_entry G_scg (Fp "i" != Gp "i") scg_f scg_g.
Proof. solve_entry. Qed.
(* END example:scopesgen *)

(* BEGIN example:k *)
(* Apx. in-vars, why (W2) is needed:
     { int k; g:{ k = arr[0]; } use(k); }   with   f:{ arr[0] = arr[0] + 1; }
   In the general setting k is in In_g, not in Vars_gl.  Def. Valid then
   accepts the condition true, although the final k depends on the order;
   (W2) rejects g. *)
Definition k_f : ncb := {|
  n_label := "f"; n_params := []; n_inputs := []; n_locals := [];
  n_body := "arr" <[ 0 ]> ::= "arr" !! 0 + 1 |}.

(* k is neither in Vars_gl nor declared in g's body, so g's write to k
   lands in the shared state but is not compared by Def. Valid. *)
Definition k_g : ncb := {|
  n_label := "g"; n_params := []; n_inputs := []; n_locals := [];
  n_body := "k" ::= "arr" !! 0 |}.

Definition G_k := globals ["arr"].

Theorem k_accepted : sound_comm_cond G_k CTrue k_f k_g.
Proof. solve_comm. Qed.

Lemma k_not_W2 : ~ W2 G_k k_g.
Proof. intros H. destruct (H "k") as [Hg | Hl]; simpl in *; auto; discriminate. Qed.

Example k_order_matters :
  exists s1 s2 s1' s2',
    run_ncb k_f empty_state empty_state s1 /\ run_ncb k_g empty_state s1 s2 /\
    run_ncb k_g empty_state empty_state s1' /\ run_ncb k_f empty_state s1' s2' /\
    s2 "k" <> s2' "k".
Proof.
  do 4 eexists.
  split; [apply run_ncb_exec; reflexivity |].
  split; [apply run_ncb_exec; reflexivity |].
  split; [apply run_ncb_exec; reflexivity |].
  split; [apply run_ncb_exec; reflexivity |].
  vm_compute. intros E. discriminate E.
Qed.

(* In the setting of the paper body (In_f = In_g = empty), k counts as a
   shared variable, and Def. Valid correctly rejects true. *)
Definition G_k_body := globals ["arr"; "k"].

Theorem k_rejected : ~ sound_comm_cond G_k_body CTrue k_f k_g.
Proof.
  intros H.
  specialize (H _ _ _ _ _ empty_state empty_state
    (run_ncb_exec k_f empty_state empty_state eq_refl)
    (run_ncb_exec k_g empty_state _ eq_refl)
    (run_ncb_exec k_g empty_state empty_state eq_refl)
    (run_ncb_exec k_f empty_state _ eq_refl) eq_refl (LVar "k") eq_refl).
  vm_compute in H. discriminate.
Qed.
(* END example:k *)

(* BEGIN example:pq *)
(* Apx. model, example illustrating waiting in topological order:
     commutativity { f<rowi>, f<rowj> : rowi != rowj; }
     while (p < pSize) {
       id = pIds[p];
       if (!visited[id]) {
         visited[id] = true; row = p; int q = 0;
         f<row>:{ while (q < 99 && !pqFlag[row][q]) {
                    q = q+1; if (q < 100) sum = sum + pValue[row]; } } }
       p = p + 1; }
   The 2-D array pqFlag[row][q] is pqFlag[row*100 + q]. *)
Definition pq_guard : bexp := "q" < 99 /\ "pqFlag" !! ("row" * 100 + "q") == 0.

Definition pq_body : cmd :=
  "q" ::= "q" + 1 ;;
  IF "q" < 100 THEN "sum" ::= "sum" + "pValue" !! "row" ELSE SKIP END.

Definition pq_loop : cmd := WHILE pq_guard DO pq_body END.

(* As written, q is declared outside f, so (In_f = empty) it is shared. *)
Definition G_pq :=
  globals ["visited"; "pqFlag"; "pValue"; "pSize"; "pIds"; "p"; "id"; "row"; "q"; "sum"].

Definition pq_f : ncb := {|
  n_label := "f"; n_params := ["row"]; n_inputs := []; n_locals := [];
  n_body := pq_loop |}.

Lemma pq_wf : wf_pair G_pq pq_f pq_f.
Proof. apply wf_pairb_sound. reflexivity. Qed.

(* The entry is not sound: the second instance continues from the first
   one's final q.  Rows 1 and 2, with flags pqFlag[1][1] = pqFlag[2][0] =
   pqFlag[2][2] = 1 and all other flags 0, end with sum = 110 in one
   order and sum = 10 in the other. *)
Definition pq_s0 : state :=
  (LElem "pqFlag" 101 !-> 1 ; LElem "pqFlag" 200 !-> 1 ; LElem "pqFlag" 202 !-> 1 ;
   LElem "pValue" 1 !-> 10 ; LElem "pValue" 2 !-> 100 ; empty_state).

Definition pq_r (sl sg : state) : state :=
  merge (frame pq_f) sg (run_res 1000 (n_body pq_f) (merge (frame pq_f) sl sg)).

Definition pq_sf : state := ("row" !-> 1 ; empty_state).
Definition pq_sg : state := ("row" !-> 2 ; empty_state).

Theorem pq_unsound : ~ sound_comm_cond G_pq (Fp "row" != Gp "row") pq_f pq_f.
Proof.
  intros H.
  pose proof (run_ncb_run 1000 pq_f pq_sf pq_s0 ltac:(vm_compute; reflexivity)) as R1.
  pose proof (run_ncb_run 1000 pq_f pq_sg (pq_r pq_sf pq_s0)
                          ltac:(vm_compute; reflexivity)) as R2.
  pose proof (run_ncb_run 1000 pq_f pq_sg pq_s0 ltac:(vm_compute; reflexivity)) as R3.
  pose proof (run_ncb_run 1000 pq_f pq_sf (pq_r pq_sg pq_s0)
                          ltac:(vm_compute; reflexivity)) as R4.
  change (run_ncb pq_f pq_sf pq_s0 (pq_r pq_sf pq_s0)) in R1.
  change (run_ncb pq_f pq_sg pq_s0 (pq_r pq_sg pq_s0)) in R3.
  specialize (H _ _ _ _ _ _ _ R1 R2 R3 R4 eq_refl (LVar "sum") eq_refl).
  vm_compute in H. discriminate H.
Qed.

(* Fix: declare q inside f (int q = 0; as the first statement of f).
   Then each instance adds k * pValue[row] to sum, where k depends only on
   row and pqFlag, and the instances commute for all rows. *)
Definition pq_fix_f : ncb := {|
  n_label := "f"; n_params := ["row"]; n_inputs := []; n_locals := ["q"];
  n_body := "q" ::= 0 ;; pq_loop |}.

Definition G_pq_fix :=
  globals ["visited"; "pqFlag"; "pValue"; "pSize"; "pIds"; "p"; "id"; "row"; "sum"].

(* Number of loop iterations from q, with fuel n. *)
Fixpoint pq_count (n : nat) (flag : Z -> Z) (row q : Z) : Z :=
  match n with
  | O => 0
  | S m => if (q <? 99) && (flag (row * 100 + q) =? 0)
           then 1 + pq_count m flag row (q + 1) else 0
  end.

Lemma pq_loop_spec : forall n (s s' : state),
  (Z.to_nat (99 - s "q") < n)%nat ->
  multi_step pq_loop s SKIP s' ->
  s' "sum" = s "sum" + pq_count n (fun i => s (LElem "pqFlag" i)) (s "row") (s "q")
                       * s (LElem "pValue" (s "row")) /\
  (forall l, l <> LVar "q" -> l <> LVar "sum" -> s' l = s l).
Proof.
  induction n as [| m IH]; intros s s' Hn R; [lia |].
  apply while_inv in R as [[Hb ->] | [Hb [s1 [R1 R2]]]].
  - simpl. simpl in Hb. rewrite Hb. split; [lia | reflexivity].
  - apply run_loop_free in R1; [| reflexivity]. subst s1.
    simpl in Hb. apply andb_true_iff in Hb as [Hq Hf].
    apply Z.ltb_lt in Hq.
    assert (Hlt : (s "q" + 1 <? 100) = true) by (apply Z.ltb_lt; lia).
    simpl in R2. rewrite update_same, Hlt in R2.
    apply IH in R2 as [Hsum Hrest].
    2: { unfold update; cbn -[Z.sub Z.add Z.to_nat]. lia. }
    unfold update in Hsum, Hrest; simpl in Hsum, Hrest.
    split.
    + rewrite Hsum. cbn [pq_count]. rewrite Hf, (proj2 (Z.ltb_lt _ _) Hq).
      cbn [andb]. ring.
    + intros l Hl1 Hl2. rewrite Hrest by assumption.
      apply loc_eqb_neq in Hl1, Hl2. rewrite Hl1, Hl2. reflexivity.
Qed.

Definition pq_K (sl sg : state) : Z :=
  pq_count 100 (fun i => sg (LElem "pqFlag" i)) (sl "row") 0.

Lemma pq_fix_run : forall sl sg sg', run_ncb pq_fix_f sl sg sg' ->
  sg' "sum" = sg "sum" + pq_K sl sg * sg (LElem "pValue" (sl "row")) /\
  (forall l, l <> LVar "sum" -> sg' l = sg l).
Proof.
  intros sl sg sg' [s' [R ->]]. apply ncb_reduces in R. simpl in R.
  apply seq_inv in R as [s1 [R1 R2]]. apply asgn_reduces_to in R1. subst s1.
  apply pq_loop_spec with (n := 100%nat) in R2 as [Hsum Hrest];
    [| unfold update; simpl; lia].
  split.
  - unfold merge at 1. simpl. rewrite Hsum. reflexivity.
  - intros l Hl. unfold merge at 1.
    destruct (memb (base l) (frame pq_fix_f)) eqn:E; [reflexivity |].
    rewrite Hrest; [| intros ->; discriminate E | exact Hl].
    unfold update, merge. rewrite E.
    destruct (loc_eqb l (LVar "q")) eqn:Eq; [| reflexivity].
    apply loc_eqb_eq in Eq. subst. discriminate E.
Qed.

Lemma pq_K_frame : forall sl sa sb,
  (forall i, sa (LElem "pqFlag" i) = sb (LElem "pqFlag" i)) -> pq_K sl sa = pq_K sl sb.
Proof.
  intros sl sa sb H. unfold pq_K. f_equal. apply functional_extensionality. exact H.
Qed.

Theorem pq_fix_true : valid_entry G_pq_fix CTrue pq_fix_f pq_fix_f.
Proof.
  split; [apply wf_pairb_sound; reflexivity |]. split; [exact I |].
  intros s0 s1 s1' s2 s2' sf sg R1 R2 R3 R4 _.
  apply pq_fix_run in R1 as [S1 F1], R2 as [S2 F2], R3 as [S3 F3], R4 as [S4 F4].
  intros l _. destruct (loc_eqb l (LVar "sum")) eqn:E.
  - apply loc_eqb_eq in E. subst l.
    rewrite S2, S1, S4, S3.
    rewrite (pq_K_frame sg s1 s0) by (intros i; apply F1; discriminate).
    rewrite (pq_K_frame sf s1' s0) by (intros i; apply F3; discriminate).
    rewrite (F1 (LElem "pValue" (sg "row"))) by discriminate.
    rewrite (F3 (LElem "pValue" (sf "row"))) by discriminate.
    ring.
  - apply loc_eqb_neq in E. rewrite F2, F1, F4, F3 by exact E. reflexivity.
Qed.

Theorem pq_fix : valid_entry G_pq_fix (Fp "row" != Gp "row") pq_fix_f pq_fix_f.
Proof.
  destruct pq_fix_true as [Hwf [_ Hs]].
  split; [exact Hwf |]. split; [apply cond_okb_sound; reflexivity |].
  apply sound_true_weaken. exact Hs.
Qed.
(* END example:pq *)

End Examples.


==> anc/rocq/Footprint.v <==
(** Footprint.v — Assumption (A1) from a Syntactic Condition

    [dfs] (Sequential.v) asks, at each newJob, that the rest of the
    spawning job commute with the new job's subtree ([swap_ok], (A1)).
    This file derives that premise from footprints:

    - §1–2: a run depends only on the variables its code mentions
      ([cbases]) and changes only those it writes, so two job lists whose
      shared footprints do not conflict can be swapped ([swap_disjoint]).
    - §3: [after_rd]/[after_wr] over-approximate what a task reads and
      writes once it has spawned its first job, and [reach] the tasks (with
      their by-value arguments) that a job of a task can have as
      descendants.
    - §4: [spawn_ok], the syntactic condition: after its first newJob, a
      task reads nothing a descendant writes, and writes nothing a
      descendant mentions, outside the descendant's own frame.  Under it,
      the sequential run without the (A1) premise ([dfs_free]) is a [dfs]
      ([dfs_free_dfs]). *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Logic.FunctionalExtensionality.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Linearization.
Require Import Overtake.
Require Import Sequential.
Require Import Inline.

Open Scope list_scope.

(* ================================================================= *)
(** * 1. Runs Depend Only on Their Footprint *)
(* ================================================================= *)

(** [s] and [t] agree on the locations of the names in [S]. *)
Definition eqon (S : list var) (s t : state) : Prop :=
  forall l, In (base l) S -> s l = t l.

Lemma writes_cbases : forall c, incl (writes c) (cbases c).
Proof.
  induction c; simpl; unfold incl in *; intros y Hy; try contradiction;
    repeat rewrite in_app_iff in *; firstorder.
Qed.

Lemma strip_cbases : forall c, incl (cbases (strip c)) (cbases c).
Proof.
  induction c; simpl; unfold incl in *; intros y Hy; try contradiction;
    repeat rewrite in_app_iff in *; firstorder.
Qed.

Lemma strip_writes : forall c, writes (strip c) = writes c.
Proof. induction c; simpl; congruence. Qed.

Lemma aeval_on : forall S s t a, incl (abases a) S -> eqon S s t -> aeval s a = aeval t a.
Proof.
  intros S s t a Hi0 He. revert a Hi0.
  assert (L : forall l1 l2 : list var, incl (l1 ++ l2) S -> incl l1 S /\ incl l2 S)
    by (intros l1 l2 H; split; intros y Hy; apply H; apply in_or_app; auto).
  induction a; simpl; intros Hi;
    try (destruct (L _ _ Hi) as [H1 H2]; rewrite (IHa1 H1), (IHa2 H2); reflexivity).
  - reflexivity.
  - apply He. apply Hi. left. reflexivity.
  - rewrite IHa by (intros y Hy; apply Hi; right; exact Hy).
    apply He. apply Hi. left. reflexivity.
  - rewrite IHa by exact Hi. reflexivity.
Qed.

Lemma beval_on : forall S s t b, incl (bbases b) S -> eqon S s t -> beval s b = beval t b.
Proof.
  intros S s t b Hi0 He. revert b Hi0.
  assert (L : forall l1 l2 : list var, incl (l1 ++ l2) S -> incl l1 S /\ incl l2 S)
    by (intros l1 l2 H; split; intros y Hy; apply H; apply in_or_app; auto).
  induction b; simpl; intros Hi;
    try (destruct (L _ _ Hi) as [H1 H2];
         rewrite (aeval_on S s t _ H1 He), (aeval_on S s t _ H2 He); reflexivity);
    try (destruct (L _ _ Hi) as [H1 H2]; rewrite (IHb1 H1), (IHb2 H2); reflexivity).
  - reflexivity.
  - reflexivity.
  - rewrite (IHb Hi). reflexivity.
Qed.

Lemma eqon_update : forall S s t l v, eqon S s t -> eqon S (update s l v) (update t l v).
Proof.
  intros S s t l v He l' Hl'. unfold update. destruct (loc_eqb l' l); [reflexivity | apply He; exact Hl'].
Qed.

Lemma step_on : forall c s c' s', ⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩ ->
  forall S t, incl (cbases c) S -> eqon S s t ->
  exists t', ⟨ c , t ⟩ ↝ ⟨ c' , t' ⟩ /\ eqon S s' t'.
Proof.
  intros c s c' s' H. induction H; intros S t Hi He; simpl in Hi; unfold incl in Hi.
  - exists (update t x (aeval t a)). split; [constructor |].
    rewrite (aeval_on S s t a) by (try exact He; intros y Hy; apply Hi; right; exact Hy).
    apply eqon_update. exact He.
  - exists (update t (LElem a (aeval t i)) (aeval t e)). split; [constructor |].
    rewrite (aeval_on S s t i), (aeval_on S s t e)
      by (try exact He; intros y Hy; apply Hi; right; apply in_or_app; auto).
    apply eqon_update. exact He.
  - destruct (IHstep S t) as [t' [Ht' He']];
      [intros y Hy; apply Hi; apply in_or_app; left; exact Hy | exact He |].
    exists t'. split; [constructor; exact Ht' | exact He'].
  - exists t. split; [constructor | exact He].
  - exists t. split; [| exact He]. constructor.
    rewrite <- (beval_on S s t b) by (try exact He; intros y Hy; apply Hi; apply in_or_app; auto).
    assumption.
  - exists t. split; [| exact He]. apply S_IfFalse.
    rewrite <- (beval_on S s t b) by (try exact He; intros y Hy; apply Hi; apply in_or_app; auto).
    assumption.
  - exists t. split; [constructor | exact He].
  - exists t. split; [constructor | exact He].
Qed.

Lemma multi_on : forall c s c' s', ⟨ c , s ⟩ ↝* ⟨ c' , s' ⟩ ->
  forall S t, incl (cbases c) S -> eqon S s t ->
  exists t', ⟨ c , t ⟩ ↝* ⟨ c' , t' ⟩ /\ eqon S s' t'.
Proof.
  intros c s c' s' H. induction H as [| c1 s1 c2 s2 c3 s3 Hs Hm IH]; intros S t Hi He.
  - exists t. split; [constructor | exact He].
  - destruct (step_on _ _ _ _ Hs S t Hi He) as [t2 [Ht2 He2]].
    destruct (IH S t2) as [t3 [Ht3 He3]];
      [eapply incl_tran; [eapply step_bases; exact Hs | exact Hi] | exact He2 |].
    exists t3. split; [econstructor; eassumption | exact He3].
Qed.

(* ================================================================= *)
(** * 2. Jobs With Disjoint Footprints Commute *)
(* ================================================================= *)

(** The shared names a job mentions, and those it writes: outside its frame. *)
Definition outside (D : list var) (xs : list var) : list var :=
  filter (fun x => negb (memb x D)) xs.

Definition shfp (j : job) : list var := outside (j_frame j) (cbases (j_body j)).
Definition shwr (j : job) : list var := outside (j_frame j) (writes (j_body j)).
Definition fpl (l : list job) : list var := flat_map shfp l.
Definition wrl (l : list job) : list var := flat_map shwr l.

Lemma outside_In : forall D xs x, In x (outside D xs) <-> In x xs /\ ~ In x D.
Proof.
  intros D xs x. unfold outside. rewrite filter_In, negb_true_iff, memb_false. tauto.
Qed.

Lemma wrl_fpl : forall l x, In x (wrl l) -> In x (fpl l).
Proof.
  intros l x. unfold wrl, fpl. rewrite !in_flat_map. intros [j [Hj Hx]]. exists j.
  split; [exact Hj |]. unfold shwr, shfp in *. rewrite outside_In in *.
  destruct Hx as [Hx Hn]. split; [apply writes_cbases; exact Hx | exact Hn].
Qed.

Lemma shwr_shfp : forall j x, In x (shwr j) -> In x (shfp j).
Proof.
  intros j x Hx. pose proof (wrl_fpl [j] x) as H. simpl in H. rewrite !app_nil_r in H. auto.
Qed.

Lemma job_on : forall j g g' h, runs_seq [j] g g' -> eqon (shfp j) g h ->
  exists h', runs_seq [j] h h' /\ eqon (shfp j) g' h' /\
             (forall l, ~ In (base l) (shwr j) -> h' l = h l).
Proof.
  intros j g g' h R He.
  inversion R as [| ? ? ? s' ? Rj Rn]; subst. inversion Rn; subst.
  set (F := j_frame j) in *.
  destruct (multi_on _ _ _ _ Rj (cbases (j_body j)) (merge F (j_lstate j) h))
    as [t' [Rt Et]].
  - apply strip_cbases.
  - intros l Hl. unfold merge. destruct (memb (base l) F) eqn:Em; [reflexivity |].
    apply He. unfold shfp. apply outside_In. split; [exact Hl | apply memb_false; exact Em].
  - exists (merge F h t'). split; [| split].
    + econstructor; [exact Rt | constructor].
    + intros l Hl. unfold shfp in Hl. apply outside_In in Hl as [Hl Hn].
      unfold merge. apply memb_false in Hn. fold F in Hn. rewrite Hn. apply Et. exact Hl.
    + intros l Hl. unfold merge. destruct (memb (base l) F) eqn:Em; [reflexivity |].
      rewrite (multi_step_unwritten _ _ _ _ _ Rt).
      * unfold merge. rewrite Em. reflexivity.
      * rewrite strip_writes. intro Hw. apply Hl. unfold shwr. apply outside_In.
        split; [exact Hw | apply memb_false; exact Em].
Qed.

Lemma list_on : forall l g g' h, runs_seq l g g' -> eqon (fpl l) g h ->
  exists h', runs_seq l h h' /\ eqon (fpl l) g' h' /\
             (forall x, ~ In (base x) (wrl l) -> h' x = h x).
Proof.
  induction l as [| j js IH]; intros g g' h R He.
  - inversion R; subst. exists h. split; [constructor | split; [exact He | reflexivity]].
  - apply runs_seq_cons in R as [g1 [Rj Rs]].
    assert (Hj : eqon (shfp j) g h)
      by (intros x Hx; apply He; simpl; apply in_or_app; left; exact Hx).
    destruct (job_on _ _ _ _ Rj Hj) as [h1 [Rh1 [E1 U1]]].
    destruct (job_on _ _ _ g Rj (fun _ _ => eq_refl)) as [g1' [Rg1 [_ Ug1]]].
    rewrite (runs_seq_det _ _ _ _ Rg1 Rj) in Ug1.
    destruct (IH g1 g' h1) as [h' [Rh' [E' U']]]; [exact Rs | |].
    + intros x Hx. destruct (in_dec string_dec (base x) (shfp j)) as [Hin | Hout];
        [apply E1; exact Hin |].
      assert (Hw : ~ In (base x) (shwr j))
        by (intro Hw; apply Hout; apply shwr_shfp; exact Hw).
      rewrite Ug1, U1 by exact Hw. apply He. simpl. apply in_or_app. right. exact Hx.
    + destruct (IH g1 g' g1 Rs (fun _ _ => eq_refl)) as [g'' [Rg'' [_ Ug']]].
      rewrite (runs_seq_det _ _ _ _ Rg'' Rs) in Ug'.
      exists h'. split; [| split].
      * apply runs_seq_cons. exists h1. split; assumption.
      * intros x Hx. simpl in Hx. apply in_app_or in Hx.
        destruct (in_dec string_dec (base x) (fpl js)) as [Hin | Hout]; [apply E'; exact Hin |].
        destruct Hx as [Hx | Hx]; [| contradiction].
        assert (Hw : ~ In (base x) (wrl js)) by (intro Hw; apply Hout; apply wrl_fpl; exact Hw).
        rewrite Ug', U' by exact Hw. apply E1. exact Hx.
      * intros x Hx. simpl in Hx. rewrite U', U1; [reflexivity | |];
          intro H; apply Hx; apply in_or_app; auto.
Qed.

(** What a run leaves unchanged. *)
Lemma list_unch : forall l g g' x, runs_seq l g g' -> ~ In (base x) (wrl l) -> g' x = g x.
Proof.
  intros l g g' x R Hx.
  destruct (list_on l g g' g R (fun _ _ => eq_refl)) as [g'' [R' [_ U]]].
  rewrite (runs_seq_det _ _ _ _ R R'). apply U. exact Hx.
Qed.

(** (A1) from footprints: the rest of the parent [jr] writes nothing the
    subtree mentions, and the subtree writes nothing [jr] mentions. *)
Theorem swap_disjoint : forall sub jr g1,
  (forall x, In x (wrl sub) -> ~ In x (shfp jr)) ->
  (forall x, In x (shwr jr) -> ~ In x (fpl sub)) ->
  swap_ok sub jr g1.
Proof.
  intros sub jr g1 D1 D2 g' R.
  apply runs_seq_app in R as [g2 [Rs Rj]].
  (* jr from g1 *)
  assert (E1 : eqon (fpl [jr]) g2 g1).
  { intros x Hx. simpl in Hx. rewrite app_nil_r in Hx. apply (list_unch sub g1 g2 x Rs).
    intro Hw. exact (D1 _ Hw Hx). }
  destruct (list_on _ _ _ _ Rj E1) as [h1 [Rh1 [Eh1 Uh1]]].
  (* the subtree from there *)
  assert (E2 : eqon (fpl sub) g1 h1).
  { intros x Hx. symmetry. apply Uh1. simpl. rewrite app_nil_r. intro Hw. exact (D2 _ Hw Hx). }
  destruct (list_on _ _ _ _ Rs E2) as [k [Rk [Ek Uk]]].
  apply runs_seq_cons. exists h1. split; [exact Rh1 |].
  replace g' with k; [exact Rk |].
  extensionality x.
  destruct (in_dec string_dec (base x) (fpl sub)) as [Hin | Hout].
  - rewrite <- (Ek x Hin). symmetry. apply (list_unch [jr] g2 g' x Rj).
    simpl. rewrite app_nil_r. intro Hw. exact (D2 _ Hw Hin).
  - assert (Hw : ~ In (base x) (wrl sub)) by (intro Hw; apply Hout; apply wrl_fpl; exact Hw).
    rewrite (Uk x Hw).
    destruct (in_dec string_dec (base x) (fpl [jr])) as [Jin | Jout]; [symmetry; apply Eh1; exact Jin |].
    assert (Jw : ~ In (base x) (wrl [jr])) by (intro J; apply Jout; apply wrl_fpl; exact J).
    rewrite (Uh1 x Jw), (list_unch [jr] g2 g' x Rj Jw), (list_unch sub g1 g2 x Rs Hw).
    reflexivity.
Qed.

(* ================================================================= *)
(** * 3. What a Task Touches After Spawning, and What It Spawns *)
(* ================================================================= *)

(** The names that code may read or write once it has run a newJob, and
    those it may write: the code after the first newJob, and the whole
    body of a loop that contains one. *)
Fixpoint after_rd (c : cmd) : list var :=
  match c with
  | CSeq c1 c2 => if no_newjob c1 then after_rd c2 else after_rd c1 ++ cbases c2
  | CIf _ c1 c2 => after_rd c1 ++ after_rd c2
  | CWhile b c1 => if no_newjob c1 then [] else bbases b ++ cbases c1
  | CNCB _ _ c1 => after_rd c1
  | _ => []
  end.

Fixpoint after_wr (c : cmd) : list var :=
  match c with
  | CSeq c1 c2 => if no_newjob c1 then after_wr c2 else after_wr c1 ++ writes c2
  | CIf _ c1 c2 => after_wr c1 ++ after_wr c2
  | CWhile b c1 => if no_newjob c1 then [] else writes c1
  | CNCB _ _ c1 => after_wr c1
  | _ => []
  end.

Lemma after_rd_incl : forall c, incl (after_rd c) (cbases c).
Proof.
  induction c; simpl; intros y Hy; try contradiction;
    try destruct (no_newjob c1); try destruct (no_newjob c); try contradiction;
    repeat rewrite in_app_iff in *; firstorder.
Qed.

Lemma after_wr_incl : forall c, incl (after_wr c) (writes c).
Proof.
  induction c; simpl; intros y Hy; try contradiction;
    try destruct (no_newjob c1); try destruct (no_newjob c); try contradiction;
    repeat rewrite in_app_iff in *; firstorder.
Qed.

Lemma step_after : forall c s c' s', ⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩ ->
  incl (after_rd c') (after_rd c) /\ incl (after_wr c') (after_wr c).
Proof.
  intros c s c' s' H. induction H as [| | c1 c1' c2 s s' Hs [IHr IHw] | | | | b c s | ];
    simpl; try (split; intros y Hy; contradiction); try (split; apply incl_refl).
  - destruct (no_newjob c1') eqn:E'; destruct (no_newjob c1) eqn:E.
    + split; apply incl_refl.
    + split; intros y Hy; apply in_or_app; right;
        [apply after_rd_incl | apply after_wr_incl]; exact Hy.
    + rewrite (step_no_newjob _ _ _ _ Hs E) in E'. discriminate.
    + split; intros y Hy; apply in_app_or in Hy as [Hy | Hy]; apply in_or_app; auto.
  - split; intros y Hy; apply in_or_app; auto.
  - split; intros y Hy; apply in_or_app; auto.
  - destruct (no_newjob c); simpl; [split; intros y Hy; contradiction |].
    pose proof (after_rd_incl c) as Ir. pose proof (after_wr_incl c) as Iw. unfold incl in *.
    split; intros y Hy; repeat rewrite in_app_iff in *; simpl in *; firstorder.
Qed.

Lemma multi_after : forall c s c' s', ⟨ c , s ⟩ ↝* ⟨ c' , s' ⟩ ->
  incl (after_rd c') (after_rd c) /\ incl (after_wr c') (after_wr c).
Proof.
  intros c s c' s' H. induction H as [| c1 s1 c2 s2 c3 s3 Hs Hm [IHr IHw]].
  - split; apply incl_refl.
  - destruct (step_after _ _ _ _ Hs) as [Sr Sw].
    split; eapply incl_tran; eassumption.
Qed.

(** What runs after a newJob is covered. *)
Lemma head_after : forall c w a rest, head_newjob c = Some (w, a, rest) ->
  incl (cbases rest) (after_rd c) /\ incl (writes rest) (after_wr c).
Proof.
  intros c; induction c; simpl; intros wq aq rest H; try discriminate.
  - destruct (head_newjob c1) as [[[w' a'] c1'] |] eqn:E; [| discriminate].
    injection H as -> -> <-.
    destruct (head_shape _ _ _ _ E) as [_ [_ [_ [Hn _]]]]. rewrite Hn.
    destruct (IHc1 _ _ _ eq_refl) as [Ir Iw]. simpl.
    split; intros y Hy; apply in_app_or in Hy as [Hy | Hy]; apply in_or_app; auto.
  - injection H as -> -> <-. simpl. split; intros y Hy; contradiction.
Qed.

(** newJob(u, a) occurs in [c]. *)
Fixpoint nj_in (u : nat) (a : list var) (c : cmd) : Prop :=
  match c with
  | CNewJob u' a' => u = u' /\ a = a'
  | CSeq c1 c2 | CIf _ c1 c2 => nj_in u a c1 \/ nj_in u a c2
  | CWhile _ c1 | CNCB _ _ c1 => nj_in u a c1
  | _ => False
  end.

Lemma nj_all_in : forall P c, (forall u a, nj_in u a c -> P u a) -> nj_all P c.
Proof.
  intros P c. induction c; simpl; intros H; firstorder.
Qed.

Section Syn.
Variable T : task_list.

(** A job of task [w] can have a descendant of task [u] spawned with
    arguments [a]. *)
Inductive reach : task_id -> task_id -> list var -> Prop :=
  | R_dir : forall w tw u a, find_task T w = Some tw -> nj_in u a (t_body tw) -> reach w u a
  | R_tr : forall w u a v b, reach w u a -> reach u v b -> reach w v b.

(* ================================================================= *)
(** * 4. The Syntactic Condition Implies (A1) *)
(* ================================================================= *)

(* BEGIN fp:spawn_ok *)
(** After its first newJob, task [w] reads nothing that a descendant
    writes and writes nothing that a descendant reads or writes, outside
    the descendant's frame (its by-value arguments and its locals). *)
Definition spawn_ok (w : task_id) : Prop :=
  forall tw, find_task T w = Some tw ->
  forall u a tu, reach w u a -> find_task T u = Some tu ->
    (forall x, In x (outside (a ++ t_locals tu) (writes (t_body tu))) -> ~ In x (after_rd (t_body tw))) /\
    (forall x, In x (outside (a ++ t_locals tu) (cbases (t_body tu))) -> ~ In x (after_wr (t_body tw))).
(* END fp:spawn_ok *)

(** [w] and every task it can spawn satisfy [spawn_ok]. *)
Definition spawn_ok_all (w : task_id) : Prop :=
  spawn_ok w /\ forall u a, reach w u a -> spawn_ok u.

(** The sequential run of Sequential.v without the (A1) premise. *)
Inductive dfs_free : job -> state -> state -> list job -> Prop :=
  | DFF_Done : forall j g s',
      ⟨ j_body j , merge (j_frame j) (j_lstate j) g ⟩ ↝* ⟨ SKIP , s' ⟩ ->
      dfs_free j g (merge (j_frame j) g s') []
  | DFF_Fork : forall j g b' s1 tid args rest t g2 g3 kids1 kids2,
      ⟨ j_body j , merge (j_frame j) (j_lstate j) g ⟩ ↝* ⟨ b' , s1 ⟩ ->
      head_newjob b' = Some (tid, args, rest) ->
      find_task T tid = Some t ->
      dfs_free (mk_child 0%nat t args s1) (merge (j_frame j) g s1) g2 kids1 ->
      dfs_free (cont j s1 rest) g2 g3 kids2 ->
      dfs_free j g g3 (mk_child 0%nat t args s1 :: kids1 ++ kids2).

(** [j] runs code of task [w]. *)
Definition of_task (w : task_id) (j : job) : Prop :=
  exists tw, find_task T w = Some tw /\
    incl (after_rd (j_body j)) (after_rd (t_body tw)) /\
    incl (after_wr (j_body j)) (after_wr (t_body tw)) /\
    nj_all (reach w) (j_body j).

Definition spawned (w : task_id) (k : job) : Prop :=
  exists u a tu s, reach w u a /\ find_task T u = Some tu /\ k = mk_child 0%nat tu a s.

Lemma of_task_root : forall w tw j, find_task T w = Some tw -> j_body j = t_body tw -> of_task w j.
Proof.
  intros w tw j Hf Hb. exists tw. rewrite Hb.
  split; [exact Hf | split; [apply incl_refl | split; [apply incl_refl |]]].
  apply nj_all_in. intros u a Hin. eapply R_dir; eassumption.
Qed.

(* BEGIN fp:dfs_free_dfs *)
Theorem dfs_free_dfs : forall j g g' kids, dfs_free j g g' kids ->
  forall w, of_task w j -> spawn_ok_all w ->
  dfs T j g g' kids /\ Forall (spawned w) kids.
(* END fp:dfs_free_dfs *)
Proof.
  intros j g g' kids H.
  induction H as [j g s' R
                 | j g b' s1 tid args rest t g2 g3 kids1 kids2 R Hh Ht D1 IH1 D2 IH2];
    intros w Hw Hc.
  - split; [constructor; exact R | constructor].
  - destruct Hw as [tw [Htw [Ar [Aw Nj]]]].
    destruct (multi_shape _ _ _ _ R) as [_ [_ [_ [_ Hnj]]]].
    destruct (head_shape _ _ _ _ Hh) as [_ [_ [_ [_ Hp]]]].
    destruct (Hp (reach w) (Hnj (reach w) Nj)) as [Rch Njr].
    destruct (multi_after _ _ _ _ R) as [Mr Mw].
    destruct (head_after _ _ _ _ Hh) as [Hr Hwr].
    (* the child runs code of task tid *)
    assert (Cc : spawn_ok_all tid).
    { destruct Hc as [_ Hr']. split; [exact (Hr' _ _ Rch) |].
      intros u a Hra. apply (Hr' u a). eapply R_tr; eassumption. }
    destruct (IH1 tid (of_task_root tid t (mk_child 0%nat t args s1) Ht eq_refl) Cc) as [D1' F1].
    (* the continuation runs code of task w *)
    assert (Kt : of_task w (cont j s1 rest)).
    { exists tw. unfold cont. simpl. split; [exact Htw | split; [| split]].
      - intros y Hy. apply Ar. apply Mr. apply Hr. apply after_rd_incl. exact Hy.
      - intros y Hy. apply Aw. apply Mw. apply Hwr. apply after_wr_incl. exact Hy.
      - exact Njr. }
    destruct (IH2 w Kt Hc) as [D2' F2].
    assert (Fsub : Forall (spawned w) (mk_child 0%nat t args s1 :: kids1)).
    { constructor; [exists tid, args, t, s1; auto |].
      eapply Forall_impl; [| exact F1].
      intros k [u [a [tu [s [Hr1 [Hf ->]]]]]]. exists u, a, tu, s.
      split; [eapply R_tr; eassumption | auto]. }
    rewrite Forall_forall in Fsub.
    split.
    + eapply DFS_Fork; try eassumption. apply swap_disjoint.
      * intros x Hx Hj. unfold wrl in Hx. apply in_flat_map in Hx as [k [Hk Hx]].
        destruct (Fsub k Hk) as [u [a [tu [s [Hr1 [Hf ->]]]]]].
        destruct (proj1 Hc tw Htw u a tu Hr1 Hf) as [N1 _].
        apply (N1 x Hx). unfold shfp in Hj. apply outside_In in Hj as [Hj _].
        apply Ar. apply Mr. apply Hr. exact Hj.
      * intros x Hx Hs. unfold fpl in Hs. apply in_flat_map in Hs as [k [Hk Hs]].
        destruct (Fsub k Hk) as [u [a [tu [s [Hr1 [Hf ->]]]]]].
        destruct (proj1 Hc tw Htw u a tu Hr1 Hf) as [_ N2].
        apply (N2 x Hs). unfold shwr in Hx. apply outside_In in Hx as [Hx _].
        apply Aw. apply Mw. apply Hwr. exact Hx.
    + rewrite <- Forall_forall in Fsub. inversion Fsub; subst.
      constructor; [assumption | apply Forall_app; split; assumption].
Qed.

End Syn.

(* ================================================================= *)
(** * 5. Checking the Condition *)
(* ================================================================= *)

Fixpoint nj_list (c : cmd) : list (task_id * list var) :=
  match c with
  | CNewJob u a => [(u, a)]
  | CSeq c1 c2 | CIf _ c1 c2 => nj_list c1 ++ nj_list c2
  | CWhile _ c1 | CNCB _ _ c1 => nj_list c1
  | _ => []
  end.

Lemma nj_in_list : forall u a c, nj_in u a c -> In (u, a) (nj_list c).
Proof.
  intros u a c. induction c; simpl; intros H; try contradiction;
    try (apply in_or_app; destruct H; auto); auto.
  destruct H as [-> ->]. left. reflexivity.
Qed.

Definition site_eq_dec : forall p q : task_id * list var, {p = q} + {p <> q}.
Proof. decide equality; [apply list_eq_dec; apply string_dec | apply Nat.eq_dec]. Defined.

Definition inclb (l1 l2 : list (task_id * list var)) : bool :=
  forallb (fun p => if in_dec site_eq_dec p l2 then true else false) l1.

Lemma inclb_incl : forall l1 l2, inclb l1 l2 = true -> incl l1 l2.
Proof.
  intros l1 l2 H p Hp. unfold inclb in H. rewrite forallb_forall in H.
  specialize (H p Hp). destruct (in_dec site_eq_dec p l2); [assumption | discriminate].
Qed.

Section Check.
Variable T : task_list.

Definition sites (x : task_id) : list (task_id * list var) :=
  match find_task T x with Some tx => nj_list (t_body tx) | None => [] end.

(** A candidate for the spawn closure of [x], [n] levels deep.  It need
    not be exact: [closed] checks that it is closed. *)
Fixpoint cert (n : nat) (x : task_id) : list (task_id * list var) :=
  match n with
  | O => []
  | S n' => sites x ++ flat_map (fun p => cert n' (fst p)) (sites x)
  end.

Definition closed (n : nat) (x : task_id) : bool :=
  inclb (sites x) (cert n x) && forallb (fun p => inclb (cert n (fst p)) (cert n x)) (cert n x).

Definition disj_ok (tw tu : task) (a : list var) : bool :=
  forallb (fun x => negb (memb x (after_rd (t_body tw)))) (outside (a ++ t_locals tu) (writes (t_body tu))) &&
  forallb (fun x => negb (memb x (after_wr (t_body tw)))) (outside (a ++ t_locals tu) (cbases (t_body tu))).

Definition ok_from (n : nat) (x : task_id) : bool :=
  match find_task T x with
  | None => true
  | Some tx => forallb (fun p => match find_task T (fst p) with
                                 | Some tu => disj_ok tx tu (snd p)
                                 | None => true end) (cert n x)
  end.

(* BEGIN fp:check *)
Definition spawn_ok_allb (n : nat) (w : task_id) : bool :=
  let D := w :: map fst (cert n w) in
  forallb (closed n) D && forallb (ok_from n) D.
(* END fp:check *)

Lemma reach_cert : forall n w x u a,
  let D := w :: map fst (cert n w) in
  forallb (closed n) D = true -> reach T x u a -> In x D -> In (u, a) (cert n x).
Proof.
  intros n w x u a D Hc H. rewrite forallb_forall in Hc.
  (* D is closed under the closure *)
  assert (HD : forall y p, In y D -> In p (cert n y) -> In (fst p) D).
  { intros y p Hy Hp. right. apply in_map.
    destruct Hy as [<- | Hy]; [exact Hp |].
    apply in_map_iff in Hy as [q [<- Hq]].
    pose proof (Hc w (or_introl eq_refl)) as Cw. unfold closed in Cw.
    apply andb_true_iff in Cw as [_ Cw]. rewrite forallb_forall in Cw.
    apply (inclb_incl _ _ (Cw q Hq)). exact Hp. }
  induction H as [x tx u a Hf Hin | x u a v b H1 IH1 H2 IH2]; intros Hx.
  - pose proof (Hc x Hx) as Cx. unfold closed in Cx. apply andb_true_iff in Cx as [Cx _].
    apply (inclb_incl _ _ Cx). unfold sites. rewrite Hf. apply nj_in_list. exact Hin.
  - pose proof (IH1 Hx) as Hu.
    pose proof (IH2 (HD x (u, a) Hx Hu)) as Hv.
    pose proof (Hc x Hx) as Cx. unfold closed in Cx. apply andb_true_iff in Cx as [_ Cx].
    rewrite forallb_forall in Cx. apply (inclb_incl _ _ (Cx (u, a) Hu)). exact Hv.
Qed.

Theorem spawn_ok_allb_sound : forall n w, spawn_ok_allb n w = true -> spawn_ok_all T w.
Proof.
  intros n w H. unfold spawn_ok_allb in H. apply andb_true_iff in H as [Hc Ho].
  set (D := w :: map fst (cert n w)) in *.
  assert (Ok : forall x, In x D -> spawn_ok T x).
  { intros x Hx tx Htx u a tu Hr Htu.
    pose proof (reach_cert n w x u a Hc Hr Hx) as Hin.
    rewrite forallb_forall in Ho. pose proof (Ho x Hx) as Ox. unfold ok_from in Ox.
    rewrite Htx, forallb_forall in Ox. specialize (Ox _ Hin). simpl in Ox. rewrite Htu in Ox.
    unfold disj_ok in Ox. apply andb_true_iff in Ox as [O1 O2]. rewrite forallb_forall in O1, O2.
    split; intros y Hy Hy'.
    - specialize (O1 y Hy). rewrite negb_true_iff, memb_false in O1. contradiction.
    - specialize (O2 y Hy). rewrite negb_true_iff, memb_false in O2. contradiction. }
  split; [apply Ok; left; reflexivity |].
  intros u a Hr. apply Ok. right.
  apply (in_map fst (cert n w) (u, a)). exact (reach_cert n w w u a Hc Hr (or_introl eq_refl)).
Qed.

End Check.


==> anc/rocq/Inline.v <==
(** Inline.v — The Sequential Run Is the Original Program

    [dfs] (Sequential.v) runs the job-generating program one job at a time:
    a job runs up to a newJob, the child runs with its subtree, then the
    job continues.  Each job works on its own frame (by-value arguments and
    body locals) merged with the shared state.  The original program
    instead runs the inlined code on a single state.

    Main result ([dfs_sim]): the two end in states that agree outside [X],
    the variables local to NCB bodies, if
    - code outside NCBs neither reads nor writes [X] and contains no inline
      NCB ([code_ok], first case);
    - an NCB body does not depend on the initial values of [X]: it
      initializes its locals before reading them ([insensitive]);
    - no job's subtree writes a variable that the job received by value
      ([args_ro]; JobGen's [deps] guarantees it, see [build_args_ro]).
    These are assumption (A2) in the paper. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import JobGen.
Require Import Linearization.
Require Import Sequential.

Open Scope string_scope.
Open Scope list_scope.

(* ================================================================= *)
(** * 1. Variables a Command Touches *)
(* ================================================================= *)

(** Every variable an expression reads, arrays included. *)
Fixpoint abases (a : aexp) : list var :=
  match a with
  | ANum _ => []
  | AVar x => [x]
  | AArr x e => x :: abases e
  | APlus a1 a2 | AMinus a1 a2 | AMult a1 a2 | ADiv a1 a2 | AMod a1 a2 =>
      abases a1 ++ abases a2
  | AFun _ e => abases e
  end.

Fixpoint bbases (b : bexp) : list var :=
  match b with
  | BTrue | BFalse => []
  | BEq a1 a2 | BLe a1 a2 | BLt a1 a2 => abases a1 ++ abases a2
  | BNot b1 => bbases b1
  | BAnd b1 b2 | BOr b1 b2 => bbases b1 ++ bbases b2
  end.

(** Every variable a command reads or writes, and the arguments of its
    newJobs. *)
Fixpoint cbases (c : cmd) : list var :=
  match c with
  | CSkip => []
  | CAsgn x a => x :: abases a
  | CStore a i e => a :: abases i ++ abases e
  | CSeq c1 c2 => cbases c1 ++ cbases c2
  | CIf b c1 c2 => bbases b ++ cbases c1 ++ cbases c2
  | CWhile b c1 => bbases b ++ cbases c1
  | CNCB _ ps c1 => ps ++ cbases c1
  | CNewJob _ args => args
  end.

Fixpoint no_ncb (c : cmd) : bool :=
  match c with
  | CNCB _ _ _ => false
  | CSeq c1 c2 | CIf _ c1 c2 => no_ncb c1 && no_ncb c2
  | CWhile _ c1 => no_ncb c1
  | _ => true
  end.

(** Every newJob(w, args) in [c] satisfies [P w args]. *)
Fixpoint nj_all (P : nat -> list var -> Prop) (c : cmd) : Prop :=
  match c with
  | CNewJob w args => P w args
  | CSeq c1 c2 | CIf _ c1 c2 => nj_all P c1 /\ nj_all P c2
  | CWhile _ c1 | CNCB _ _ c1 => nj_all P c1
  | _ => True
  end.

Definition avoids (X : list var) (c : cmd) : Prop :=
  forall x, In x (cbases c) -> ~ In x X.

(** Two states agree outside [X]. *)
Definition agree (X : list var) (s t : state) : Prop :=
  forall l, ~ In (base l) X -> s l = t l.

(* ================================================================= *)
(** * 2. Steps Preserve the Shape of the Code *)
(* ================================================================= *)

Lemma step_no_ncb : forall c s c' s',
  ⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩ -> no_ncb c = true -> no_ncb c' = true.
Proof.
  intros c s c' s' H. induction H; simpl; intros Hn;
    repeat rewrite andb_true_iff in *; intuition (try discriminate).
Qed.

Lemma step_bases : forall c s c' s',
  ⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩ -> incl (cbases c') (cbases c).
Proof.
  intros c s c' s' H. induction H; simpl; unfold incl in *; intros y Hy;
    repeat rewrite in_app_iff in *; firstorder.
Qed.

Lemma step_nj : forall P c s c' s',
  ⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩ -> nj_all P c -> nj_all P c'.
Proof.
  intros P c s c' s' H. induction H; simpl; intros Hn; try tauto.
Qed.

Lemma step_no_newjob : forall c s c' s',
  ⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩ -> no_newjob c = true -> no_newjob c' = true.
Proof.
  intros c s c' s' H. induction H; simpl; intros Hn;
    repeat rewrite andb_true_iff in *; intuition (try discriminate).
Qed.

Lemma multi_shape : forall c s c' s',
  ⟨ c , s ⟩ ↝* ⟨ c' , s' ⟩ ->
  incl (cbases c') (cbases c) /\ incl (writes c') (writes c) /\
  (no_ncb c = true -> no_ncb c' = true) /\
  (no_newjob c = true -> no_newjob c' = true) /\
  (forall P, nj_all P c -> nj_all P c').
Proof.
  intros c s c' s' H.
  induction H as [| c1 s1 c2 s2 c3 s3 Hs Hm [IH1 [IH2 [IH3 [IH4 IH5]]]]].
  - repeat split; auto using incl_refl.
  - repeat split.
    + eapply incl_tran; [exact IH1 | eapply step_bases; exact Hs].
    + eapply incl_tran; [exact IH2 | eapply step_writes_incl; exact Hs].
    + intros H. apply IH3. eapply step_no_ncb; eassumption.
    + intros H. apply IH4. eapply step_no_newjob; eassumption.
    + intros P H. apply IH5. eapply step_nj; eassumption.
Qed.

Lemma head_shape : forall c w args rest,
  head_newjob c = Some (w, args, rest) ->
  incl (cbases rest) (cbases c) /\ incl args (cbases c) /\
  (no_ncb c = true -> no_ncb rest = true) /\
  no_newjob c = false /\
  (forall P, nj_all P c -> P w args /\ nj_all P rest).
Proof.
  induction c; simpl; intros w args rest H; try discriminate.
  - destruct (head_newjob c1) as [[[w' a'] c1'] |] eqn:E; [| discriminate].
    injection H as -> -> <-.
    destruct (IHc1 _ _ _ eq_refl) as [H1 [H2 [H3 [H4 H5]]]]. simpl.
    split; [| split; [| split; [| split]]].
    + intros y Hy. rewrite in_app_iff in *. destruct Hy; [left; apply H1 | right]; assumption.
    + intros y Hy. apply in_or_app. left. apply H2. exact Hy.
    + intros Hn. apply andb_true_iff in Hn as [Hn1 Hn2]. rewrite H3, Hn2 by exact Hn1. reflexivity.
    + rewrite H4. reflexivity.
    + intros Q [Hp1 Hp2]. destruct (H5 Q Hp1) as [Hw Hr]. split; [exact Hw | split; [exact Hr | exact Hp2]].
  - injection H as -> -> <-. simpl.
    split; [intros y Hy; contradiction | split; [apply incl_refl | split; [reflexivity | split; [reflexivity |]]]].
    intros Q Hq. split; [exact Hq | exact I].
Qed.

(* ================================================================= *)
(** * 3. Agreement Outside X *)
(* ================================================================= *)

Lemma aeval_agree : forall X s t a, agree X s t ->
  (forall x, In x (abases a) -> ~ In x X) -> aeval s a = aeval t a.
Proof.
  intros X s t a Ha. induction a; simpl; intros Hx;
    try (rewrite IHa1, IHa2 by (intros y Hy; apply Hx; apply in_or_app; auto); reflexivity).
  - reflexivity.
  - apply Ha. simpl. apply Hx. left. reflexivity.
  - rewrite IHa by (intros y Hy; apply Hx; right; exact Hy).
    apply Ha. simpl. apply Hx. left. reflexivity.
  - rewrite IHa by exact Hx. reflexivity.
Qed.

Lemma beval_agree : forall X s t b, agree X s t ->
  (forall x, In x (bbases b) -> ~ In x X) -> beval s b = beval t b.
Proof.
  intros X s t b Ha. induction b; simpl; intros Hx; try reflexivity;
    try (rewrite (aeval_agree X s t a) by (assumption || (intros y Hy; apply Hx; apply in_or_app; auto));
         rewrite (aeval_agree X s t a0) by (assumption || (intros y Hy; apply Hx; apply in_or_app; auto));
         reflexivity).
  - rewrite IHb by exact Hx. reflexivity.
  - rewrite IHb1, IHb2 by (intros y Hy; apply Hx; apply in_or_app; auto). reflexivity.
  - rewrite IHb1, IHb2 by (intros y Hy; apply Hx; apply in_or_app; auto). reflexivity.
Qed.

Lemma agree_update : forall X s t l n, agree X s t -> agree X (l !-> n ; s) (l !-> n ; t).
Proof.
  intros X s t l n H l' Hl. unfold update. destruct (loc_eqb l' l); [reflexivity | apply H; exact Hl].
Qed.

(* ================================================================= *)
(** * 4. Steps of Code Outside NCBs *)
(* ================================================================= *)

Section Steps.
Variable Ts : list (vertex * cmd).
Variable X : list var.

(** A step of job code (no inline NCB, not touching X) is matched by one
    step of its inlined code, in a state that agrees outside X. *)
Lemma step_sim : forall b s b' s',
  ⟨ b , s ⟩ ↝ ⟨ b' , s' ⟩ -> no_ncb b = true -> avoids X b ->
  forall t d, agree X s t -> inlines Ts b d ->
  exists d' t', ⟨ d , t ⟩ ↝ ⟨ d' , t' ⟩ /\ inlines Ts b' d' /\ agree X s' t'.
Proof.
  intros b s b' s' H. induction H; intros Hn Hx t d Ha Hi; simpl in Hn.
  - inversion Hi; subst. do 2 eexists. split; [apply S_Asgn |]. split; [constructor |].
    rewrite (aeval_agree X s t a Ha) by (intros y Hy; apply Hx; right; exact Hy).
    apply agree_update. exact Ha.
  - inversion Hi; subst. do 2 eexists. split; [apply S_Store |]. split; [constructor |].
    rewrite (aeval_agree X s t i Ha) by (intros y Hy; apply Hx; right; apply in_or_app; left; exact Hy).
    rewrite (aeval_agree X s t e Ha) by (intros y Hy; apply Hx; right; apply in_or_app; right; exact Hy).
    apply agree_update. exact Ha.
  - inversion Hi; subst. apply andb_true_iff in Hn as [Hn1 Hn2].
    match goal with Hd1 : inlines Ts c1 ?x1, Hd2 : inlines Ts c2 ?x2 |- _ =>
      destruct (IHstep Hn1 (fun y Hy => Hx y ltac:(apply in_or_app; left; exact Hy)) t x1 Ha Hd1)
        as [d1' [t' [Hs [Hi' Ha']]]];
      exists (CSeq d1' x2), t'; split; [apply S_Seq1; exact Hs | split; [constructor; assumption | exact Ha']]
    end.
  - inversion Hi; subst.
    match goal with Hd1 : inlines Ts SKIP ?x1, Hd2 : inlines Ts c2 ?x2 |- _ =>
      inversion Hd1; subst; exists x2, t; split; [apply S_SeqSkip | split; assumption]
    end.
  - inversion Hi; subst.
    match goal with Hd1 : inlines Ts c1 ?x1 |- _ =>
      exists x1, t; split; [| split; assumption];
      apply S_IfTrue; rewrite <- (beval_agree X s t b Ha); [assumption |];
      intros y Hy; apply Hx; apply in_or_app; left; exact Hy
    end.
  - inversion Hi; subst.
    match goal with Hd2 : inlines Ts c2 ?x2 |- _ =>
      exists x2, t; split; [| split; assumption];
      apply S_IfFalse; rewrite <- (beval_agree X s t b Ha); [assumption |];
      intros y Hy; apply Hx; apply in_or_app; left; exact Hy
    end.
  - inversion Hi; subst. eexists. exists t. split; [apply S_While |].
    split; [repeat constructor; assumption | exact Ha].
  - discriminate.
Qed.

Lemma multi_sim : forall b s b' s',
  ⟨ b , s ⟩ ↝* ⟨ b' , s' ⟩ -> no_ncb b = true -> avoids X b ->
  forall t d, agree X s t -> inlines Ts b d ->
  exists d' t', ⟨ d , t ⟩ ↝* ⟨ d' , t' ⟩ /\ inlines Ts b' d' /\ agree X s' t'.
Proof.
  intros b s b' s' H.
  induction H as [| c1 s1 c2 s2 c3 s3 Hs Hm IH]; intros Hn Hx t d Ha Hi.
  - exists d, t. split; [apply MS_Refl | split; assumption].
  - destruct (step_sim _ _ _ _ Hs Hn Hx t d Ha Hi) as [d2 [t2 [Hs' [Hi2 Ha2]]]].
    destruct (IH (step_no_ncb _ _ _ _ Hs Hn)
                 (fun y Hy => Hx y (step_bases _ _ _ _ Hs y Hy)) t2 d2 Ha2 Hi2)
      as [d3 [t3 [Hm' [Hi3 Ha3]]]].
    exists d3, t3. split; [eapply MS_Step; eassumption | split; assumption].
Qed.

(** At a newJob, the inlined code runs the child's inlined body and then
    the inlined rest. *)
Lemma head_sim : forall b w args rest d,
  head_newjob b = Some (w, args, rest) -> inlines Ts b d ->
  exists bw dc dr, lookup Ts w = Some bw /\ inlines Ts bw dc /\ inlines Ts rest dr /\
    incl (writes dc) (writes d) /\ incl (writes dr) (writes d) /\
    forall t t2, ⟨ dc , t ⟩ ↝* ⟨ SKIP , t2 ⟩ -> ⟨ d , t ⟩ ↝* ⟨ dr , t2 ⟩.
Proof.
  induction b; simpl; intros w args rest d H Hi; try discriminate.
  - destruct (head_newjob b1) as [[[w' a'] b1'] |] eqn:E; [| discriminate].
    injection H as -> -> <-. inversion Hi; subst.
    match goal with Hd1 : inlines Ts b1 ?x1, Hd2 : inlines Ts b2 ?x2 |- _ =>
      rename x1 into d1; rename x2 into d2; rename Hd1 into Hi1; rename Hd2 into Hi2 end.
    destruct (IHb1 _ _ _ _ eq_refl Hi1) as [bw [dc [dr [Hl [Hc [Hr [Wc [Wr Hrun]]]]]]]].
    exists bw, dc, (CSeq dr d2). repeat split; try assumption.
    + constructor; assumption.
    + intros y Hy. simpl. apply in_or_app. left. apply Wc. exact Hy.
    + intros y Hy. simpl in *. rewrite in_app_iff in *. destruct Hy; [left; apply Wr | right]; assumption.
    + intros t t2 R. apply multi_step_seq1. apply Hrun. exact R.
  - injection H as -> -> <-. inversion Hi; subst.
    match goal with Hl : lookup Ts w = Some ?bb, Hd : inlines Ts ?bb d |- _ =>
      exists bb, d, SKIP end. repeat split; try assumption; try constructor.
    + apply incl_refl.
    + intros y Hy. contradiction.
    + intros t t2 R. exact R.
Qed.

Lemma inlines_no_newjob : forall c d, no_newjob c = true -> inlines Ts c d -> d = c.
Proof.
  intros c d Hn Hi. induction Hi; simpl in *; try reflexivity;
    try (apply andb_true_iff in Hn as [Hn1 Hn2]); f_equal; auto; discriminate.
Qed.

End Steps.

(* ================================================================= *)
(** * 5. The Simulation *)
(* ================================================================= *)

(** No job's subtree writes a variable that the job received by value. *)
Definition args_ro (Ts : list (vertex * cmd)) (w : nat) (args : list var) : Prop :=
  forall bw dw, lookup Ts w = Some bw -> inlines Ts bw dw ->
  forall x, In x args -> ~ In x (writes dw).

Section Sim.
Variable T : task_list.
Variable Ts : list (vertex * cmd).
Variable X : list var.

(** An NCB body ends, from states that agree outside X, in states that
    agree outside X: it initializes its locals before reading them, and
    does not read other NCBs' locals. *)
Definition insensitive (c : cmd) : Prop :=
  forall s t s', agree X s t -> ⟨ c , s ⟩ ↝* ⟨ SKIP , s' ⟩ ->
  exists t', ⟨ c , t ⟩ ↝* ⟨ SKIP , t' ⟩ /\ agree X s' t'.

(** Job code: outside NCBs (no inline NCB, not touching X, by-value
    arguments read-only in the subtree), or an NCB body. *)
Definition code_ok (c : cmd) : Prop :=
  (no_ncb c = true /\ avoids X c /\ nj_all (args_ro Ts) c)
  \/ (no_newjob c = true /\ insensitive c).

Hypothesis Hfind : forall w t b, find_task T w = Some t -> lookup Ts w = Some b -> t_body t = b.
Hypothesis Hcode : forall w t, find_task T w = Some t -> code_ok (t_body t).
Hypothesis Hloc : forall w t, find_task T w = Some t -> incl (t_locals t) X.

(** The invariant between a job about to run, from shared state [g], and
    the inlined program [d] about to run from [t]. *)
Definition sim_inv (j : job) (g t : state) (d : cmd) : Prop :=
  inlines Ts (j_body j) d /\ agree X g t /\ code_ok (j_body j) /\
  forall l, In (base l) (j_frame j) -> ~ In (base l) X ->
    j_lstate j l = t l /\ ~ In (base l) (writes d).

Lemma inv_view : forall j g t d, sim_inv j g t d ->
  agree X (merge (j_frame j) (j_lstate j) g) t.
Proof.
  intros j g t d [_ [Ha [_ Hf]]] l Hl. unfold merge.
  destruct (memb (base l) (j_frame j)) eqn:E.
  - apply memb_In in E. apply (Hf l E Hl).
  - apply Ha. exact Hl.
Qed.

(** After the job's code ran from view [s] to [s'] and the inlined code
    from [t] to [t'], the shared states agree outside X. *)
Lemma inv_after : forall j g t d s' d' t',
  sim_inv j g t d -> agree X s' t' -> ⟨ d , t ⟩ ↝* ⟨ d' , t' ⟩ ->
  agree X (merge (j_frame j) g s') t'.
Proof.
  intros j g t d s' d' t' [_ [Ha [_ Hf]]] Ha' R l Hl. unfold merge.
  destruct (memb (base l) (j_frame j)) eqn:E.
  - apply memb_In in E. destruct (Hf l E Hl) as [_ Hw].
    rewrite (multi_step_unwritten _ _ _ _ l R Hw). apply Ha. exact Hl.
  - apply Ha'. exact Hl.
Qed.

(* BEGIN inline:sim *)
Theorem dfs_sim : forall j g g' kids, dfs T j g g' kids ->
  forall t d, sim_inv j g t d ->
  exists t', ⟨ d , t ⟩ ↝* ⟨ SKIP , t' ⟩ /\ agree X g' t'.
(* END inline:sim *)
Proof.
  intros j g g' kids H.
  induction H as [j g s' R
                 | j g b' s1 tid args rest tk g2 g3 kids1 kids2 R Hh Ht D1 IH1 D2 IH2 Hsw];
    intros t d Hinv.
  - pose proof (inv_view _ _ _ _ Hinv) as Hv.
    pose proof Hinv as [Hi [Ha [Hc Hf]]].
    destruct Hc as [[Hn [Hx Hnj]] | [Hnn Hins]].
    + destruct (multi_sim Ts X _ _ _ _ R Hn Hx t d Hv Hi) as [d' [t' [R' [Hi' Ha']]]].
      inversion Hi'; subst.
      exists t'. split; [exact R' |]. eapply inv_after; eassumption.
    + rewrite (inlines_no_newjob Ts _ _ Hnn Hi) in *.
      destruct (Hins _ _ _ Hv R) as [t' [R' Ha']].
      exists t'. split; [exact R' |]. eapply inv_after; eassumption.
  - pose proof (inv_view _ _ _ _ Hinv) as Hv.
    pose proof Hinv as [Hi [Ha [Hc Hf]]].
    destruct (multi_shape _ _ _ _ R) as [Sb [Sw [Sn [Snn Snj]]]].
    destruct (head_shape _ _ _ _ Hh) as [Hb [Hargs [Hrn [Hnn Hnj]]]].
    destruct Hc as [[Hn [Hx Hnjb]] | [Hnn0 _]];
      [| rewrite (Snn Hnn0) in Hnn; discriminate].
    (* the job's code up to the newJob *)
    destruct (multi_sim Ts X _ _ _ _ R Hn Hx t d Hv Hi) as [d1 [t1 [R1 [Hi1 Ha1]]]].
    destruct (multi_shape _ _ _ _ R1) as [_ [Sw1 _]].
    destruct (head_sim Ts _ _ _ _ _ Hh Hi1) as [bw [dc [dr [Hl [Hic [Hir [Wc [Wr Hrun]]]]]]]].
    pose proof (Hfind _ _ _ Ht Hl) as Eb. subst bw.
    destruct (Hnj _ (Snj _ Hnjb)) as [Hro Hnjr].
    assert (Hg1 : agree X (merge (j_frame j) g s1) t1) by (eapply inv_after; eassumption).
    (* the child and its subtree *)
    destruct (IH1 t1 dc) as [t2 [R2 Ha2]].
    { split; [exact Hic |]. split; [exact Hg1 |]. split; [apply (Hcode _ _ Ht) |].
      intros l Hm Hlx. simpl in Hm. apply in_app_iff in Hm as [Hm | Hm];
        [| exfalso; exact (Hlx (Hloc _ _ Ht _ Hm))].
      split.
      - simpl. unfold restrict. apply memb_In in Hm. rewrite Hm. apply Ha1. exact Hlx.
      - exact (Hro _ _ Hl Hic _ Hm). }
    (* the rest of the job *)
    destruct (IH2 t2 dr) as [t3 [R3 Ha3]].
    { split; [exact Hir |]. split; [exact Ha2 |].
      split; [left; repeat split |].
      - apply Hrn. apply Sn. exact Hn.
      - intros y Hy. apply Hx. apply Sb. apply Hb. exact Hy.
      - exact Hnjr.
      - intros l Hm Hlx. simpl in Hm. destruct (Hf l Hm Hlx) as [_ Hw].
        split.
        + simpl. rewrite (Ha1 l Hlx).
          symmetry. apply (multi_step_unwritten _ _ _ _ l R2).
          intros Hc. apply Hw. apply Sw1. apply Wc. exact Hc.
        + intros Hc. apply Hw. apply Sw1. apply Wr. exact Hc. }
    exists t3. split; [| exact Ha3].
    eapply multi_step_trans; [exact R1 |].
    eapply multi_step_trans; [apply Hrun; exact R2 | exact R3].
Qed.

End Sim.

(* ================================================================= *)
(** * 6. The Job-Generating Program Satisfies the Side Conditions *)
(* ================================================================= *)

Lemma dedup_In : forall x l, In x (dedup l) -> In x l.
Proof.
  intros x l. induction l as [| y l IH]; simpl; [tauto |].
  intros [H | H]; [left; exact H |]. apply filter_In in H as [H _]. right. apply IH. exact H.
Qed.

(** What JobGen passes by value, the subtree does not write. *)
Lemma deps_unwritten : forall fw c x, In x (deps fw c) -> ~ In x (writes c).
Proof.
  intros fw c x H Hw. unfold deps in H. apply dedup_In, filter_In in H as [_ H].
  apply andb_true_iff in H as [H _]. apply negb_true_iff in H. assert (memb x (writes c) = true) by (apply memb_In; exact Hw).
  congruence.
Qed.

Lemma nj_erase : forall P c, nj_all P (erase c).
Proof. intros P c. induction c; simpl; auto. Qed.

Lemma carve_nj : forall Ts r anc v w node sub ts,
  nj_all (args_ro Ts) node -> (forall x y, In (x, y) ts -> nj_all (args_ro Ts) y) ->
  inlines Ts node sub ->
  (forall x y, In (x, y) (snd (carve r anc v w node sub ts)) -> lookup Ts x = Some y) ->
  nj_all (args_ro Ts) (fst (carve r anc v w node sub ts)) /\
  (forall x y, In (x, y) (snd (carve r anc v w node sub ts)) -> nj_all (args_ro Ts) y).
Proof.
  intros Ts r anc v w node sub ts Hn Hts Hi HT. unfold carve in *.
  destruct (Nat.eqb w v); simpl in *; [split; assumption |].
  split.
  - intros bw dw Hl Hd x Hx.
    assert (Hl' : lookup Ts w = Some node) by (apply HT; apply in_or_app; right; left; reflexivity).
    rewrite Hl' in Hl. injection Hl as <-.
    rewrite (inlines_det _ _ _ _ Hd Hi). eapply deps_unwritten. exact Hx.
  - intros x y Hin. apply in_app_iff in Hin as [Hin | [Hin | []]].
    + exact (Hts _ _ Hin).
    + injection Hin as <- <-. exact Hn.
Qed.

(** Every newJob that ReconstructAST produces passes only variables that
    the new job's subtree does not write. *)
Lemma recon_nj : forall r c anc v Ts,
  (forall x y, In (x, y) (snd (recon r anc v c)) -> lookup Ts x = Some y) ->
  nj_all (args_ro Ts) (fst (recon r anc v c)) /\
  (forall x y, In (x, y) (snd (recon r anc v c)) -> nj_all (args_ro Ts) y).
Proof.
  intros r c. induction c as [| w x a | w a i e | w c1 IH1 c2 IH2 | w b c1 IH1 c2 IH2
                  | w b c1 IH1 | w l ps c1 IH1];
    intros anc v Ts HT; simpl in *.
  - split; [exact I | intros x y []].
  - apply carve_nj; try assumption; [exact I | intros ? ? [] | constructor].
  - apply carve_nj; try assumption; [exact I | intros ? ? [] | constructor].
  - destruct (recon r (down anc v w) w c1) as [b1 t1] eqn:E1. destruct (recon r (down anc v w) w c2) as [b2 t2] eqn:E2.
    assert (H1 : forall x y, In (x, y) t1 -> lookup Ts x = Some y)
      by (intros x y Hin; apply HT; apply carve_tasks; apply in_or_app; left; exact Hin).
    assert (H2 : forall x y, In (x, y) t2 -> lookup Ts x = Some y)
      by (intros x y Hin; apply HT; apply carve_tasks; apply in_or_app; right; exact Hin).
    specialize (IH1 (down anc v w) w Ts). specialize (IH2 (down anc v w) w Ts). rewrite E1 in IH1. rewrite E2 in IH2.
    destruct (IH1 H1) as [N1 T1]. destruct (IH2 H2) as [N2 T2].
    apply carve_nj; try assumption.
    + split; assumption.
    + intros x0 y Hin. apply in_app_iff in Hin as [Hin | Hin]; [exact (T1 _ _ Hin) | exact (T2 _ _ Hin)].
    + constructor.
      * replace b1 with (fst (recon r (down anc v w) w c1)) by (rewrite E1; reflexivity).
        apply recon_inlines. rewrite E1. exact H1.
      * replace b2 with (fst (recon r (down anc v w) w c2)) by (rewrite E2; reflexivity).
        apply recon_inlines. rewrite E2. exact H2.
  - destruct (recon r (down anc v w) w c1) as [b1 t1] eqn:E1. destruct (recon r (down anc v w) w c2) as [b2 t2] eqn:E2.
    assert (H1 : forall x y, In (x, y) t1 -> lookup Ts x = Some y)
      by (intros x y Hin; apply HT; apply carve_tasks; apply in_or_app; left; exact Hin).
    assert (H2 : forall x y, In (x, y) t2 -> lookup Ts x = Some y)
      by (intros x y Hin; apply HT; apply carve_tasks; apply in_or_app; right; exact Hin).
    specialize (IH1 (down anc v w) w Ts). specialize (IH2 (down anc v w) w Ts). rewrite E1 in IH1. rewrite E2 in IH2.
    destruct (IH1 H1) as [N1 T1]. destruct (IH2 H2) as [N2 T2].
    apply carve_nj; try assumption.
    + split; assumption.
    + intros x0 y Hin. apply in_app_iff in Hin as [Hin | Hin]; [exact (T1 _ _ Hin) | exact (T2 _ _ Hin)].
    + constructor.
      * replace b1 with (fst (recon r (down anc v w) w c1)) by (rewrite E1; reflexivity).
        apply recon_inlines. rewrite E1. exact H1.
      * replace b2 with (fst (recon r (down anc v w) w c2)) by (rewrite E2; reflexivity).
        apply recon_inlines. rewrite E2. exact H2.
  - destruct (recon r (down anc v w) w c1) as [b1 t1] eqn:E1.
    assert (H1 : forall x y, In (x, y) t1 -> lookup Ts x = Some y)
      by (intros x y Hin; apply HT; apply carve_tasks; exact Hin).
    specialize (IH1 (down anc v w) w Ts). rewrite E1 in IH1. destruct (IH1 H1) as [N1 T1].
    apply carve_nj; try assumption.
    constructor. replace b1 with (fst (recon r (down anc v w) w c1)) by (rewrite E1; reflexivity).
    apply recon_inlines. rewrite E1. exact H1.
  - apply carve_nj; try assumption; [apply nj_erase | intros ? ? [] |].
    constructor. apply inlines_erase.
Qed.

Corollary build_args_ro : forall c,
  NoDup (map fst (snd (build c))) ->
  nj_all (args_ro (snd (build c))) (fst (build c)) /\
  (forall x y, In (x, y) (snd (build c)) -> nj_all (args_ro (snd (build c))) y).
Proof.
  intros c Hnd. apply recon_nj. intros x y Hin. apply lookup_In; assumption.
Qed.

(** The tasks of [to_tasks] are those of the inlining table. *)
Lemma find_map_tasks : forall preds locals L w,
  find_task (map (fun p => {| t_id := fst p; t_body := snd p; t_preds := preds (fst p);
                              t_locals := locals (fst p) |}) L) w =
  option_map (fun b => {| t_id := w; t_body := b; t_preds := preds w; t_locals := locals w |})
             (lookup L w).
Proof.
  intros preds locals L w. induction L as [| [w' b] L IH]; simpl; [reflexivity |].
  destruct (Nat.eqb w' w) eqn:E; [apply Nat.eqb_eq in E; subst; reflexivity | exact IH].
Qed.

Lemma lookup_some_In : forall L w b, lookup L w = Some b -> In w (map fst L).
Proof.
  induction L as [| [w' b'] L IH]; simpl; intros w b H; [discriminate |].
  destruct (Nat.eqb_spec w' w); [left; assumption | right; eapply IH; exact H].
Qed.

Lemma lookup_pair_In : forall (L : list (vertex * cmd)) w b, lookup L w = Some b -> In (w, b) L.
Proof.
  induction L as [| [w' b'] L IH]; simpl; intros w b H; [discriminate |].
  destruct (Nat.eqb_spec w' w); [injection H as <-; subst; left; reflexivity | right; apply IH; exact H].
Qed.

(** (A2) for the code of one task: code outside NCBs that does not touch
    X, or an NCB body that does not depend on the initial values of X. *)
Definition body_ok (X : list var) (b : cmd) : Prop :=
  (no_ncb b = true /\ avoids X b) \/ (no_newjob b = true /\ insensitive X b).


==> anc/rocq/Interleave.v <==
(** Interleave.v -- Replacing (S): Jobs That Run Alongside Each Other

    [first_action_run] (SpawnOrder.v) runs the recorded jobs one at a
    time, in the order of their first actions, and needs the actions of
    each job to be contiguous ([contiguous_f]).  Here jobs may run
    alongside each other, except a job and a job it overtook
    ([over_atomic], what lock synthesis must provide).

    Running the jobs one at a time in first-action order ends in the
    trace's final state and records each job's forks, in order
    ([interleave_inv]).  Along the trace, keep for each job that has acted
    its run so far ([prun]), chained in first-action order ([pruns]); the
    chain ends in the current shared state.  When a job x acts again,
    every job after it in the chain started while x ran, so it is
    independent of x, with a disjoint footprint, or a descendant of x,
    which (A1) keeps apart from what x runs after forking; x's action
    moves to the left past their runs ([act_past_list]).

    A job that starts while another runs is independent of it or its
    descendant: otherwise the wait sets ([waits_running],
    [waits_complete]) make one overtake the other, which [over_atomic]
    excludes.  The facts that the sorting proof needs at each job carry
    over to the state where it runs in that order: that state is the
    state at its first action followed by what the jobs still running
    there do later ([complete_chain]), and the re-check at its first step
    requires those jobs to write nothing its conditions read ([quiet],
    Jobs.v). *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Sorting.Permutation.
From Stdlib Require Import Sorting.Sorted.
From Stdlib Require Import Lia.
From Stdlib Require Import Logic.FunctionalExtensionality.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Linearization.
Require Import Stability.
Require Import Overtake.
Require Import Canonical.
Require Import ProgramOrder.
Require Import Sequential.
Require Import Inline.
Require Import Footprint.
Require Import Spawns.
Require Import SpawnOrder.
Require Import SpawnExec.
Require Import WaitsComplete.
Require Import Spawners.

Open Scope list_scope.

(* ================================================================= *)
(** * 1. One Action of a Job *)
(* ================================================================= *)

(** Two records of a job that act alike: they differ at most in the
    local state outside the frame, which is never read. *)
Definition jeq (k k' : job) : Prop :=
  j_jid k = j_jid k' /\ j_tid k = j_tid k' /\ j_frame k = j_frame k' /\ j_body k = j_body k' /\
  forall l, memb (base l) (j_frame k) = true -> j_lstate k l = j_lstate k' l.

Lemma jeq_refl : forall k, jeq k k.
Proof. intros k. repeat split; reflexivity. Qed.

Lemma jeq_sym : forall k k', jeq k k' -> jeq k' k.
Proof.
  intros k k' [E1 [E2 [E3 [E4 E5]]]]. repeat split; try congruence.
  intros l Hl. rewrite <- E3 in Hl. symmetry. exact (E5 l Hl).
Qed.

Lemma jeq_trans : forall a b c, jeq a b -> jeq b c -> jeq a c.
Proof.
  intros a b c [A1 [A2 [A3 [A4 A5]]]] [B1 [B2 [B3 [B4 B5]]]]. repeat split; try congruence.
  intros l Hl. rewrite (A5 l Hl). apply B5. rewrite <- A3. exact Hl.
Qed.

Lemma jeq_merge : forall k k' g, jeq k k' ->
  merge (j_frame k) (j_lstate k) g = merge (j_frame k') (j_lstate k') g.
Proof.
  intros k k' g [_ [_ [Ef [_ El]]]]. extensionality v. unfold merge. rewrite <- Ef.
  destruct (memb (base v) (j_frame k)) eqn:E; [exact (El v E) | reflexivity].
Qed.

Definition setbl (k : job) (b : cmd) (s : state) : job :=
  {| j_jid := j_jid k; j_tid := j_tid k; j_frame := j_frame k; j_lstate := s; j_body := b |}.

Section Act.
Variable T : task_list.

(** One action of job k in shared state g: a local step ([SC_Local]) or
    a fork ([SC_ForkTask]), with the job it spawns (id 0). *)
Inductive act : job -> state -> job -> state -> list job -> Prop :=
  | A_Loc : forall k g b' s',
      ⟨ j_body k , merge (j_frame k) (j_lstate k) g ⟩ ↝ ⟨ b' , s' ⟩ ->
      act k g (setbl k b' s') (merge (j_frame k) g s') []
  | A_Fork : forall k g tid args rest t,
      head_newjob (j_body k) = Some (tid, args, rest) -> find_task T tid = Some t ->
      act k g (after_fork k rest) g [mk_child 0%nat t args (merge (j_frame k) (j_lstate k) g)].

(** A run of k, from its record at one point to its record at a later one. *)
Inductive prun : job -> state -> job -> state -> list job -> Prop :=
  | PR_Refl : forall k g, prun k g k g []
  | PR_Step : forall k g k1 g1 o k' g' K,
      act k g k1 g1 o -> prun k1 g1 k' g' K -> prun k g k' g' (o ++ K).

Lemma act_shape : forall k g k' g' o, act k g k' g' o ->
  j_jid k' = j_jid k /\ j_tid k' = j_tid k /\ j_frame k' = j_frame k /\
  incl (cbases (j_body k')) (cbases (j_body k)) /\ incl (writes (j_body k')) (writes (j_body k)).
Proof.
  intros k g k' g' o H. destruct H as [k g b' s' Hs | k g tid args rest t Hh Ht]; simpl.
  - repeat split; [eapply step_bases | eapply step_writes_incl]; exact Hs.
  - repeat split; [exact (proj1 (head_shape _ _ _ _ Hh)) | exact (head_writes _ _ _ _ Hh)].
Qed.

Lemma outside_incl : forall D xs ys, incl xs ys -> incl (outside D xs) (outside D ys).
Proof.
  intros D xs ys H x Hx. apply outside_In in Hx as [H1 H2]. apply outside_In. split; [exact (H x H1) | exact H2].
Qed.

Lemma act_fp : forall k g k' g' o, act k g k' g' o -> incl (shfp k') (shfp k) /\ incl (shwr k') (shwr k).
Proof.
  intros k g k' g' o H. destruct (act_shape _ _ _ _ _ H) as [_ [_ [Ef [Eb Ew]]]].
  unfold shfp, shwr. rewrite Ef. split; apply outside_incl; assumption.
Qed.

Lemma prun_shape : forall k g k' g' K, prun k g k' g' K ->
  j_jid k' = j_jid k /\ j_tid k' = j_tid k /\ j_frame k' = j_frame k /\
  incl (shfp k') (shfp k) /\ incl (shwr k') (shwr k).
Proof.
  intros k g k' g' K H. induction H as [k g | k g k1 g1 o k' g' K Ha H IH].
  - repeat split; apply incl_refl.
  - destruct (act_shape _ _ _ _ _ Ha) as [A1 [A2 [A3 _]]]. destruct (act_fp _ _ _ _ _ Ha) as [F1 F2].
    destruct IH as [B1 [B2 [B3 [B4 B5]]]]. repeat split; try congruence; eapply incl_tran; eassumption.
Qed.

(** An action changes only the shared names its job writes ... *)
Lemma act_unch : forall k g k' g' o, act k g k' g' o ->
  forall l, ~ In (base l) (shwr k) -> g' l = g l.
Proof.
  intros k g k' g' o H l Hl. destruct H as [k g b' s' Hs | k g tid args rest t Hh Ht]; [| reflexivity].
  unfold merge. destruct (memb (base l) (j_frame k)) eqn:Em; [reflexivity |].
  rewrite (step_unwritten _ _ _ _ _ Hs).
  - unfold merge. rewrite Em. reflexivity.
  - intros Hw. apply Hl. unfold shwr. apply outside_In. split; [exact Hw | apply memb_false; exact Em].
Qed.

Lemma prun_unch : forall k g k' g' K, prun k g k' g' K ->
  forall l, ~ In (base l) (shwr k) -> g' l = g l.
Proof.
  intros k g k' g' K H. induction H as [k g | k g k1 g1 o k' g' K Ha H IH]; intros l Hl; [reflexivity |].
  rewrite IH by (intros W; apply Hl; exact (proj2 (act_fp _ _ _ _ _ Ha) _ W)).
  exact (act_unch _ _ _ _ _ Ha l Hl).
Qed.

(** The merged state agrees, on the names of the job's code, for two
    shared states that agree on its footprint. *)
Lemma merge_on : forall k g h, eqon (shfp k) g h ->
  eqon (cbases (j_body k)) (merge (j_frame k) (j_lstate k) g) (merge (j_frame k) (j_lstate k) h).
Proof.
  intros k g h He l Hl. unfold merge. destruct (memb (base l) (j_frame k)) eqn:Em; [reflexivity |].
  apply He. unfold shfp. apply outside_In. split; [exact Hl | apply memb_false; exact Em].
Qed.

Lemma restrict_on : forall D s t, (forall l, In (base l) D -> s l = t l) -> restrict D s = restrict D t.
Proof.
  intros D s t H. extensionality v. unfold restrict.
  destruct (memb (base v) D) eqn:E; [apply H; apply memb_In; exact E | reflexivity].
Qed.

(** ... and depends only on the shared names it mentions. *)
Lemma act_on : forall k g k' g' o, act k g k' g' o -> forall h, eqon (shfp k) g h ->
  exists k'' h', act k h k'' h' o /\ jeq k' k'' /\ eqon (shfp k) g' h'.
Proof.
  intros k g k' g' o H. destruct H as [k g b' s' Hs | k g tid args rest t Hh Ht]; intros h He.
  - destruct (step_on _ _ _ _ Hs (cbases (j_body k)) (merge (j_frame k) (j_lstate k) h)
                (incl_refl _) (merge_on k g h He)) as [t' [Ht' Et]].
    exists (setbl k b' t'), (merge (j_frame k) h t'). split; [constructor; exact Ht' |]. split.
    + unfold setbl. repeat split; simpl; try reflexivity.
      intros l Hl. destruct (in_dec string_dec (base l) (cbases (j_body k))) as [Hc | Hc]; [exact (Et l Hc) |].
      assert (Hw : ~ In (base l) (writes (j_body k))) by (intros W; exact (Hc (writes_cbases _ _ W))).
      rewrite (step_unwritten _ _ _ _ l Hs Hw), (step_unwritten _ _ _ _ l Ht' Hw).
      unfold merge. rewrite Hl. reflexivity.
    + intros l Hl. unfold shfp in Hl. apply outside_In in Hl as [Hc Hf].
      unfold merge. apply memb_false in Hf. rewrite Hf. exact (Et l Hc).
  - exists (after_fork k rest), h. split; [| split; [apply jeq_refl | exact He]].
    replace (mk_child 0%nat t args (merge (j_frame k) (j_lstate k) g))
      with (mk_child 0%nat t args (merge (j_frame k) (j_lstate k) h)) by
      (unfold mk_child; f_equal; apply restrict_on; intros l Hl; symmetry;
       apply (merge_on k g h He); exact (proj1 (proj2 (head_shape _ _ _ _ Hh)) _ Hl)).
    exact (A_Fork k h tid args rest t Hh Ht).
Qed.

Lemma eqon_incl : forall S S' g h, incl S S' -> eqon S' g h -> eqon S g h.
Proof. intros S S' g h Hi He l Hl. exact (He l (Hi _ Hl)). Qed.

(** Records that act alike take the same action. *)
Lemma act_jeq : forall k g k' g' o, act k g k' g' o -> forall q, jeq k q ->
  exists q', act q g q' g' o /\ jeq k' q'.
Proof.
  intros k g k' g' o H q Hq. pose proof (jeq_merge k q g Hq) as Em.
  destruct Hq as [E1 [E2 [E3 [E4 E5]]]].
  destruct H as [k g b' s' Hs | k g tid args rest t Hh Ht].
  - exists (setbl q b' s'). rewrite E3. split.
    + rewrite E4, Em in Hs. constructor. exact Hs.
    + unfold setbl. repeat split; simpl; congruence.
  - exists (after_fork q rest). rewrite Em. split.
    + rewrite E4 in Hh. exact (A_Fork q g tid args rest t Hh Ht).
    + unfold after_fork. repeat split; simpl; try congruence. exact E5.
Qed.

Lemma prun_jeq : forall k g k' g' K, prun k g k' g' K -> forall q, jeq k q ->
  exists q', prun q g q' g' K /\ jeq k' q'.
Proof.
  intros k g k' g' K H. induction H as [k g | k g k1 g1 o k' g' K Ha H IH]; intros q Hq.
  - exists q. split; [constructor | exact Hq].
  - destruct (act_jeq _ _ _ _ _ Ha q Hq) as [q1 [Ha' Hq1]].
    destruct (IH q1 Hq1) as [q' [R Hq']]. exists q'. split; [econstructor; eassumption | exact Hq'].
Qed.

Lemma jeq_fp : forall k q, jeq k q -> shfp k = shfp q /\ shwr k = shwr q.
Proof. intros k q [_ [_ [E3 [E4 _]]]]. unfold shfp, shwr. rewrite E3, E4. split; reflexivity. Qed.

Lemma prun_on : forall k g k' g' K, prun k g k' g' K -> forall h, eqon (shfp k) g h ->
  exists k'' h', prun k h k'' h' K /\ jeq k' k'' /\ eqon (shfp k) g' h'.
Proof.
  intros k g k' g' K H. induction H as [k g | k g k1 g1 o k' g' K Ha H IH]; intros h He.
  - exists k, h. split; [constructor | split; [apply jeq_refl | exact He]].
  - destruct (act_on _ _ _ _ _ Ha h He) as [k1' [h1 [Ha' [Ej E1]]]].
    destruct (act_fp _ _ _ _ _ Ha) as [F1 F2].
    destruct (IH h1 (eqon_incl _ _ _ _ F1 E1)) as [k2 [h2 [R [Ej2 E2]]]].
    destruct (prun_jeq _ _ _ _ _ R k1' Ej) as [k'' [R' Ej']].
    exists k'', h2. split; [econstructor; eassumption | split; [exact (jeq_trans _ _ _ Ej2 Ej') |]].
    intros l Hl. destruct (in_dec string_dec (base l) (shwr k1)) as [Hw | Hw].
    + exact (E2 l (shwr_shfp _ _ Hw)).
    + rewrite (prun_unch _ _ _ _ _ H l Hw).
      assert (Hw' : ~ In (base l) (shwr k1')) by (rewrite <- (proj2 (jeq_fp _ _ Ej)); exact Hw).
      rewrite (prun_unch _ _ _ _ _ R' l Hw'). exact (E1 l Hl).
Qed.

Lemma prun_bases : forall k g k' g' K, prun k g k' g' K ->
  incl (cbases (j_body k')) (cbases (j_body k)) /\ incl (writes (j_body k')) (writes (j_body k)).
Proof.
  intros k g k' g' K H. induction H as [k g | k g k1 g1 o k' g' K Ha H [IH1 IH2]]; [split; apply incl_refl |].
  destruct (act_shape _ _ _ _ _ Ha) as [_ [_ [_ [B1 B2]]]]. split; eapply incl_tran; eassumption.
Qed.

(** Once it has forked, a job runs only code after its first newJob. *)
Lemma prun_after : forall k g k' g' K, prun k g k' g' K -> K <> [] ->
  incl (cbases (j_body k')) (after_rd (j_body k)) /\ incl (writes (j_body k')) (after_wr (j_body k)).
Proof.
  intros k g k' g' K H. induction H as [k g | k g k1 g1 o k' g' K Ha H IH]; intros Hne; [contradiction |].
  destruct K as [| x K].
  - destruct Ha as [k g b' s' Hs | k g tid args rest t Hh Ht]; [rewrite app_nil_r in Hne; contradiction |].
    destruct (prun_bases _ _ _ _ _ H) as [B1 B2]. destruct (head_after _ _ _ _ Hh) as [A1 A2].
    simpl in B1, B2. split; eapply incl_tran; eassumption.
  - destruct (IH ltac:(discriminate)) as [I1 I2].
    destruct Ha as [k g b' s' Hs | k g tid args rest t Hh Ht]; simpl in I1, I2.
    + destruct (step_after _ _ _ _ Hs) as [S1 S2]. split; eapply incl_tran; eassumption.
    + destruct (head_after _ _ _ _ Hh) as [A1 A2].
      split; eapply incl_tran; [exact I1 | eapply incl_tran; [apply after_rd_incl | exact A1]
                              | exact I2 | eapply incl_tran; [apply after_wr_incl | exact A2]].
Qed.

(** A run followed by one more action. *)
Lemma prun_snoc : forall k g k1 g1 K k2 g2 o, prun k g k1 g1 K -> act k1 g1 k2 g2 o ->
  prun k g k2 g2 (K ++ o).
Proof.
  intros k g k1 g1 K k2 g2 o H. induction H as [k g | k g k0 g0 o0 k' g' K Ha H IH]; intros A.
  - replace ([] ++ o) with (o ++ []) by (rewrite app_nil_r; reflexivity). econstructor; [exact A | constructor].
  - rewrite <- app_assoc. econstructor; [exact Ha | exact (IH A)].
Qed.

(* ================================================================= *)
(** * 2. An Action Moves Left Past a Disjoint Run *)
(* ================================================================= *)

(** x acts after a run of y; their footprints, within those of [x0] and
    [y0], are disjoint.  Then x can act first, and y's run follows, to the
    same state. *)
Lemma act_past : forall x0 y0 x y g1 y' g2 Ky x' g3 o,
  disjoint_fp x0 y0 -> incl (shfp x) (shfp x0) -> incl (shwr x) (shwr x0) ->
  incl (shfp y) (shfp y0) -> incl (shwr y) (shwr y0) ->
  prun y g1 y' g2 Ky -> act x g2 x' g3 o ->
  exists x'' g1' y'', act x g1 x'' g1' o /\ jeq x' x'' /\ prun y g1' y'' g3 Ky /\ jeq y' y''.
Proof.
  intros x0 y0 x y g1 y' g2 Ky x' g3 o [D1 D2] Hx Hxw Hy Hyw R A.
  assert (Wx : forall v, In v (shwr x) -> ~ In v (shfp y)) by (intros v W F; exact (D1 v (Hxw _ W) (Hy _ F))).
  assert (Wy : forall v, In v (shwr y) -> ~ In v (shfp x)) by (intros v W F; exact (D2 v (Hyw _ W) (Hx _ F))).
  assert (E1 : eqon (shfp x) g2 g1).
  { intros l Hl. apply (prun_unch _ _ _ _ _ R l). intros W. exact (Wy _ W Hl). }
  destruct (act_on _ _ _ _ _ A g1 E1) as [x'' [g1' [A' [Ex E2]]]].
  assert (E3 : eqon (shfp y) g1 g1').
  { intros l Hl. symmetry. apply (act_unch _ _ _ _ _ A' l). intros W. exact (Wx _ W Hl). }
  destruct (prun_on _ _ _ _ _ R g1' E3) as [y'' [g4 [R' [Ey E4]]]].
  exists x'', g1', y''. split; [exact A' | split; [exact Ex | split; [| exact Ey]]].
  replace g3 with g4; [exact R' |].
  extensionality l.
  destruct (in_dec string_dec (base l) (shwr y)) as [Iy | Iy].
  - rewrite <- (E4 l (shwr_shfp _ _ Iy)).
    symmetry. apply (act_unch _ _ _ _ _ A l). intros W. exact (Wy _ Iy (shwr_shfp _ _ W)).
  - rewrite (prun_unch _ _ _ _ _ R' l Iy).
    destruct (in_dec string_dec (base l) (shwr x)) as [Ix | Ix].
    + symmetry. exact (E2 l (shwr_shfp _ _ Ix)).
    + rewrite (act_unch _ _ _ _ _ A' l Ix), (act_unch _ _ _ _ _ A l Ix).
      symmetry. exact (prun_unch _ _ _ _ _ R l Iy).
Qed.
(** The runs of several jobs, one after the other: (record at first
    action, current record), each run tagged with its job's id. *)
Inductive pruns : list (job * job) -> state -> state -> list (job_id * job) -> Prop :=
  | PS_Nil : forall g, pruns [] g g []
  | PS_Cons : forall p q rest g g1 g2 K K',
      prun p g q g1 K -> pruns rest g1 g2 K' ->
      pruns ((p, q) :: rest) g g2 (map (fun c => (j_jid p, c)) K ++ K').

Definition peq (a b : job * job) : Prop := fst a = fst b /\ jeq (snd a) (snd b).

(** An action moves left past the runs of jobs disjoint from it. *)
Lemma act_past_list : forall Q g1 g2 KQ, pruns Q g1 g2 KQ ->
  forall x0 x x' g3 o, act x g2 x' g3 o -> incl (shfp x) (shfp x0) -> incl (shwr x) (shwr x0) ->
  (forall p q, In (p, q) Q -> disjoint_fp x0 p) ->
  exists x'' g1' Q', act x g1 x'' g1' o /\ jeq x' x'' /\ pruns Q' g1' g3 KQ /\ Forall2 peq Q Q'.
Proof.
  intros Q g1 g2 KQ H. induction H as [g | p q rest g g1 g2 K K' R H IH];
    intros x0 x x' g3 o A Hx Hxw HD.
  - exists x', g3, []. split; [exact A | split; [apply jeq_refl | split; [constructor | constructor]]].
  - destruct (IH x0 x x' g3 o A Hx Hxw (fun p' q' Hi => HD p' q' (or_intror Hi)))
      as [x1 [g1' [Q' [A1 [E1 [R1 F1]]]]]].
    destruct (act_past x0 p x p g q g1 K x1 g1' o (HD p q (or_introl eq_refl)) Hx Hxw
                (incl_refl _) (incl_refl _) R A1)
      as [x2 [g0' [q' [A2 [E2 [R2 Eq]]]]]].
    exists x2, g0', ((p, q') :: Q'). split; [exact A2 | split; [exact (jeq_trans _ _ _ E1 E2) | split]].
    + econstructor; [exact R2 | exact R1].
    + constructor; [split; [reflexivity | exact Eq] | exact F1].
Qed.

(** A run that has finished is the job run as one block. *)
Lemma prun_done : forall k g k' g' K, prun k g k' g' K -> j_body k' = SKIP ->
  runs_sp T [k] g g' (map (fun c => (j_jid k, c)) K).
Proof.
  intros k g k' g' K H. induction H as [k g | k g k1 g1 o k' g' K Ha H IH]; intros Hs.
  - change (map (fun c => (j_jid k, c)) []) with (map (fun c : job => (j_jid k, c)) [] ++ (@nil (job_id * job))).
    econstructor; [rewrite Hs; constructor; apply MS_Refl |]. rewrite merge_back. constructor.
  - specialize (IH Hs). destruct Ha as [k g b' s' Hst | k g tid args rest t Hh Ht].
    + simpl. exact (sp_after_step T k (setbl k b' s') g g' _ eq_refl eq_refl Hst IH).
    + simpl. exact (sp_after_fork T k rest tid args t g g' _ Hh Ht IH).
Qed.

Lemma pruns_done : forall Ch g g' K, pruns Ch g g' K ->
  (forall p q, In (p, q) Ch -> j_body q = SKIP) -> runs_sp T (map fst Ch) g g' K.
Proof.
  intros Ch g g' K H. induction H as [g | p q rest g g1 g2 K K' R H IH]; intros Hs; [constructor |].
  exact (runs_sp_app T [p] (map fst rest) _ _ _ _ _ (prun_done _ _ _ _ _ R (Hs p q (or_introl eq_refl)))
           (IH (fun p' q' Hi => Hs p' q' (or_intror Hi)))).
Qed.

Lemma pruns_app : forall Ch1 g g1 K1, pruns Ch1 g g1 K1 -> forall Ch2 g2 K2, pruns Ch2 g1 g2 K2 ->
  pruns (Ch1 ++ Ch2) g g2 (K1 ++ K2).
Proof.
  intros Ch1 g g1 K1 H. induction H as [g | p q rest g g1 g2 K K' R H IH]; intros Ch2 g3 K2 H2; [exact H2 |].
  simpl. rewrite <- app_assoc. econstructor; [exact R | exact (IH _ _ _ H2)].
Qed.

Lemma pruns_app_inv : forall Ch1 Ch2 g g2 K, pruns (Ch1 ++ Ch2) g g2 K ->
  exists g1 K1 K2, pruns Ch1 g g1 K1 /\ pruns Ch2 g1 g2 K2 /\ K = K1 ++ K2.
Proof.
  induction Ch1 as [| [p q] Ch1 IH]; intros Ch2 g g2 K H.
  - exists g, [], K. split; [constructor | split; [exact H | reflexivity]].
  - inversion H as [| ? ? ? ? g1 ? K0 K' R H' E1 E2 E3 E4]; subst.
    destruct (IH _ _ _ _ H') as [g3 [K1 [K2 [H1 [H2 ->]]]]].
    exists g3, (map (fun c => (j_jid p, c)) K0 ++ K1), K2.
    split; [econstructor; eassumption | split; [exact H2 | rewrite app_assoc; reflexivity]].
Qed.

(** The children of a chain are tagged with the ids of its jobs. *)
Lemma pruns_tags : forall Ch g g' K, pruns Ch g g' K ->
  forall x, In x K -> In (fst x) (map (fun pq => j_jid (fst pq)) Ch).
Proof.
  intros Ch g g' K H. induction H as [g | p q rest g g1 g2 K K' R H IH]; intros x Hx; [contradiction |].
  apply in_app_or in Hx as [Hx | Hx].
  - apply in_map_iff in Hx as [c [<- _]]. left. reflexivity.
  - right. exact (IH x Hx).
Qed.

(** Actions are deterministic. *)
Lemma act_det : forall k g k1 g1 o1 k2 g2 o2, act k g k1 g1 o1 -> act k g k2 g2 o2 ->
  k1 = k2 /\ g1 = g2 /\ o1 = o2.
Proof.
  intros k g k1 g1 o1 k2 g2 o2 H1 H2.
  destruct H1 as [k g b1 s1 Hs1 | k g tid1 args1 rest1 t1 Hh1 Ht1];
    inversion H2 as [k' g' b2 s2 Hs2 | k' g' tid2 args2 rest2 t2 Hh2 Ht2]; subst.
  - destruct (step_det _ _ _ _ _ _ Hs1 Hs2) as [-> ->]. auto.
  - exfalso. exact (head_newjob_stuck _ _ _ _ _ _ _ Hh2 Hs1).
  - exfalso. exact (head_newjob_stuck _ _ _ _ _ _ _ Hh1 Hs2).
  - rewrite Hh1 in Hh2. injection Hh2 as <- <- <-. rewrite Ht1 in Ht2. injection Ht2 as <-. auto.
Qed.

Lemma act_skip : forall k g k' g' o, j_body k = SKIP -> ~ act k g k' g' o.
Proof.
  intros k g k' g' o Hs H. destruct H as [k g b s' Hst | k g tid args rest t Hh Ht].
  - rewrite Hs in Hst. exact (skip_no_step _ _ _ Hst).
  - rewrite Hs in Hh. discriminate.
Qed.

(** A run that stops early is a prefix of a run to the end. *)
Lemma prun_prefix : forall k g q g1 K1, prun k g q g1 K1 ->
  forall qf gf Kf, prun k g qf gf Kf -> j_body qf = SKIP ->
  exists K2, prun q g1 qf gf K2 /\ Kf = K1 ++ K2.
Proof.
  intros k g q g1 K1 H. induction H as [k g | k g k1 g1' o k' g' K Ha H IH]; intros qf gf Kf Hf Hs.
  - exists Kf. split; [exact Hf | reflexivity].
  - inversion Hf as [k0 g0 | k0 g0 k2 g2 o2 k3 g3 K3 Ha2 Hf2]; subst.
    + exfalso. exact (act_skip _ _ _ _ _ Hs Ha).
    + destruct (act_det _ _ _ _ _ _ _ _ Ha Ha2) as [<- [<- <-]].
      destruct (IH _ _ _ Hf2 Hs) as [K2 [R E]]. exists K2. split; [exact R | rewrite E, app_assoc; reflexivity].
Qed.

Lemma prun_cat : forall k g k1 g1 K1, prun k g k1 g1 K1 -> forall k2 g2 K2, prun k1 g1 k2 g2 K2 ->
  prun k g k2 g2 (K1 ++ K2).
Proof.
  intros k g k1 g1 K1 H. induction H as [k g | k g k0 g0 o k' g' K Ha H IH]; intros k2 g2 K2 H2; [exact H2 |].
  rewrite <- app_assoc. econstructor; [exact Ha | exact (IH _ _ _ H2)].
Qed.

(** Local steps of the code are local actions. *)
Lemma multi_prun : forall c s c' s', ⟨ c , s ⟩ ↝* ⟨ c' , s' ⟩ ->
  forall k g, j_body k = c -> merge (j_frame k) (j_lstate k) g = s ->
  exists k', prun k g k' (merge (j_frame k) g s') [] /\ j_body k' = c' /\ j_frame k' = j_frame k /\
    j_jid k' = j_jid k /\ merge (j_frame k') (j_lstate k') (merge (j_frame k) g s') = s'.
Proof.
  intros c s c' s' H. induction H as [c s | c s c1 s1 c2 s2 Hs H IH]; intros k g Hb Hm.
  - exists k. rewrite <- Hm, merge_back. split; [constructor | auto].
  - assert (A : act k g (setbl k c1 s1) (merge (j_frame k) g s1) []).
    { constructor. rewrite Hb, Hm. exact Hs. }
    destruct (IH (setbl k c1 s1) (merge (j_frame k) g s1) eq_refl ltac:(simpl; apply merge_self))
      as [k' [R [Eb [Ef [Ej Em]]]]].
    simpl in R, Ef, Ej, Em. rewrite merge_shadow in R, Em.
    exists k'. split; [exact (PR_Step _ _ _ _ _ _ _ _ A R) | auto].
Qed.

(** A block run is a run of actions to the end. *)
Lemma run_body_prun : forall c s s' K, run_body T c s s' K ->
  forall k g, j_body k = c -> merge (j_frame k) (j_lstate k) g = s ->
  exists kf, prun k g kf (merge (j_frame k) g s') K /\ j_body kf = SKIP.
Proof.
  intros c s s' K H. induction H as [c s s' R | c s b' s1 tid args rest t s2 K R Hh Ht H IH]; intros k g Hb Hm.
  - destruct (multi_prun _ _ _ _ R k g Hb Hm) as [k' [P [Eb _]]]. exists k'. auto.
  - destruct (multi_prun _ _ _ _ R k g Hb Hm) as [k' [P [Eb [Ef [Ej Em]]]]].
    assert (A : act k' (merge (j_frame k) g s1) (after_fork k' rest) (merge (j_frame k) g s1)
                  [mk_child 0%nat t args s1]).
    { replace (mk_child 0%nat t args s1)
        with (mk_child 0%nat t args (merge (j_frame k') (j_lstate k') (merge (j_frame k) g s1))) by (rewrite Em; reflexivity).
      apply (A_Fork k' _ tid args rest t); [rewrite Eb; exact Hh | exact Ht]. }
    destruct (IH (after_fork k' rest) (merge (j_frame k) g s1) eq_refl ltac:(simpl; exact Em))
      as [kf [P2 Es]].
    simpl in P2. rewrite Ef, merge_shadow in P2.
    exists kf. split; [| exact Es].
    change (mk_child 0%nat t args s1 :: K) with ([] ++ [mk_child 0%nat t args s1] ++ K).
    exact (prun_cat _ _ _ _ _ P _ _ _ (PR_Step _ _ _ _ _ _ _ _ A P2)).
Qed.

Lemma runs_sp_prun : forall p g g' K, runs_sp T [p] g g' K ->
  exists pf K0, prun p g pf g' K0 /\ j_body pf = SKIP /\ K = map (fun c => (j_jid p, c)) K0.
Proof.
  intros p g g' K H. inversion H as [| ? ? ? s' Kb ? K' Rb Rn]; subst. inversion Rn; subst.
  destruct (run_body_prun _ _ _ _ Rb p g eq_refl eq_refl) as [pf [P Es]].
  exists pf, Kb. rewrite app_nil_r. auto.
Qed.

Lemma peq_in_r : forall Q Q' y, Forall2 peq Q Q' -> In y Q' -> exists x, In x Q /\ peq x y.
Proof.
  intros Q Q' y H. induction H as [| x y' Q Q' Hp H IH]; intros Hy; [contradiction |].
  destruct Hy as [<- | Hy]; [exists x; split; [left; reflexivity | exact Hp] |].
  destruct (IH Hy) as [x' [Hx Hp']]. exists x'. split; [right; exact Hx | exact Hp'].
Qed.

Lemma peq_refl_list : forall Q, Forall2 peq Q Q.
Proof. induction Q as [| x Q IH]; constructor; [split; [reflexivity | apply jeq_refl] | exact IH]. Qed.

Lemma peq_trans_list : forall Q1 Q2 Q3, Forall2 peq Q1 Q2 -> Forall2 peq Q2 Q3 -> Forall2 peq Q1 Q3.
Proof.
  intros Q1 Q2 Q3 H. revert Q3. induction H as [| x y Q1 Q2 [E1 J1] H IH]; intros Q3 H2; inversion H2 as [| ? z ? Q3' [E2 J2] H2']; subst;
    constructor; [split; [congruence | exact (jeq_trans _ _ _ J1 J2)] | exact (IH _ H2')].
Qed.

(** A run moves left past the runs of jobs disjoint from it. *)
Lemma prun_past_list : forall x g2 x' g3 Kx, prun x g2 x' g3 Kx ->
  forall x0 Q g1 KQ, pruns Q g1 g2 KQ -> incl (shfp x) (shfp x0) -> incl (shwr x) (shwr x0) ->
  (forall p q, In (p, q) Q -> disjoint_fp x0 p) ->
  exists x'' g1' Q', prun x g1 x'' g1' Kx /\ jeq x' x'' /\ pruns Q' g1' g3 KQ /\ Forall2 peq Q Q'.
Proof.
  intros x g2 x' g3 Kx H. induction H as [x g | x g x1 g21 o x' g3 K Ha H IH];
    intros x0 Q g1 KQ HQ Hx Hxw HD.
  - exists x, g1, Q. split; [constructor | split; [apply jeq_refl | split; [exact HQ | apply peq_refl_list]]].
  - destruct (act_past_list _ _ _ _ HQ x0 x x1 g21 o Ha Hx Hxw HD) as [x1' [g1a [Q1 [A1 [E1 [R1 F1]]]]]].
    destruct (act_fp _ _ _ _ _ Ha) as [Fx Fw].
    destruct (IH x0 Q1 g1a KQ R1 (incl_tran Fx Hx) (incl_tran Fw Hxw)) as [x2 [g1b [Q2 [P2 [E2 [R2 F2]]]]]].
    { intros p q Hi. destruct (peq_in_r _ _ _ F1 Hi) as [[p' q'] [Hi' [Ep _]]]. simpl in Ep. subst p'.
      exact (HD p q' Hi'). }
    destruct (prun_jeq _ _ _ _ _ P2 x1' E1) as [x3 [P3 E3]].
    exists x3, g1b, Q2. split; [econstructor; [exact A1 | exact P3] |].
    split; [exact (jeq_trans _ _ _ E2 E3) | split; [exact R2 | exact (peq_trans_list _ _ _ F1 F2)]].
Qed.

Lemma pruns_unch : forall Q a b K, pruns Q a b K ->
  forall l, (forall r, In r Q -> ~ In (base l) (shwr (fst r))) -> b l = a l.
Proof.
  intros Q a b K H. induction H as [g | p q rest g g1 g2 K K' R H IH]; intros l Hl; [reflexivity |].
  rewrite (IH l (fun r Hr => Hl r (or_intror Hr))).
  exact (prun_unch _ _ _ _ _ R l (Hl (p, q) (or_introl eq_refl))).
Qed.

(** Completing the runs of a chain: the jobs run one at a time, each to
    the end, end in the chain's state followed by what the jobs still do
    from their current records, when each job's remaining run is disjoint
    from the jobs after it. *)
Lemma complete_chain_rm : forall Ch g0 a Kc, pruns Ch g0 a Kc ->
  (forall p, In p (map fst Ch) -> forall g, exists g' K, runs_sp T [p] g g' K) ->
  (forall Ch1 p q Ch2 p2 q2 Ch3, Ch = Ch1 ++ (p, q) :: Ch2 ++ (p2, q2) :: Ch3 -> disjoint_fp p2 q) ->
  exists Rm cs Krm, pruns Rm a cs Krm /\ runs_seq (map fst Ch) g0 cs /\
    forall r, In r Rm -> exists p, In (p, fst r) Ch.
Proof.
  intros Ch. induction Ch as [| [p q] Ch IH] using rev_ind; intros g0 a Kc HR Htot HD.
  - inversion HR; subst. exists [], a, []. split; [constructor | split; [constructor | intros r []]].
  - destruct (pruns_app_inv _ _ _ _ _ HR) as [a0 [K0 [K1 [R0 [R1 EK]]]]].
    inversion R1 as [| p' q' rest g g1 g2 Kp Kn Rp Rn E1 E2 E3 E4]; subst.
    inversion Rn; subst.
    destruct (IH g0 a0 K0 R0) as [Rm0 [c0 [Krm0 [PRm0 [Rs0 Hrm0]]]]].
    { intros p0 Hp0 g. apply Htot. rewrite map_app. apply in_or_app. left. exact Hp0. }
    { intros Ch1 p1 q1 Ch2 p2 q2 Ch3 E. apply (HD Ch1 p1 q1 Ch2 p2 q2 (Ch3 ++ [(p, q)])).
      rewrite E. repeat (rewrite <- app_assoc; simpl). reflexivity. }
    destruct (Htot p ltac:(rewrite map_app; apply in_or_app; right; left; reflexivity) c0) as [cf [Kf Hf]].
    destruct (runs_sp_prun _ _ _ _ Hf) as [pf [K0' [Pf [Spf _]]]].
    destruct (prun_past_list _ _ _ _ _ Pf p Rm0 a0 Krm0 PRm0 (incl_refl _) (incl_refl _))
      as [pf' [X [Rm0' [Pf' [Ej [PRm0' F0]]]]]].
    { intros r1 r2 Hi. destruct (Hrm0 (r1, r2) Hi) as [pi Hpi]. simpl in Hpi.
      apply in_split in Hpi as [Ch1 [Ch2 ECh]].
      apply (HD Ch1 pi r1 Ch2 p q []). rewrite ECh. repeat (rewrite <- app_assoc; simpl). reflexivity. }
    assert (Spf' : j_body pf' = SKIP) by (destruct Ej as [_ [_ [_ [Eb _]]]]; congruence).
    destruct (prun_prefix _ _ _ _ _ Rp _ _ _ Pf' Spf') as [K2 [Rq _]].
    exists ((q, pf') :: Rm0'), cf, (map (fun c => (j_jid q, c)) K2 ++ Krm0).
    split; [econstructor; [exact Rq | exact PRm0'] |]. split.
    + rewrite map_app. apply runs_seq_app. exists c0. split; [exact Rs0 | exact (runs_sp_seq _ _ _ _ _ Hf)].
    + intros r [<- | Hr].
      * exists p. apply in_or_app. right. left. reflexivity.
      * destruct (peq_in_r _ _ _ F0 Hr) as [r0 [Hr0 [Er _]]]. destruct (Hrm0 r0 Hr0) as [p0 Hp0].
        exists p0. rewrite <- Er. apply in_or_app. left. exact Hp0.
Qed.

Lemma complete_chain : forall Ch g0 a Kc, pruns Ch g0 a Kc ->
  (forall p, In p (map fst Ch) -> forall g, exists g' K, runs_sp T [p] g g' K) ->
  (forall Ch1 p q Ch2 p2 q2 Ch3, Ch = Ch1 ++ (p, q) :: Ch2 ++ (p2, q2) :: Ch3 -> disjoint_fp p2 q) ->
  exists cs, runs_seq (map fst Ch) g0 cs /\
    forall l, (forall p q, In (p, q) Ch -> ~ In (base l) (shwr q)) -> cs l = a l.
Proof.
  intros Ch g0 a Kc HR Htot HD.
  destruct (complete_chain_rm Ch g0 a Kc HR Htot HD) as [Rm [cs [Krm [PRm [Rs Hrm]]]]].
  exists cs. split; [exact Rs |]. intros l Hl. apply (pruns_unch _ _ _ _ PRm l).
  intros r Hr. destruct (Hrm r Hr) as [p Hp]. exact (Hl p (fst r) Hp).
Qed.

End Act.

(* ================================================================= *)
(** * 3. Actions of the Trace *)
(* ================================================================= *)

(** Job b acts between two actions of job a. *)
Definition interleaves (es : list event) (a b : job_id) : Prop :=
  a <> b /\ exists pre mid post e1 e2 e,
    es = pre ++ e1 :: mid ++ e2 :: post /\ actor e1 = Some a /\ actor e2 = Some a /\
    In e mid /\ actor e = Some b.

(** Job b starts (acts for the first time) between two actions of job a. *)
Definition starts_within (es : list event) (a b : job_id) : Prop :=
  a <> b /\ exists pre mid post e1 e2,
    es = pre ++ e1 :: mid ++ e2 :: post /\ actor e1 = Some a /\ actor e2 = Some a /\
    ~ acts b pre /\ acts b mid.

(** (A1) for an ancestor [x] of [y]: the code [x] runs after its first
    newJob reads nothing [y] writes and writes nothing [y] mentions,
    outside [y]'s frame. *)
Definition a1_pair (x y : job) : Prop :=
  (forall v, In v (shwr y) -> ~ In v (after_rd (j_body x))) /\
  (forall v, In v (shfp y) -> ~ In v (after_wr (j_body x))).

Lemma acts_app_inv : forall a l1 l2, acts a (l1 ++ l2) -> acts a l1 \/ acts a l2.
Proof.
  intros a l1 l2 [e [He Ha]]. apply in_app_or in He as [He | He]; [left | right]; exists e; auto.
Qed.

Lemma disj_sub : forall p q y, incl (shfp q) (shfp p) -> incl (shwr q) (shwr p) ->
  disjoint_fp p y -> disjoint_fp q y.
Proof.
  intros p q y Hf Hw [D1 D2]. split.
  - intros v Hv. exact (D1 v (Hw v Hv)).
  - intros v Hv Hq. exact (D2 v Hv (Hf v Hq)).
Qed.

Lemma a1_disj : forall p q y, incl (cbases (j_body q)) (after_rd (j_body p)) ->
  incl (writes (j_body q)) (after_wr (j_body p)) -> a1_pair p y -> disjoint_fp q y.
Proof.
  intros p q y Hr Hw [A1 A2]. split.
  - intros v Hv Hy. unfold shwr in Hv. apply outside_In in Hv as [Hv _]. exact (A2 v Hy (Hw v Hv)).
  - intros v Hv Hq. unfold shfp in Hq. apply outside_In in Hq as [Hq _]. exact (A1 v Hv (Hr v Hq)).
Qed.

Lemma disjoint_fp_sym : forall a b, disjoint_fp a b -> disjoint_fp b a.
Proof. intros a b [D1 D2]. split; assumption. Qed.

Lemma skip_disj : forall p q, j_body q = SKIP -> disjoint_fp p q.
Proof.
  intros p q Hs. split; intros v Hv H'.
  - unfold shfp in H'. rewrite Hs in H'. apply outside_In in H' as [[] _].
  - unfold shwr in Hv. rewrite Hs in Hv. apply outside_In in Hv as [[] _].
Qed.

(** (A1) for the conditions: the code [x] runs after its first newJob
    writes no shared name that a condition of [y]'s task reads. *)
Definition a1_cond (spec : sched_spec) (x y : job) : Prop :=
  forall t φ, (sp_cond spec (j_tid y) t = Some φ \/ sp_cond spec t (j_tid y) = Some φ) ->
  forall v, In v (cfp φ) -> ~ In v (after_wr (j_body x)).

(** Its form on tasks: after its first newJob, task [w] writes no shared
    name that a condition of a task it can spawn reads. *)
Definition spawn_cond_ok (spec : sched_spec) (T : task_list) (w : task_id) : Prop :=
  forall tw, find_task T w = Some tw -> forall u a, Footprint.reach T w u a ->
  forall t φ, (sp_cond spec u t = Some φ \/ sp_cond spec t u = Some φ) ->
  forall v, In v (cfp φ) -> ~ In v (after_wr (t_body tw)).

Definition spawn_cond_ok_all (spec : sched_spec) (T : task_list) (w : task_id) : Prop :=
  spawn_cond_ok spec T w /\ forall u a, Footprint.reach T w u a -> spawn_cond_ok spec T u.

(** A decidable check for [spawn_cond_ok_all], over the spawn closure of
    [spawn_ok_allb]; [ts] lists the tasks with commutativity entries. *)
Definition cond_reads_ok (w : list var) (o : option cond) : bool :=
  match o with Some φ => forallb (fun v => negb (memb v w)) (cfp φ) | None => true end.

Definition cond_ok_from (spec : sched_spec) (T : task_list) (ts : list task_id) (n : nat) (x : task_id) : bool :=
  match find_task T x with
  | None => true
  | Some tx => forallb (fun p => forallb (fun t =>
                 cond_reads_ok (after_wr (t_body tx)) (sp_cond spec (fst p) t) &&
                 cond_reads_ok (after_wr (t_body tx)) (sp_cond spec t (fst p))) ts) (cert T n x)
  end.

Definition spawn_cond_ok_allb (spec : sched_spec) (T : task_list) (ts : list task_id) (n : nat) (w : task_id) : bool :=
  let D := w :: map fst (cert T n w) in
  forallb (closed T n) D && forallb (cond_ok_from spec T ts n) D.

Lemma cond_reads_ok_sound : forall w φ, cond_reads_ok w (Some φ) = true ->
  forall v, In v (cfp φ) -> ~ In v w.
Proof.
  intros w φ H v Hv. simpl in H. rewrite forallb_forall in H.
  specialize (H v Hv). rewrite negb_true_iff, memb_false in H. exact H.
Qed.

Theorem spawn_cond_ok_allb_sound : forall spec T ts n w,
  (forall u t φ, sp_cond spec u t = Some φ -> In u ts /\ In t ts) ->
  spawn_cond_ok_allb spec T ts n w = true -> spawn_cond_ok_all spec T w.
Proof.
  intros spec T ts n w Hts H. unfold spawn_cond_ok_allb in H. apply andb_true_iff in H as [Hc Ho].
  set (D := w :: map fst (cert T n w)) in *.
  assert (Ok : forall x, In x D -> spawn_cond_ok spec T x).
  { intros x Hx tx Htx u a Hr t φ Hφ v Hv.
    pose proof (reach_cert T n w x u a Hc Hr Hx) as Hin.
    rewrite forallb_forall in Ho. pose proof (Ho x Hx) as Ox. unfold cond_ok_from in Ox.
    rewrite Htx, forallb_forall in Ox. specialize (Ox _ Hin). simpl in Ox.
    rewrite forallb_forall in Ox.
    destruct Hφ as [Hφ | Hφ].
    - specialize (Ox t (proj2 (Hts _ _ _ Hφ))). apply andb_true_iff in Ox as [O1 _].
      rewrite Hφ in O1. exact (cond_reads_ok_sound _ _ O1 v Hv).
    - specialize (Ox t (proj1 (Hts _ _ _ Hφ))). apply andb_true_iff in Ox as [_ O2].
      rewrite Hφ in O2. exact (cond_reads_ok_sound _ _ O2 v Hv). }
  split; [apply Ok; left; reflexivity |].
  intros u a Hr. apply Ok. right.
  apply (in_map fst (cert T n w) (u, a)). exact (reach_cert T n w w u a Hc Hr (or_introl eq_refl)).
Qed.

(** The re-check carries over to a state that agrees on what its
    conditions read. *)
Lemma still_ok_transfer : forall spec s s' p others jw ov,
  still_ok spec s p others jw ov ->
  (forall j2 φ, In j2 others -> In (j_jid j2) (ov (j_jid p)) -> sp_cond spec (j_tid p) (j_tid j2) = Some φ ->
     eqon (cfp φ) s s') ->
  (fixed_over spec p others ov \/
   forall j1 j2 φ, in_closure ov jw others p j1 -> in_closure ov jw others p j2 ->
     (sp_cond spec (j_tid j1) (j_tid j2) = Some φ \/ sp_cond spec (j_tid j2) (j_tid j1) = Some φ) ->
     eqon (cfp φ) s s') ->
  still_ok spec s' p others jw ov.
Proof.
  intros spec s s' p others jw ov [Ok1 OkF] H1 H2. split.
  - intros j2 Hj Ho. destruct (Ok1 j2 Hj Ho) as [φ [Hφ He]]. exists φ. split; [exact Hφ |].
    rewrite <- (cond_eval_on φ s s' _ _ (H1 j2 φ Hj Ho Hφ)). exact He.
  - destruct OkF as [Fx | [Ok2 Ok3]]; [left; exact Fx |].
    destruct H2 as [Fx | H2]; [left; exact Fx | right; split; [| exact Ok3]].
    intros j1 j2 C1 C2 Hne. destruct (Ok2 j1 j2 C1 C2 Hne) as [Hi | [φ12 [φ21 [E12 [V12 [E21 V21]]]]]];
      [left; exact Hi | right].
    exists φ12, φ21.
    rewrite <- (cond_eval_on φ12 s s' _ _ (H2 j1 j2 φ12 C1 C2 (or_introl E12))).
    rewrite <- (cond_eval_on φ21 s s' _ _ (H2 j1 j2 φ21 C1 C2 (or_intror E21))). auto.
Qed.

Section Trace.
Variable spec : sched_spec.

(** An action of the trace is an [act] of the acting job. *)
Lemma step_act : forall cfg e cfg2 a, config_step spec cfg e cfg2 -> actor e = Some a ->
  exists k k' o, In k (c_running cfg) /\ j_jid k = a /\ In k' (all_jobs cfg2) /\
    act (c_tasks cfg) k (c_gstate cfg) k' (c_gstate cfg2) o /\
    map cview (fork_pairs [e]) = map cview (map (fun c => (a, c)) o).
Proof.
  intros cfg e cfg2 a H Ha. destruct H; simpl in Ha; try discriminate; injection Ha as <-.
  - exists j, (setbl j body' s'), []. split; [apply in_or_app; right; left; reflexivity |].
    split; [reflexivity | split; [| split; [constructor; exact H0 | reflexivity]]].
    unfold all_jobs. simpl. apply in_or_app. left. apply in_or_app. right. left. reflexivity.
  - exists j, (after_fork j rest), [mk_child 0%nat t args (merge (j_frame j) (j_lstate j) g)].
    split; [apply in_or_app; right; left; reflexivity |].
    split; [reflexivity | split; [| split; [exact (A_Fork _ j g tid args rest t H H0) | reflexivity]]].
    unfold all_jobs. simpl. apply in_or_app. left. apply in_or_app. right. left. reflexivity.
Qed.

(** The ids after a step: the old ones, and possibly the new job's. *)
Lemma step_jids : forall cfg e cfg2 x, config_step spec cfg e cfg2 ->
  In x (jids cfg2) -> In x (jids cfg) \/ x = c_next cfg.
Proof.
  intros cfg e cfg2 x H Hx. pose proof (step_shape _ _ _ _ H) as [_ Hs]. unfold jids in *.
  destruct e as [a | a | a | a b | a | a c].
  - destruct Hs as [j [j' [rest [P1 [P2 [E1 [E2 _]]]]]]].
    apply (Permutation_in _ (perm_jids _ _ P2)) in Hx. left. apply (Permutation_in _ (Permutation_sym (perm_jids _ _ P1))).
    simpl in *. destruct Hx as [Hx | Hx]; [left; congruence | right; exact Hx].
  - destruct Hs as [j [rest [P1 [E _]]]]. rewrite E in Hx. left.
    apply (Permutation_in _ (Permutation_sym (perm_jids _ _ P1))). right. exact Hx.
  - destruct Hs as [P _]. left. exact (Permutation_in _ (Permutation_sym (perm_jids _ _ P)) Hx).
  - destruct Hs as [P _]. left. exact (Permutation_in _ (Permutation_sym (perm_jids _ _ P)) Hx).
  - destruct Hs as [P _]. left. exact (Permutation_in _ (Permutation_sym (perm_jids _ _ P)) Hx).
  - destruct Hs as [j [j' [rest [P1 [P2 [E1 [E2 [_ [Ec _]]]]]]]]].
    apply (Permutation_in _ (perm_jids _ _ P2)) in Hx. simpl in Hx.
    destruct Hx as [Hx | [Hx | Hx]].
    + left. apply (Permutation_in _ (Permutation_sym (perm_jids _ _ P1))). left. congruence.
    + right. congruence.
    + left. apply (Permutation_in _ (Permutation_sym (perm_jids _ _ P1))). right. exact Hx.
Qed.

(** Where a chained job's current record is: in the configuration, or
    the job has finished and is gone. *)
Definition cur (cfg : config) (p q : job) : Prop :=
  (exists k, In k (all_jobs cfg) /\ jeq q k) \/
  (j_body q = SKIP /\ ~ In (j_jid p) (jids cfg) /\ (j_jid p < c_next cfg)%nat).

Lemma classic_term : forall e a, {e = ETerm a} + {e <> ETerm a}.
Proof.
  intros e a. destruct e; try (right; discriminate).
  destruct (Nat.eq_dec j a) as [-> | Ne]; [left; reflexivity | right; intros E; injection E; exact Ne].
Qed.

(** A step that is not an action of p's job keeps where it is. *)
(** A waiting job after a step was waiting before, or is the new job. *)
Lemma step_waiting : forall c e c2 w2, config_step spec c e c2 -> In w2 (c_waiting c2) ->
  (exists w, In (fst w2, w) (c_waiting c)) \/ j_jid (fst w2) = c_next c.
Proof.
  intros c e c2 w2 H Hw. destruct H; simpl in *;
    try (left; exists (snd w2); destruct w2; exact Hw).
  - apply in_app_or in Hw as [Hw | [Ew | Hw]].
    + left. exists (snd w2). destruct w2. apply in_or_app. left. exact Hw.
    + left. subst w2. simpl. exists w. apply in_or_app. right. left. reflexivity.
    + left. exists (snd w2). destruct w2. apply in_or_app. right. right. exact Hw.
  - apply in_app_or in Hw as [Hw | [Ew | Hw]].
    + left. exists (snd w2). destruct w2. apply in_or_app. left. exact Hw.
    + left. subst w2. simpl. exists w. apply in_or_app. right. left. reflexivity.
    + left. exists (snd w2). destruct w2. apply in_or_app. right. right. exact Hw.
  - left. exists (snd w2). destruct w2. apply in_or_app. apply in_app_or in Hw as [Hw | Hw]; [left | right; right]; exact Hw.
  - destruct Hw as [<- | Hw]; [right; reflexivity | left; exists (snd w2); destruct w2; exact Hw].
Qed.

Lemma cur_step : forall cfg e cfg2 p q, config_step spec cfg e cfg2 -> ids_fresh cfg ->
  j_jid q = j_jid p -> actor e <> Some (j_jid p) -> cur cfg p q -> cur cfg2 p q.
Proof.
  intros cfg e cfg2 p q H Hf Eq Ha [[k [Hk Ej]] | [Hs [Hn Hl]]].
  - assert (Ek : j_jid k = j_jid p) by (destruct Ej as [E _]; congruence).
    destruct (classic_term e (j_jid p)) as [Et | Et].
    + subst e. right. pose proof (step_shape _ _ _ _ H) as [_ [j [rest [P1 [E [E1 [Es [Eg En]]]]]]]].
      assert (k = j).
      { apply (nodup_jid_eq (all_jobs cfg)); [exact (proj1 Hf) | exact Hk | | congruence].
        apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity. }
      subst k. split; [destruct Ej as [_ [_ [_ [Eb _]]]]; congruence |].
      split.
      * unfold jids. rewrite E. intros Hi. pose proof (Permutation_NoDup (perm_jids _ _ P1) (proj1 Hf)) as Hnd.
        simpl in Hnd. apply NoDup_cons_iff in Hnd as [Hni _]. apply Hni. congruence.
      * rewrite En, <- Ek. exact (proj2 Hf j Hk).
    + left. exists k. split; [| exact Ej].
      apply (step_keeps_exact spec _ _ _ H k Hk); [rewrite Ek; exact Ha |].
      intros a Ea. subst e. intros Eka. apply Et. congruence.
  - right. split; [exact Hs | split].
    + intros Hi. destruct (step_jids _ _ _ _ H Hi) as [Hi' | Ei]; [exact (Hn Hi') | lia].
    + pose proof (step_next _ _ _ _ H). lia.
Qed.


Definition ids_of (Ch : list (job * job)) : list job_id := map (fun pq => j_jid (fst pq)) Ch.

(** a is before b in L. *)
Definition before_in (L : list job_id) (a b : job_id) : Prop :=
  exists L1 L2, L = L1 ++ a :: L2 /\ In b L2.

Lemma snoc_split : forall (L L1 L2 : list job_id) a c, L ++ [c] = L1 ++ a :: L2 ->
  (L2 = [] /\ a = c /\ L1 = L) \/ exists L2', L2 = L2' ++ [c] /\ L = L1 ++ a :: L2'.
Proof.
  induction L as [| x L IH]; intros L1 L2 a c E.
  - destruct L1 as [| y L1]; simpl in E; injection E as E1 E2.
    + left. subst. auto.
    + destruct L1; discriminate.
  - destruct L1 as [| y L1]; simpl in E; injection E as E1 E2.
    + right. exists L. subst. auto.
    + destruct (IH _ _ _ _ E2) as [[-> [-> ->]] | [L2' [-> ->]]]; [left | right]; subst; auto.
      exists L2'. auto.
Qed.

Lemma before_snoc : forall L a b c, before_in (L ++ [c]) a b -> before_in L a b \/ (b = c /\ In a L).
Proof.
  intros L a b c [L1 [L2 [E Hb]]]. destruct (snoc_split _ _ _ _ _ E) as [[-> _] | [L2' [-> E']]]; [contradiction |].
  apply in_app_or in Hb as [Hb | [<- | []]].
  - left. exists L1, L2'. auto.
  - right. split; [reflexivity |]. rewrite E'. apply in_or_app. right. left. reflexivity.
Qed.

Lemma pruns_in : forall T Ch g g' K, pruns T Ch g g' K -> forall p q, In (p, q) Ch ->
  exists ga gb Kp, prun T p ga q gb Kp.
Proof.
  intros T Ch g g' K H. induction H as [g | p q rest g g1 g2 K K' R H IH]; intros p' q' Hi; [contradiction |].
  destruct Hi as [E | Hi]; [injection E as <- <-; eauto | exact (IH p' q' Hi)].
Qed.

Lemma acts_app_l : forall a l1 l2, acts a l1 -> acts a (l1 ++ l2).
Proof. intros a l1 l2 [e [He Ha]]. exists e. split; [apply in_or_app; left; exact He | exact Ha]. Qed.

Lemma acts_last : forall a l e, actor e = Some a -> acts a (l ++ [e]).
Proof. intros a l e Ha. exists e. split; [apply in_or_app; right; left; reflexivity | exact Ha]. Qed.

Lemma fork_pairs_app : forall l1 l2, fork_pairs (l1 ++ l2) = fork_pairs l1 ++ fork_pairs l2.
Proof. induction l1 as [| e l1 IH]; intros l2; [reflexivity |]. destruct e; simpl; rewrite IH; reflexivity. Qed.

Lemma ids_of_app : forall Ch1 Ch2, ids_of (Ch1 ++ Ch2) = ids_of Ch1 ++ ids_of Ch2.
Proof. intros. unfold ids_of. apply map_app. Qed.

Lemma nodup_snoc : forall (l : list job_id) x, NoDup l -> ~ In x l -> NoDup (l ++ [x]).
Proof.
  intros l x H Hx. apply (Permutation_NoDup (Permutation_cons_append l x)). constructor; assumption.
Qed.

Lemma ids_jid : forall T Ch g g' K, pruns T Ch g g' K -> forall p q, In (p, q) Ch -> j_jid q = j_jid p.
Proof.
  intros T Ch g g' K H p q Hi. destruct (pruns_in _ _ _ _ _ H p q Hi) as [ga [gb [Kp R]]].
  exact (proj1 (prun_shape _ _ _ _ _ _ R)).
Qed.

Lemma in_ids_of : forall Ch p q, In (p, q) Ch -> In (j_jid p) (ids_of Ch).
Proof. intros Ch p q H. unfold ids_of. apply in_map_iff. exists (p, q). auto. Qed.

Lemma peq_ids : forall Q Q', Forall2 peq Q Q' -> map fst Q' = map fst Q /\ ids_of Q' = ids_of Q.
Proof.
  intros Q Q' H. induction H as [| x y Q Q' [E _] H [IH1 IH2]]; [split; reflexivity |].
  unfold ids_of in *. simpl. rewrite E, IH1, IH2. split; reflexivity.
Qed.



Lemma pruns_cons_inv : forall T p q rest g g2 K, pruns T ((p, q) :: rest) g g2 K ->
  exists g1 Kp KQ, prun T p g q g1 Kp /\ pruns T rest g1 g2 KQ /\ K = map (fun c => (j_jid p, c)) Kp ++ KQ.
Proof. intros T p q rest g g2 K H. inversion H; subst. eauto 7. Qed.

(** A chained job that has forked in [es1] has a run with children. *)
Lemma chain_forked : forall T Ch g0 a Kc es1 Ch1 p q Ch2 c1, pruns T Ch g0 a Kc -> NoDup (ids_of Ch) ->
  (forall r, recs r Kc = recs r (fork_pairs es1)) -> Ch = Ch1 ++ (p, q) :: Ch2 ->
  In (EFork (j_jid p) c1) es1 -> exists ga gb Kp, prun T p ga q gb Kp /\ Kp <> [].
Proof.
  intros T Ch g0 a Kc es1 Ch1 p q Ch2 c1 HR Hnd Hrec ECh Hc1. subst Ch.
  destruct (pruns_app_inv _ _ _ _ _ _ HR) as [ga [K1 [K2 [R1 [R2 EK]]]]].
  destruct (pruns_cons_inv _ _ _ _ _ _ _ R2) as [gb [Kp [KQ [Rp [RQ EK2]]]]]. subst Kc K2.
  exists ga, gb, Kp. split; [exact Rp |]. intros EKp. subst Kp.
  rewrite ids_of_app in Hnd. simpl in Hnd. apply NoDup_remove_2 in Hnd.
  assert (Hr0 : recs (j_jid p) (fork_pairs es1) <> []).
  { clear -Hc1. induction es1 as [| e0 es1 IH]; [contradiction |].
    destruct Hc1 as [-> | Hc1].
    - unfold recs. simpl. rewrite Nat.eqb_refl. discriminate.
    - destruct e0; simpl; try exact (IH Hc1).
      unfold recs in *. simpl. destruct (Nat.eqb j (j_jid p)); [discriminate | exact (IH Hc1)]. }
  apply Hr0. rewrite <- Hrec, !recs_app. simpl.
  rewrite (recs_none _ K1), (recs_none _ KQ); [reflexivity | |].
  - intros x Hx Ex. apply Hnd. apply in_or_app. right. rewrite <- Ex. exact (pruns_tags _ _ _ _ _ RQ x Hx).
  - intros x Hx Ex. apply Hnd. apply in_or_app. left. rewrite <- Ex. exact (pruns_tags _ _ _ _ _ R1 x Hx).
Qed.

(** An ancestor of a job that exists at [c] forked before [c]. *)
Lemma fork_early : forall es1 es2 c cfg' x y, trace spec c es2 cfg' -> ids_fresh c ->
  (forall q c0, In c0 (forks_of (es1 ++ es2) q) -> (q < j_jid c0)%nat) ->
  reach (forks_of (es1 ++ es2)) x y -> j_jid x <> j_jid y -> (j_jid y < c_next c)%nat ->
  exists c1, In (EFork (j_jid x) c1) es1.
Proof.
  intros es1 es2 c cfg' x y Htr Hf Hup Hr Hne Hlt.
  destruct (reach_child _ x y Hr) as [<- | [c1 [Hc1 Hr1]]]; [exfalso; exact (Hne eq_refl) |].
  apply forks_of_iff in Hc1. apply in_app_or in Hc1 as [Hc1 | Hc1]; [exists c1; exact Hc1 | exfalso].
  destruct (forks_bounds spec _ _ _ Htr Hf) as [Hb _].
  destruct (Hb _ _ (forks_of_in _ _ _ Hc1)) as [_ [Hge _]].
  destruct (reach_up _ Hup c1 y Hr1) as [<- | Hlt2]; lia.
Qed.

Lemma cur_jeq : forall cfg p q q', cur cfg p q -> jeq q q' -> cur cfg p q'.
Proof.
  intros cfg p q q' [[k [Hk Ek]] | [Hs Hn]] E.
  - left. exists k. split; [exact Hk | exact (jeq_trans _ _ _ (jeq_sym _ _ E) Ek)].
  - right. split; [destruct E as [_ [_ [_ [Eb _]]]]; congruence | exact Hn].
Qed.

(** At each recorded job's first action: the chain of the jobs recorded
    before it, ending in the state there; and the rest of the trace. *)
Definition entries (cfgS : config) (T : task_list) (g0 : state) (esf : list event) (Ch0 : list job)
                   (B : list (job * config)) (cfg' : config) : Prop :=
  forall preB p c post, B = preB ++ (p, c) :: post ->
  exists Ch Kc es1 es2, pruns T Ch g0 (c_gstate c) Kc /\ map fst Ch = Ch0 ++ map fst preB /\
    (forall p' q', In (p', q') Ch -> cur c p' q') /\ esf = es1 ++ es2 /\ trace spec c es2 cfg' /\
    first_act es2 = Some (j_jid p) /\ (forall a, In a (ids_of Ch) <-> acts a es1) /\ ids_fresh c /\
    trace spec cfgS es1 c /\ (forall r, recs r Kc = recs r (fork_pairs es1)) /\
    (forall a b, before_in (ids_of Ch) a b ->
       exists pre1 e1 pre2, es1 = pre1 ++ e1 :: pre2 /\ actor e1 = Some a /\ ~ acts b pre1 /\ acts b pre2) /\
    (forall w, In w (c_waiting c) -> ~ In (j_jid (fst w)) (ids_of Ch)).

Lemma run_wait_ne : forall c j k w, ids_fresh c -> In j (c_running c) -> In (k, w) (c_waiting c) ->
  j_jid j <> j_jid k.
Proof.
  intros c j k w [Hnd _] Hj Hk E. unfold all_jobs in Hnd. rewrite map_app in Hnd.
  apply in_split in Hj as [r1 [r2 Er]]. rewrite Er, map_app in Hnd. simpl in Hnd.
  rewrite <- app_assoc in Hnd. simpl in Hnd. apply NoDup_remove_2 in Hnd. apply Hnd.
  apply in_or_app. right. apply in_or_app. right. rewrite E. apply in_map. apply in_map_iff. exists (k, w). auto.
Qed.

(** The invariant along the trace, by induction on [blk_f]: [Ch] chains
    the runs so far of the jobs that have acted, in first-action order,
    and ends in the current shared state. *)
Lemma inv_run : forall S cfg es cfg' B, blk_f spec S cfg es cfg' B ->
  forall cfgS pre Ch g0 Kc, trace spec cfgS pre cfg -> terminal cfg' -> ids_fresh cfg ->
  (forall a, In a S <-> In a (ids_of Ch)) -> NoDup (ids_of Ch) ->
  (forall a, In a S -> acts a pre) -> (forall a, acts a pre -> In a S) ->
  pruns (c_tasks cfg) Ch g0 (c_gstate cfg) Kc ->
  (forall r, recs r Kc = recs r (fork_pairs pre)) ->
  (forall p q, In (p, q) Ch -> cur cfg p q) ->
  (forall w, In w (c_waiting cfg) -> ~ In (j_jid (fst w)) S) ->
  (forall a b, before_in (ids_of Ch) a b ->
     exists pre1 e1 pre2, pre = pre1 ++ e1 :: pre2 /\ actor e1 = Some a /\ ~ acts b pre1 /\ acts b pre2) ->
  (forall p p', In p (map fst Ch ++ map fst B) -> In p' (map fst Ch ++ map fst B) ->
     starts_within (pre ++ es) (j_jid p) (j_jid p') ->
     disjoint_fp p p' \/ (reach (forks_of (pre ++ es)) p p' /\ a1_pair p p')) ->
  (forall q c, In c (forks_of (pre ++ es) q) -> (q < j_jid c)%nat) ->
  (exists K, runs_sp (c_tasks cfg) (map fst Ch ++ map fst B) g0 (c_gstate cfg') K /\
    forall r, recs r K = recs r (fork_pairs (pre ++ es))) /\
  entries cfgS (c_tasks cfg) g0 (pre ++ es) (map fst Ch) B cfg'.
Proof.
  intros S cfg es cfg' B H.
  induction H as [S cfg | S cfg j e cfg2 es cfg' B Hstep Ha Hj HjS H IH
                 | S cfg e cfg2 es cfg' B Hstep He H IH];
    intros cfgS pre Ch g0 Kc Htp Hterm Hfresh HS Hnd Hacts Hacts2 HR Hrec Hcur Hwt Hord Hdis HFup.
  all: assert (Hbound : forall a, In a S -> (a < c_next cfg)%nat)
         by (intros a' Ha'; apply HS in Ha'; unfold ids_of in Ha'; apply in_map_iff in Ha' as [[p0 q0] [Ea' Hp0]];
             simpl in Ea'; subst a'; destruct (Hcur p0 q0 Hp0) as [[k [Hk [Ej _]]] | [_ [_ Hlt]]]; [| exact Hlt];
             rewrite <- (ids_jid _ _ _ _ _ HR p0 q0 Hp0), Ej; exact (proj2 Hfresh k Hk)).
  - (* the end: every chained job has finished *)
    split; [| intros preB p c post E; destruct preB; discriminate E].
    exists Kc. rewrite app_nil_r, app_nil_r. split; [| exact Hrec].
    apply (pruns_done _ _ _ _ _ HR). intros p q Hi.
    destruct (Hcur p q Hi) as [[k [Hk _]] | [Hs _]]; [| exact Hs].
    destruct Hterm as [Hr Hw]. unfold all_jobs in Hk. rewrite Hr, Hw in Hk. contradiction.
  - (* j acts for the first time: it joins the end of the chain *)
    destruct (step_act _ _ _ _ Hstep Ha) as [k [k' [o [Hk [Ek [Hk' [A Ef]]]]]]].
    assert (k = j).
    { apply (nodup_jid_eq (all_jobs cfg)); [exact (proj1 Hfresh) | | | exact Ek];
        unfold all_jobs; apply in_or_app; left; assumption. }
    subst k.
    pose proof (step_shape _ _ _ _ Hstep) as [HT2 _].
    assert (HjC : ~ In (j_jid j) (ids_of Ch)) by (intros Hi; apply HjS; apply HS; exact Hi).
    assert (HR1 : pruns (c_tasks cfg) [(j, k')] (c_gstate cfg) (c_gstate cfg2)
                    (map (fun c => (j_jid j, c)) (o ++ []) ++ [])).
    { econstructor; [econstructor; [exact A | constructor] | constructor]. }
    destruct (IH cfgS (pre ++ [e]) (Ch ++ [(j, k')]) g0 (Kc ++ (map (fun c => (j_jid j, c)) (o ++ []) ++ [])))
      as [[K [RK HK]] HE].
    + exact (trace_cat spec _ _ _ _ _ Htp (TR_Step _ _ _ _ _ _ Hstep (TR_Refl _ _))).
    + exact Hterm.
    + exact (step_fresh _ _ _ _ Hstep Hfresh).
    + intros a. rewrite ids_of_app. simpl. rewrite in_app_iff. simpl.
      split; [intros [<- | Ha'] | intros [Ha' | [<- | []]]]; auto.
      * left. apply HS. exact Ha'.
      * right. apply HS. exact Ha'.
    + rewrite ids_of_app. apply nodup_snoc; assumption.
    + intros a [<- | Ha']; [exact (acts_last _ _ _ Ha) | apply acts_app_l; exact (Hacts a Ha')].
    + intros a Ha'. apply acts_app_inv in Ha' as [Ha' | [e' [[<- | []] Ea']]]; [right; exact (Hacts2 a Ha') |].
      left. rewrite Ha in Ea'. injection Ea' as Ea'. exact Ea'.
    + rewrite HT2. exact (pruns_app _ _ _ _ _ HR _ _ _ HR1).
    + intros r. rewrite fork_pairs_app, !recs_app, Hrec. rewrite app_nil_r, app_nil_r. f_equal.
      symmetry. exact (recs_cview _ _ _ Ef).
    + intros p q Hi. apply in_app_or in Hi as [Hi | [E | []]].
      * apply (cur_step _ _ _ _ _ Hstep Hfresh (ids_jid _ _ _ _ _ HR p q Hi)); [| exact (Hcur p q Hi)].
        rewrite Ha. intros E. injection E as E. apply HjC. rewrite E. exact (in_ids_of _ _ _ Hi).
      * injection E as <- <-. left. exists k'. split; [exact Hk' | apply jeq_refl].
    + intros w Hw [E | Hin].
      * destruct (step_waiting _ _ _ _ Hstep Hw) as [[w0 Hw0] | En].
        -- exact (run_wait_ne _ _ _ _ Hfresh Hj Hw0 E).
        -- pose proof (proj2 Hfresh j ltac:(unfold all_jobs; apply in_or_app; left; exact Hj)). lia.
      * destruct (step_waiting _ _ _ _ Hstep Hw) as [[w0 Hw0] | En].
        -- exact (Hwt _ Hw0 Hin).
        -- pose proof (Hbound _ Hin). lia.
    + intros a b Hb. rewrite ids_of_app in Hb. simpl in Hb.
      destruct (before_snoc _ _ _ _ Hb) as [Hb' | [-> Ha']].
      * destruct (Hord a b Hb') as [pre1 [e1 [pre2 [Ep [Ea [Hn1 Hb2]]]]]].
        exists pre1, e1, (pre2 ++ [e]). split; [rewrite Ep, <- app_assoc; reflexivity |].
        split; [exact Ea | split; [exact Hn1 | apply acts_app_l; exact Hb2]].
      * destruct (Hacts a (proj2 (HS a) Ha')) as [e1 [He1 Ea]].
        apply in_split in He1 as [pre1 [pre2 Ep]].
        exists pre1, e1, (pre2 ++ [e]). split; [rewrite Ep, <- app_assoc; reflexivity |].
        split; [exact Ea | split; [| exact (acts_last _ _ _ Ha)]].
        intros Hj1. apply HjS. apply Hacts2. rewrite Ep. apply acts_app_l. exact Hj1.
    + intros p p' Hp Hp' Hi. rewrite map_app, <- app_assoc in Hp, Hp'. rewrite <- app_assoc in Hi |- *.
      exact (Hdis p p' Hp Hp' Hi).
    + intros q c Hc. rewrite <- app_assoc in Hc. exact (HFup q c Hc).
    + split; [exists K; rewrite HT2, map_app, <- app_assoc in RK; rewrite <- app_assoc in HK;
              split; [exact RK | exact HK] |].
      intros preB p c post E. destruct preB as [| x preB]; simpl in E.
      * injection E as <- <- <-. exists Ch, Kc, pre, (e :: es).
        split; [exact HR | split; [rewrite app_nil_r; reflexivity | split; [exact Hcur |]]].
        split; [reflexivity | split; [econstructor; [exact Hstep | exact (blk_f_trace _ _ _ _ _ _ H)] |]].
        split; [simpl; rewrite Ha; reflexivity | split; [| split; [exact Hfresh | split; [exact Htp | split; [exact Hrec | split; [exact Hord |]]]]]].
        { intros a. split; [intros Ha'; apply Hacts; apply HS; exact Ha' | intros Ha'; apply HS; exact (Hacts2 a Ha')]. }
        intros w Hw Hin. exact (Hwt w Hw (proj2 (HS _) Hin)).
      * injection E as <- E. destruct (HE preB p c post E) as [Ch2 [Kc2 [es1 [es2 [R2 [F2 Rest]]]]]].
        exists Ch2, Kc2, es1, es2. split; [rewrite HT2 in R2; exact R2 |]. split.
        -- rewrite F2, map_app, <- app_assoc. reflexivity.
        -- rewrite <- app_assoc in Rest. exact Rest.
  - (* not a first action *)
    pose proof (step_shape _ _ _ _ Hstep) as [HT2 _].
    pose proof (step_fresh _ _ _ _ Hstep Hfresh) as Hfresh2.
    assert (Hord2 : forall L, L = ids_of Ch -> forall a b, before_in L a b ->
              exists pre1 e1 pre2, pre ++ [e] = pre1 ++ e1 :: pre2 /\ actor e1 = Some a /\
                ~ acts b pre1 /\ acts b pre2).
    { intros L -> a b Hb. destruct (Hord a b Hb) as [pre1 [e1 [pre2 [Ep [Ea [Hn1 Hb2]]]]]].
      exists pre1, e1, (pre2 ++ [e]). split; [rewrite Ep, <- app_assoc; reflexivity |].
      split; [exact Ea | split; [exact Hn1 | apply acts_app_l; exact Hb2]]. }
    assert (Hacts2' : forall a, acts a (pre ++ [e]) -> In a S).
    { intros a Ha'. apply acts_app_inv in Ha' as [Ha' | [e' [[<- | []] Ea']]]; [exact (Hacts2 a Ha') |].
      exact (He a Ea'). }
    destruct (actor e) as [a |] eqn:Ea.
    + (* a chained job acts again: its action moves left past the jobs after it *)
      pose proof (He a eq_refl) as HaS. apply HS in HaS.
      apply in_map_iff in HaS as [[p q] [Ep Hpq]]. simpl in Ep.
      apply in_split in Hpq as [Ch1 [Ch2 ECh]].
      destruct (step_act _ _ _ _ Hstep Ea) as [k [k' [o [Hk [Ek [Hk' [A Ef]]]]]]].
      assert (Hkq : jeq k q).
      { destruct (Hcur p q (ltac:(rewrite ECh; apply in_or_app; right; left; reflexivity)))
          as [[k0 [Hk0 E0]] | [_ [Hn _]]].
        - assert (k0 = k).
          { apply (nodup_jid_eq (all_jobs cfg)); [exact (proj1 Hfresh) | exact Hk0 | | ].
            - unfold all_jobs. apply in_or_app. left. exact Hk.
            - destruct E0 as [E0 _]. rewrite <- E0, Ek, <- Ep.
              exact (ids_jid _ _ _ _ _ HR p q ltac:(rewrite ECh; apply in_or_app; right; left; reflexivity)). }
          subst k0. exact (jeq_sym _ _ E0).
        - exfalso. apply Hn. rewrite Ep, <- Ek. unfold jids. apply in_map.
          unfold all_jobs. apply in_or_app. left. exact Hk. }
      destruct (act_jeq _ _ _ _ _ _ A q Hkq) as [q1 [A1 Eq1]].
      rewrite ECh in HR. destruct (pruns_app_inv _ _ _ _ _ _ HR) as [ga [K1 [K2 [R1 [R2 EK]]]]].
      destruct (pruns_cons_inv _ _ _ _ _ _ _ R2) as [gb [Kp [KQ [Rp [RQ EK2]]]]]. subst Kc K2.
      destruct (prun_shape _ _ _ _ _ _ Rp) as [_ [_ [_ [Fq Fw]]]].
      assert (Hnd2 : NoDup (ids_of Ch1 ++ j_jid p :: ids_of Ch2))
        by (pose proof Hnd as Hn2; rewrite ECh, ids_of_app in Hn2; exact Hn2).
      assert (HpCh2 : ~ In (j_jid p) (ids_of Ch2)) by (apply NoDup_remove_2 in Hnd2; intros Hi; apply Hnd2; apply in_or_app; right; exact Hi).
      assert (HpCh1 : ~ In (j_jid p) (ids_of Ch1)) by (apply NoDup_remove_2 in Hnd2; intros Hi; apply Hnd2; apply in_or_app; left; exact Hi).
      assert (HtrE : trace spec cfg (e :: es) cfg') by (econstructor; [exact Hstep | exact (blk_f_trace _ _ _ _ _ _ H)]).
      destruct (act_past_list _ _ _ _ _ RQ q q q1 _ o A1 (incl_refl _) (incl_refl _)) as [q2 [gb' [Q' [A2 [Eq2 [RQ' FQ]]]]]].
      { intros p2 q2 Hi.
        assert (Hsw : starts_within (pre ++ e :: es) (j_jid p) (j_jid p2)).
        { split; [intros E; apply HpCh2; rewrite E; exact (in_ids_of _ _ _ Hi) |].
          destruct (Hord (j_jid p) (j_jid p2)) as [pre1 [e1 [pre2 [Epre [Ea1 [Hn1 Hp2]]]]]].
          { exists (ids_of Ch1), (ids_of Ch2). split; [rewrite ECh, ids_of_app; reflexivity | exact (in_ids_of _ _ _ Hi)]. }
          exists pre1, pre2, es, e1, e. split; [rewrite Epre, <- app_assoc; reflexivity |].
          split; [exact Ea1 | split; [rewrite Ea, Ep; reflexivity | split; [exact Hn1 | exact Hp2]]]. }
        destruct (Hdis p p2) as [D | [Hr Ha1]].
        - rewrite ECh. apply in_or_app. left. apply in_map with (f := fst) (x := (p, q)).
          apply in_or_app. right. left. reflexivity.
        - rewrite ECh. apply in_or_app. left. apply in_map with (f := fst) (x := (p2, q2)).
          apply in_or_app. right. right. exact Hi.
        - exact Hsw.
        - exact (disj_sub p q p2 Fq Fw D).
        - (* p is an ancestor of p2, which exists: p has forked *)
          assert (HKp : Kp <> []).
          { intros EKp. subst Kp.
            destruct (reach_child (forks_of (pre ++ e :: es)) p p2 Hr) as [Epp | [c1 [Hc1 Hr1]]].
            { apply HpCh2. rewrite Epp. exact (in_ids_of _ _ _ Hi). }
            apply forks_of_iff in Hc1. apply in_app_or in Hc1 as [Hc1 | Hc1].
            - (* the fork is in [pre]: p has children recorded *)
              assert (Hr0 : recs (j_jid p) (fork_pairs pre) <> []).
              { clear -Hc1. induction pre as [| e0 pre IH]; [contradiction |].
                destruct Hc1 as [-> | Hc1].
                - unfold recs. simpl. rewrite Nat.eqb_refl. discriminate.
                - destruct e0; simpl; try exact (IH Hc1).
                  unfold recs in *. simpl. destruct (Nat.eqb j (j_jid p)); [discriminate | exact (IH Hc1)]. }
              apply Hr0. rewrite <- Hrec, !recs_app. simpl.
              rewrite (recs_none _ K1), (recs_none _ KQ); [reflexivity | |].
              + intros x Hx Ex. apply HpCh2. rewrite <- Ex. exact (pruns_tags _ _ _ _ _ RQ x Hx).
              + intros x Hx Ex. apply HpCh1. rewrite <- Ex. exact (pruns_tags _ _ _ _ _ R1 x Hx).
            - (* the fork is later: its child is newer than p2 *)
              destruct (forks_bounds spec _ _ _ HtrE Hfresh) as [Hb _].
              destruct (Hb _ _ (forks_of_in _ _ _ Hc1)) as [_ [Hge _]].
              assert (Hup : forall q0 c0, In c0 (forks_of (pre ++ e :: es) q0) -> (q0 < j_jid c0)%nat) by exact HFup.
              destruct (reach_up _ Hup c1 p2 Hr1) as [<- | Hlt].
              + destruct (Hcur c1 q2 ltac:(rewrite ECh; apply in_or_app; right; right; exact Hi))
                  as [[k0 [Hk0 Ek0]] | [_ [_ Hlt]]]; [| lia].
                pose proof (proj2 Hfresh k0 Hk0). destruct Ek0 as [Ej _].
                rewrite (ids_jid _ _ _ _ _ RQ c1 q2 Hi) in Ej. lia.
              + destruct (Hcur p2 q2 ltac:(rewrite ECh; apply in_or_app; right; right; exact Hi))
                  as [[k0 [Hk0 Ek0]] | [_ [_ Hlt2]]]; [| lia].
                pose proof (proj2 Hfresh k0 Hk0). destruct Ek0 as [Ej _].
                rewrite (ids_jid _ _ _ _ _ RQ p2 q2 Hi) in Ej. lia. }
          destruct (prun_after _ _ _ _ _ _ Rp HKp) as [Ar Aw].
          exact (a1_disj p q p2 Ar Aw Ha1). }
      destruct (peq_ids _ _ FQ) as [FQ1 FQ2].
      set (Ch' := Ch1 ++ (p, q2) :: Q').
      assert (Eids : ids_of Ch' = ids_of (Ch1 ++ (p, q) :: Ch2))
        by (unfold Ch'; rewrite !ids_of_app; unfold ids_of at 2 4; simpl; fold (ids_of Q'); fold (ids_of Ch2); rewrite FQ2; reflexivity).
      assert (Efst : map fst Ch' = map fst (Ch1 ++ (p, q) :: Ch2))
        by (unfold Ch'; rewrite !map_app; simpl; rewrite FQ1; reflexivity).
      destruct (IH cfgS (pre ++ [e]) Ch' g0 (K1 ++ (map (fun c => (j_jid p, c)) (Kp ++ o) ++ KQ)))
        as [[K [RK HK]] HE].
      * exact (trace_cat spec _ _ _ _ _ Htp (TR_Step _ _ _ _ _ _ Hstep (TR_Refl _ _))).
      * exact Hterm.
      * exact Hfresh2.
      * intros a'. rewrite Eids, <- ECh. exact (HS a').
      * rewrite Eids, <- ECh. exact Hnd.
      * intros a' Ha'. apply acts_app_l. exact (Hacts a' Ha').
      * exact Hacts2'.
      * rewrite HT2. apply (pruns_app _ _ _ _ _ R1). econstructor; [| exact RQ'].
        exact (prun_snoc _ _ _ _ _ _ _ _ _ Rp A2).
      * intros r. rewrite fork_pairs_app, (recs_app r (fork_pairs pre)), <- Hrec, (recs_cview _ _ _ Ef).
        rewrite map_app, !recs_app. rewrite <- Ep.
        destruct (Nat.eq_dec (j_jid p) r) as [<- | Hr].
        -- rewrite (recs_none _ KQ); [rewrite !app_nil_r, <- !app_assoc; reflexivity |].
           intros x Hx Ex. apply HpCh2. rewrite <- Ex. exact (pruns_tags _ _ _ _ _ RQ x Hx).
        -- repeat rewrite (recs_tag_other _ _ _ Hr). simpl. rewrite !app_nil_r. reflexivity.
      * intros p2 q3 Hi. unfold Ch' in Hi. apply in_app_or in Hi as [Hi | [E | Hi]].
        -- apply (cur_step _ _ _ _ _ Hstep Hfresh (ids_jid _ _ _ _ _ R1 p2 q3 Hi));
             [| apply Hcur; rewrite ECh; apply in_or_app; left; exact Hi].
           rewrite Ea, <- Ep. intros E. injection E as E. apply HpCh1. rewrite E. exact (in_ids_of _ _ _ Hi).
        -- injection E as <- <-. left. exists k'. split; [exact Hk' |].
           exact (jeq_sym _ _ (jeq_trans _ _ _ Eq1 Eq2)).
        -- destruct (peq_in_r _ _ _ FQ Hi) as [[p3 q4] [Hi' [Ep3 Eq4]]]. simpl in Ep3, Eq4. subst p3.
           apply (cur_jeq _ _ q4 _); [| exact Eq4].
           apply (cur_step _ _ _ _ _ Hstep Hfresh (ids_jid _ _ _ _ _ RQ p2 q4 Hi'));
             [| apply Hcur; rewrite ECh; apply in_or_app; right; right; exact Hi'].
           rewrite Ea, <- Ep. intros E. injection E as E. apply HpCh2. rewrite E. exact (in_ids_of _ _ _ Hi').
      * intros w Hw Hin. destruct (step_waiting _ _ _ _ Hstep Hw) as [[w0 Hw0] | En].
        -- exact (Hwt _ Hw0 Hin).
        -- pose proof (Hbound _ Hin). lia.
      * intros a' b Hb. rewrite Eids, <- ECh in Hb. exact (Hord2 _ eq_refl a' b Hb).
      * intros p2 p3 Hp2 Hp3 Hi. rewrite Efst, <- ECh in Hp2, Hp3. rewrite <- app_assoc in Hi |- *.
        exact (Hdis p2 p3 Hp2 Hp3 Hi).
      * intros q0 c0 Hc. rewrite <- app_assoc in Hc. exact (HFup q0 c0 Hc).
      * split; [exists K; rewrite HT2, Efst, <- ECh in RK; rewrite <- app_assoc in HK;
                split; [exact RK | exact HK] |].
        intros preB p' c post E. destruct (HE preB p' c post E) as [Ch3 [Kc3 [es1 [es2 [R3 [F3 Rest]]]]]].
        exists Ch3, Kc3, es1, es2. split; [rewrite HT2 in R3; exact R3 |]. split.
        -- rewrite F3, Efst, <- ECh. reflexivity.
        -- rewrite <- app_assoc in Rest. exact Rest.
    + (* not an action: the state, the records and the forks stay *)
      destruct (nonact_state spec cfg e cfg2 [] Hstep Ea) as [Eg Efp].
      destruct (IH cfgS (pre ++ [e]) Ch g0 Kc) as [[K [RK HK]] HE].
      * exact (trace_cat spec _ _ _ _ _ Htp (TR_Step _ _ _ _ _ _ Hstep (TR_Refl _ _))).
      * exact Hterm.
      * exact Hfresh2.
      * exact HS.
      * exact Hnd.
      * intros a' Ha'. apply acts_app_l. exact (Hacts a' Ha').
      * exact Hacts2'.
      * rewrite HT2, Eg. exact HR.
      * intros r. rewrite fork_pairs_app, Efp, app_nil_r. exact (Hrec r).
      * intros p q Hi. apply (cur_step _ _ _ _ _ Hstep Hfresh (ids_jid _ _ _ _ _ HR p q Hi)); [| exact (Hcur p q Hi)].
        rewrite Ea. discriminate.
      * intros w Hw Hin. destruct (step_waiting _ _ _ _ Hstep Hw) as [[w0 Hw0] | En].
        -- exact (Hwt _ Hw0 Hin).
        -- pose proof (Hbound _ Hin). lia.
      * intros a' b Hb. exact (Hord2 _ eq_refl a' b Hb).
      * intros p p' Hp Hp' Hi. rewrite <- app_assoc in Hi |- *. exact (Hdis p p' Hp Hp' Hi).
      * intros q0 c0 Hc. rewrite <- app_assoc in Hc. exact (HFup q0 c0 Hc).
      * split; [exists K; rewrite HT2 in RK; rewrite <- app_assoc in HK; split; [exact RK | exact HK] |].
        intros preB p c post E. destruct (HE preB p c post E) as [Ch2 [Kc2 [es1 [es2 [R2 [F2 Rest]]]]]].
        exists Ch2, Kc2, es1, es2. split; [rewrite HT2 in R2; exact R2 | split; [exact F2 |]].
        rewrite <- app_assoc in Rest. exact Rest.
Qed.

End Trace.

(** Running the recorded jobs one at a time, in first-action order, gives
    the trace's final state and records each job's forks, in order, when
    a job that starts while another runs is disjoint from it, or is its
    descendant and (A1) holds.  This is [first_action_run] without
    [contiguous_f]; the second part gives the chain at each first action. *)
Theorem interleave_inv : forall spec cfg es cfg' B,
  terminal cfg' -> ids_fresh cfg -> blk_f spec [] cfg es cfg' B ->
  (forall p p', In p (map fst B) -> In p' (map fst B) -> starts_within es (j_jid p) (j_jid p') ->
     disjoint_fp p p' \/ (reach (forks_of es) p p' /\ a1_pair p p')) ->
  (exists K, runs_sp (c_tasks cfg) (map fst B) (c_gstate cfg) (c_gstate cfg') K /\
     forall r, recs r K = recs r (fork_pairs es)) /\
  entries spec cfg (c_tasks cfg) (c_gstate cfg) es [] B cfg'.
Proof.
  intros spec cfg es cfg' B Hterm Hfresh HB Hdis.
  destruct (forks_bounds spec cfg es cfg' (blk_f_trace _ _ _ _ _ _ HB) Hfresh) as [Hb _].
  exact (inv_run spec [] cfg es cfg' B HB cfg [] [] (c_gstate cfg) [] (TR_Refl _ _) Hterm Hfresh
           (fun a => iff_refl _) (NoDup_nil _) (fun a H => False_ind _ H)
           (fun a H => match H with ex_intro _ e (conj He _) => False_ind _ He end) (PS_Nil _ _)
           (fun r => eq_refl) (fun p q H => False_ind _ H) (fun w _ H => H)
           (fun a b H => match H with ex_intro _ L1 (ex_intro _ L2 (conj E _)) =>
                           False_ind _ (app_cons_not_nil L1 L2 a E) end)
           Hdis (fun q c Hc => proj1 (Hb q c Hc))).
Qed.

(* ================================================================= *)
(** * 4. The Facts in First-Action Order *)
(* ================================================================= *)

Section Facts.
Variable spec : sched_spec.
Variable before : job -> job -> Prop.

(** The facts hold along the order when they hold at each job in the
    state where the jobs before it end. *)
Lemma facts_build : forall (B : list (job * config)) g0,
  (forall pre p c post cs, B = pre ++ (p, c) :: post -> runs_seq (map fst pre) g0 cs ->
     facts_at before (indep_s spec) (cond_s spec) p (map fst post) cs) ->
  facts before (indep_s spec) (cond_s spec) (map fst B) g0.
Proof.
  induction B as [| [p c] B IH]; intros g0 H; simpl; [constructor |].
  constructor; [exact (H (@nil (job * config)) p c B g0 eq_refl (RS_Nil g0)) |].
  intros s' R. apply IH. intros pre p' c' post cs E Rs.
  apply (H ((p, c) :: pre) p' c' post cs); [rewrite E; reflexivity |].
  simpl. apply runs_seq_cons. exists s'. split; [exact R | exact Rs].
Qed.

(** A job that has overtaken nothing at its first action is independent
    of every job that precedes it in program order and starts later: the
    facts hold in any state. *)
Lemma facts_free : forall p c post, waits_at spec before p c post -> In p (c_running c) -> ids_fresh c ->
  c_over c (j_jid p) = [] -> forall s, facts_at before (indep_s spec) (cond_s spec) p (map fst post) s.
Proof.
  intros p c post Hw Hp Hf Ho s. left. intros y Hy Hb. left. unfold indep_s.
  destruct (sp_dep spec p y) eqn:E1, (sp_dep spec y p) eqn:E2; try (split; reflexivity); exfalso;
  (assert (Hd : sp_dep spec y p = true \/ sp_dep spec p y = true) by (first [left; exact E2 | right; exact E1]));
  (assert (Hpc : In p (all_jobs c)) by (unfold all_jobs; apply in_or_app; left; exact Hp));
  destruct (Hw p Hpc (or_introl eq_refl) y Hy Hb Hd) as [[a0 [_ [_ [Hov | [w [Hw' _]]]]]] | [w [Hw' _]]];
  try (rewrite Ho in Hov; exact Hov); exact (running_not_waiting c p w Hf Hp Hw').
Qed.

End Facts.

Lemma first_act_split : forall es b, first_act es = Some b -> forall x, acts x es -> x <> b ->
  exists es2a e es2b, es = es2a ++ e :: es2b /\ actor e = Some b /\ acts x es2b.
Proof.
  induction es as [| e es IH]; intros b H x [e' [He' Hx]] Hne; [discriminate |].
  simpl in H. destruct (actor e) as [b' |] eqn:Eb.
  - injection H as <-. exists [], e, es. split; [reflexivity | split; [exact Eb |]].
    destruct He' as [<- | He']; [rewrite Eb in Hx; injection Hx as Hx; exfalso; exact (Hne (eq_sym Hx)) |].
    exists e'. split; assumption.
  - destruct He' as [<- | He']; [rewrite Eb in Hx; discriminate |].
    destruct (IH b H x (ex_intro _ e' (conj He' Hx)) Hne) as [es2a [e2 [es2b [E [Ea Hb]]]]].
    exists (e :: es2a), e2, es2b. split; [rewrite E; reflexivity | split; assumption].
Qed.

(* ================================================================= *)
(** * 5. The Execution Ends Where the Sequential Run Does *)
(* ================================================================= *)



(* ================================================================= *)
(** * 5b. (A1) for an Ancestor and Its Descendant *)
(* ================================================================= *)

Section AncA1.
Variable spec : sched_spec.
Variables (cfg0 cfg' : config) (es0 : list event) (j0 : job).
Hypothesis Htr0 : trace spec cfg0 es0 cfg'.
Hypothesis Hf0 : ids_fresh cfg0.
Hypothesis Hall0 : all_jobs cfg0 = [j0].
Hypothesis Hot : of_task (c_tasks cfg0) 0%nat j0.
Hypothesis Hsp : spawn_ok_all (c_tasks cfg0) 0%nat.
Hypothesis Hspc : spawn_cond_ok_all spec (c_tasks cfg0) 0%nat.

Let T := c_tasks cfg0.
Let U := trace_jobs cfg0 es0.
Let F := forks_of es0.

(** The task whose code a job runs: task 0 for the initial job. *)
Definition Wt (z : job) : task_id := if Nat.eqb (j_jid z) (j_jid j0) then 0%nat else j_tid z.

Definition NJ (c : config) : Prop :=
  forall k, In k (all_jobs c) -> nj_all (Footprint.reach T (Wt k)) (j_body k).

Lemma step_nj : forall c e c2, config_step spec c e c2 -> c_tasks c = T ->
  (j_jid j0 < c_next c)%nat -> NJ c -> NJ c2.
Proof.
  intros c e c2 H HT Hlt Hn k Hk. unfold NJ, all_jobs in *.
  destruct H; simpl in *; repeat (rewrite map_app in * || rewrite in_app_iff in * || simpl in * );
    try (apply Hn; repeat (rewrite map_app || rewrite in_app_iff || simpl); tauto).
  - destruct Hk as [[Hk | [<- | Hk]] | Hk];
      try (apply Hn; repeat (rewrite map_app || rewrite in_app_iff || simpl); tauto).
    pose proof (Hn j ltac:(repeat (rewrite map_app || rewrite in_app_iff || simpl); tauto)) as Hj.
    unfold Wt in *. simpl. destruct (multi_shape _ _ _ _ (MS_Step _ _ _ _ _ _ H0 (MS_Refl _ _))) as [_ [_ [_ [_ Hp]]]].
    exact (Hp _ Hj).
  - destruct Hk as [[Hk | [<- | Hk]] | Hk];
      try (apply Hn; repeat (rewrite map_app || rewrite in_app_iff || simpl); tauto).
    + pose proof (Hn j ltac:(repeat (rewrite map_app || rewrite in_app_iff || simpl); tauto)) as Hj.
      unfold Wt in *. simpl. exact (proj2 ((proj2 (proj2 (proj2 (proj2 (head_shape _ _ _ _ H))))) _ Hj)).
    + destruct Hk as [<- | Hk]; [| apply Hn; repeat (rewrite map_app || rewrite in_app_iff || simpl); tauto].
      unfold Wt, mk_child. simpl. destruct (Nat.eqb n (j_jid j0)) eqn:E; [apply Nat.eqb_eq in E; lia |].
      apply nj_all_in. intros u a Hin. eapply R_dir; [| exact Hin].
      rewrite <- HT. destruct (find_task_id _ _ _ H0) as [Et _]. rewrite Et. exact H0.
Qed.

(** A job with the same id and task as a job of the next configuration. *)
Lemma step_trace_jobs : forall c e c2 es z, config_step spec c e c2 -> In z (trace_jobs c2 es) ->
  exists z0, In z0 (trace_jobs c (e :: es)) /\ j_jid z0 = j_jid z /\ j_tid z0 = j_tid z.
Proof.
  intros c e c2 es z H Hz. unfold trace_jobs in *. apply in_app_or in Hz as [Hz | Hz].
  - destruct (step_origin2 spec _ _ _ H z Hz) as [Hc | [[z0 [Hz0 [E0 [T0 _]]]] | [z0 [_ [Ee _]]]]].
    + exists z. split; [apply in_or_app; left; exact Hc | auto].
    + exists z0. split; [apply in_or_app; left; exact Hz0 | auto].
    + exists z. subst e. split; [apply in_or_app; right; left; reflexivity | auto].
  - exists z. split; [apply in_or_app; right; destruct e; simpl; try right; exact Hz | auto].
Qed.

(** Each fork spawns a task that the forking job's task reaches. *)
Lemma fork_reach : forall c es c', trace spec c es c' -> c_tasks c = T -> (j_jid j0 < c_next c)%nat -> NJ c ->
  forall q ch, In (EFork q ch) es -> exists z0 args t σ,
    In z0 (trace_jobs c es) /\ j_jid z0 = q /\ Footprint.reach T (Wt z0) (t_id t) args /\
    find_task T (t_id t) = Some t /\ ch = mk_child (j_jid ch) t args σ.
Proof.
  intros c es c' H. induction H as [c | c e c2 es c3 Hs H IH]; intros HT Hlt Hn q ch Hin; [contradiction |].
  destruct Hin as [-> | Hin].
  - destruct (step_fork _ _ _ _ _ Hs) as [j [rest [tid [args [body [t [P1 [_ [Ej [Hh [Ht [Ec _]]]]]]]]]]]].
    assert (Hj : In j (all_jobs c)) by (apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity).
    destruct (find_task_id _ _ _ Ht) as [Et _].
    exists j, args, t, (merge (j_frame j) (j_lstate j) (c_gstate c)).
    split; [unfold trace_jobs; apply in_or_app; left; exact Hj | split; [exact Ej |]].
    split; [| split; [rewrite <- HT, Et; exact Ht | rewrite Ec; reflexivity]].
    rewrite Et. exact (proj1 ((proj2 (proj2 (proj2 (proj2 (head_shape _ _ _ _ Hh))))) _ (Hn j Hj))).
  - pose proof (step_shape _ _ _ _ Hs) as [HT2 _].
    pose proof (step_next _ _ _ _ Hs) as Hn2.
    destruct (IH (eq_trans HT2 HT) ltac:(lia) (step_nj _ _ _ Hs HT Hlt Hn) q ch Hin)
      as [z0 [args [t [σ [Hz0 [Eq [Hr [Ht Ec]]]]]]]].
    destruct (step_trace_jobs _ _ _ _ _ Hs Hz0) as [z1 [Hz1 [E1 T1]]].
    exists z1, args, t, σ. split; [exact Hz1 | split; [congruence |]].
    split; [| split; assumption]. unfold Wt. rewrite E1, T1. exact Hr.
Qed.

Lemma nodup_U : NoDup (map j_jid U).
Proof. exact (trace_jobs_nodup spec _ _ _ Htr0 Hf0). Qed.

Lemma root_lt : (j_jid j0 < c_next cfg0)%nat.
Proof. apply (proj2 Hf0). rewrite Hall0. left. reflexivity. Qed.

Lemma NJ0 : NJ cfg0.
Proof.
  intros k Hk. rewrite Hall0 in Hk. destruct Hk as [<- | []].
  unfold Wt. rewrite Nat.eqb_refl. destruct Hot as [tw [_ [_ [_ Nj]]]]. exact Nj.
Qed.

Lemma forked_jid : forall z, In z (forked es0) -> j_jid z <> j_jid j0.
Proof.
  intros z H E. destruct (forks_bounds spec _ _ _ Htr0 Hf0) as [_ [_ Hb]].
  pose proof (Hb z H). pose proof root_lt. lia.
Qed.

Lemma reach_in_U : forall x y, reach F x y -> In x U -> In y U.
Proof.
  intros x y H Hx. induction H as [| y z H IH Hz]; [exact Hx |].
  unfold U, trace_jobs. apply in_or_app. right. exact (forks_of_forked _ _ _ Hz).
Qed.

(** A descendant runs code of a task that its ancestor's task reaches. *)
Lemma anc_task : forall x y, reach F x y -> In x U -> j_jid x <> j_jid y ->
  exists a t σ, Footprint.reach T (Wt x) (t_id t) a /\ find_task T (t_id t) = Some t /\
    y = mk_child (j_jid y) t a σ.
Proof.
  intros x y H Hx. induction H as [| y' y'' H IH Hy]; intros Hne; [contradiction |].
  apply forks_of_iff in Hy.
  destruct (fork_reach _ _ _ Htr0 eq_refl root_lt NJ0 _ _ Hy) as [z0 [args [t [σ [Hz0 [Eq [Hr [Ht Ec]]]]]]]].
  exists args, t, σ. split; [| split; [exact Ht | exact Ec]].
  destruct (Nat.eq_dec (j_jid x) (j_jid y')) as [E | E].
  - assert (z0 = x) by (apply (nodup_jid_eq U); [exact nodup_U | exact Hz0 | exact Hx | congruence]).
    subst z0. exact Hr.
  - destruct (IH E) as [a' [t' [σ' [Hr' [Ht' Ec']]]]].
    assert (Hy' : In y' U) by exact (reach_in_U _ _ H Hx).
    assert (z0 = y') by (apply (nodup_jid_eq U); [exact nodup_U | exact Hz0 | exact Hy' | exact Eq]).
    subst z0. apply (Footprint.R_tr _ _ _ _ _ _ Hr'). unfold Wt in Hr.
    destruct (Nat.eqb (j_jid y') (j_jid j0)) eqn:Er.
    + exfalso. apply Nat.eqb_eq in Er. apply (forked_jid y'); [| exact Er].
      destruct H as [| y0 y1 H0 Hy1]; [exfalso; exact (E eq_refl) | exact (forks_of_forked _ _ _ Hy1)].
    + rewrite Ec' in Hr. simpl in Hr. exact Hr.
Qed.

Lemma j0_in_U : In j0 U.
Proof. unfold U, trace_jobs. rewrite Hall0. left. reflexivity. Qed.

Lemma Wt_j0 : Wt j0 = 0%nat.
Proof. unfold Wt. rewrite Nat.eqb_refl. reflexivity. Qed.

(** Every job of the trace runs code of its task, and (A1) holds there. *)
Lemma U_task : forall x, In x U -> of_task T (Wt x) x /\ spawn_ok_all T (Wt x).
Proof.
  intros x Hx. destruct (Nat.eq_dec (j_jid x) (j_jid j0)) as [E | E].
  - assert (x = j0) by (apply (nodup_jid_eq U); [exact nodup_U | exact Hx | exact j0_in_U | exact E]).
    subst x. rewrite Wt_j0. split; [exact Hot | exact Hsp].
  - assert (Hfx : In x (forked es0)).
    { unfold U, trace_jobs in Hx. rewrite Hall0 in Hx. destruct Hx as [<- | Hx]; [exfalso; exact (E eq_refl) | exact Hx]. }
    destruct (forked_job_of spec _ _ _ Htr0 x Hfx) as [t [Ht [Hb _]]].
    assert (EW : Wt x = j_tid x) by (unfold Wt; apply Nat.eqb_neq in E; rewrite E; reflexivity).
    rewrite EW. split; [exact (of_task_root _ _ _ x Ht Hb) |].
    assert (Hr0 : reach F j0 x).
    { apply (trace_reach spec _ _ _ Htr0 F j0 (forks_of_in es0)); [| exact Hfx].
      intros a Ha. unfold Linearization.jids in Ha. rewrite Hall0 in Ha. destruct Ha as [<- | []].
      exists j0. split; [constructor | reflexivity]. }
    destruct (anc_task j0 x Hr0 j0_in_U (fun H => E (eq_sym H))) as [a [t' [σ [Hr [Ht' Ex]]]]].
    rewrite Wt_j0 in Hr. assert (Et : j_tid x = t_id t') by (rewrite Ex; reflexivity). rewrite Et.
    destruct Hsp as [_ Hall]. split; [exact (Hall _ _ Hr) |].
    intros u a' Hr'. apply (Hall u a'). exact (Footprint.R_tr _ _ _ _ _ _ Hr Hr').
Qed.

(** (A1) for an ancestor and its descendant, from [spawn_ok_all]. *)
Theorem anc_a1 : forall x y, In x U -> reach F x y -> j_jid x <> j_jid y -> a1_pair x y.
Proof.
  intros x y Hx Hr Hne. destruct (U_task x Hx) as [[tw [Htw [Ar [Aw _]]]] [Hs _]].
  destruct (anc_task x y Hr Hx Hne) as [a [t [σ [Hrt [Ht Ey]]]]].
  destruct (Hs tw Htw (t_id t) a t Hrt Ht) as [N1 N2].
  split; intros v Hv Hin; rewrite Ey in Hv; unfold shwr, shfp, mk_child in Hv; simpl in Hv.
  - exact (N1 v Hv (Ar v Hin)).
  - exact (N2 v Hv (Aw v Hin)).
Qed.

Lemma U_cond : forall x, In x U -> spawn_cond_ok_all spec T (Wt x).
Proof.
  intros x Hx. destruct (Nat.eq_dec (j_jid x) (j_jid j0)) as [E | E].
  - assert (x = j0) by (apply (nodup_jid_eq U); [exact nodup_U | exact Hx | exact j0_in_U | exact E]).
    subst x. rewrite Wt_j0. exact Hspc.
  - assert (Hfx : In x (forked es0)).
    { unfold U, trace_jobs in Hx. rewrite Hall0 in Hx. destruct Hx as [<- | Hx]; [exfalso; exact (E eq_refl) | exact Hx]. }
    assert (EW : Wt x = j_tid x) by (unfold Wt; apply Nat.eqb_neq in E; rewrite E; reflexivity).
    rewrite EW.
    assert (Hr0 : reach F j0 x).
    { apply (trace_reach spec _ _ _ Htr0 F j0 (forks_of_in es0)); [| exact Hfx].
      intros a Ha. unfold Linearization.jids in Ha. rewrite Hall0 in Ha. destruct Ha as [<- | []].
      exists j0. split; [constructor | reflexivity]. }
    destruct (anc_task j0 x Hr0 j0_in_U (fun H => E (eq_sym H))) as [a [t' [σ [Hr [Ht' Ex]]]]].
    rewrite Wt_j0 in Hr. assert (Et : j_tid x = t_id t') by (rewrite Ex; reflexivity). rewrite Et.
    destruct Hspc as [_ Hall]. split; [exact (Hall _ _ Hr) |].
    intros u a' Hr'. apply (Hall u a'). exact (Footprint.R_tr _ _ _ _ _ _ Hr Hr').
Qed.

(** (A1) for the conditions, from [spawn_cond_ok_all]. *)
Theorem anc_a1_cond : forall x y, In x U -> reach F x y -> j_jid x <> j_jid y -> a1_cond spec x y.
Proof.
  intros x y Hx Hr Hne t' φ Hφ v Hv Hin.
  destruct (U_task x Hx) as [[tw [Htw [_ [Aw _]]]] _].
  destruct (anc_task x y Hr Hx Hne) as [a [t [σ [Hrt [Ht Ey]]]]].
  destruct (U_cond x Hx) as [Sc _].
  assert (Ety : j_tid y = t_id t) by (rewrite Ey; reflexivity). rewrite Ety in Hφ.
  exact (Sc tw Htw (t_id t) a Hrt t' φ Hφ v Hv (Aw v Hin)).
Qed.

End AncA1.

(* ================================================================= *)
(** * 5c. What (S') Rests On *)
(* ================================================================= *)

(** SC_Local's re-check and the other running jobs' quiet, at a job's
    first local step. *)
Lemma local_still_quiet : forall spec cfg j cfg2,
  config_step spec cfg (ELocal (j_jid j)) cfg2 -> In j (c_running cfg) -> ids_fresh cfg ->
  exists jr1 jr2, c_running cfg = jr1 ++ j :: jr2 /\
    still_ok spec (c_gstate cfg) j (jr1 ++ jr2 ++ map fst (c_waiting cfg)) (c_waiting cfg) (c_over cfg) /\
    quiet spec j (jr1 ++ jr2) (jr1 ++ jr2 ++ map fst (c_waiting cfg)) (c_waiting cfg) (c_over cfg).
Proof.
  intros spec cfg j cfg2 H Hj Hfresh. inversion H as [jr1 j0 jr2 jw g T n ov body' s' Hok Hst Hq E0 E1 E2 | | | | |].
  subst. simpl in *.
  assert (j0 = j).
  { apply (nodup_jid_eq (all_jobs {| c_running := jr1 ++ j0 :: jr2; c_waiting := jw;
                                     c_gstate := g; c_tasks := T; c_next := n; c_over := ov |}));
      [exact (proj1 Hfresh) | | | exact E1];
      unfold all_jobs; simpl; apply in_or_app; left; [apply in_or_app; right; left; reflexivity | exact Hj]. }
  subst j0. exists jr1, jr2. auto.
Qed.

(** Ancestry in the fork tree is decidable for the jobs of a trace. *)
Fixpoint reachb (F : job_id -> list job) (fuel : nat) (a b : job_id) : bool :=
  Nat.eqb a b || match fuel with
                 | O => false
                 | S f => existsb (fun c => reachb F f (j_jid c) b) (F a)
                 end.

Lemma reachb_mono : forall F n m a b, (n <= m)%nat -> reachb F n a b = true -> reachb F m a b = true.
Proof.
  intros F n. induction n as [| n IH]; intros m a b Hle H; simpl in H.
  - destruct m; simpl; rewrite Bool.orb_false_r in H; rewrite H; reflexivity.
  - destruct m as [| m]; [lia |]. simpl. apply Bool.orb_true_iff in H as [H | H]; [rewrite H; reflexivity |].
    apply Bool.orb_true_iff. right. apply existsb_exists in H as [c [Hc Hr]].
    apply existsb_exists. exists c. split; [exact Hc | apply (IH m); [lia | exact Hr]].
Qed.

Lemma reach_reachb : forall F, (forall p c, In c (F p) -> (p < j_jid c)%nat) ->
  forall n x y, (j_jid y - j_jid x <= n)%nat -> reach F x y -> reachb F n (j_jid x) (j_jid y) = true.
Proof.
  intros F Hup n. induction n as [| n IH]; intros x y Hle H;
    destruct (reach_child F x y H) as [<- | [c [Hc Hr]]];
    try (simpl; rewrite Nat.eqb_refl; reflexivity).
  - pose proof (Hup _ _ Hc). destruct (reach_up F Hup c y Hr) as [<- | Hl]; lia.
  - simpl. apply Bool.orb_true_iff. right. apply existsb_exists. exists c. split; [exact Hc |].
    pose proof (Hup _ _ Hc). apply IH; [| exact Hr].
    destruct (reach_up F Hup c y Hr) as [<- | Hl]; lia.
Qed.

Lemma reachb_sound : forall F U, NoDup (map j_jid U) -> (forall p c, In c (F p) -> In c U) ->
  forall n x y, In x U -> In y U -> reachb F n (j_jid x) (j_jid y) = true -> reach F x y.
Proof.
  intros F U Hnd HFU n. induction n as [| n IH]; intros x y Hx Hy H; simpl in H.
  - rewrite Bool.orb_false_r in H. apply Nat.eqb_eq in H.
    rewrite (nodup_jid_eq U x y Hnd Hx Hy H). constructor.
  - apply Bool.orb_true_iff in H as [H | H].
    + apply Nat.eqb_eq in H. rewrite (nodup_jid_eq U x y Hnd Hx Hy H). constructor.
    + apply existsb_exists in H as [c [Hc Hr]].
      apply (reach_trans F x c y); [exact (R_child F x x c (R_self F x) Hc) |].
      exact (IH c y (HFU _ _ Hc) Hy Hr).
Qed.

Lemma reach_dec : forall F U, NoDup (map j_jid U) -> (forall p c, In c (F p) -> In c U) ->
  (forall p c, In c (F p) -> (p < j_jid c)%nat) ->
  forall x y, In x U -> In y U -> reach F x y \/ ~ reach F x y.
Proof.
  intros F U Hnd HFU Hup x y Hx Hy.
  destruct (reachb F (j_jid y - j_jid x) (j_jid x) (j_jid y)) eqn:E.
  - left. exact (reachb_sound F U Hnd HFU _ x y Hx Hy E).
  - right. intros Hr. rewrite (reach_reachb F Hup _ x y (le_n _) Hr) in E. discriminate.
Qed.

(** An action before a job's first action is in the events before it. *)
Lemma before_first : forall b es1 es2 pre e1 rest a,
  es1 ++ es2 = pre ++ e1 :: rest -> first_act es2 = Some b -> ~ acts b pre -> actor e1 = Some a -> a <> b ->
  In e1 es1.
Proof.
  intros b es1. induction es1 as [| x es1 IH]; intros es2 pre e1 rest a E Hf Hn Ha Hab.
  - simpl in E. exfalso. subst es2. induction pre as [| y pre IHp]; simpl in Hf.
    + rewrite Ha in Hf. injection Hf as Hf. exact (Hab Hf).
    + destruct (actor y) as [c |] eqn:Ey.
      * injection Hf as <-. apply Hn. exists y. split; [left; reflexivity | exact Ey].
      * apply IHp; [exact Hf |]. intros [z [Hz Ez]]. apply Hn. exists z. split; [right; exact Hz | exact Ez].
  - destruct pre as [| y pre]; simpl in E; injection E as <- E; [left; reflexivity | right].
    apply (IH es2 pre e1 rest a E Hf); [| exact Ha | exact Hab].
    intros [z [Hz Ez]]. apply Hn. exists z. split; [right; exact Hz | exact Ez].
Qed.

(** An action after an action of a job is in the events from its first one. *)
Lemma after_first : forall b X Y A ep R e, X ++ Y = A ++ ep :: R -> ~ acts b X -> actor ep = Some b ->
  In e R -> In e Y.
Proof.
  intros b X. induction X as [| x X IH]; intros Y A ep R e E Hn Ha Hin.
  - simpl in E. subst Y. apply in_or_app. right. right. exact Hin.
  - destruct A as [| y A]; simpl in E; injection E as Ex E.
    + exfalso. apply Hn. exists x. split; [left; reflexivity | rewrite Ex; exact Ha].
    + apply (IH Y A ep R e E); [| exact Ha | exact Hin].
      intros [z [Hz Ez]]. apply Hn. exists z. split; [right; exact Hz | exact Ez].
Qed.

(** A strict order sorting a list orders any two of its elements. *)
Lemma SS_total : forall (R : job -> job -> Prop) L x y, StronglySorted R L -> In x L -> In y L -> x <> y ->
  R x y \/ R y x.
Proof.
  intros R L. induction L as [| z L IH]; intros x y H Hx Hy Hne; [contradiction |].
  apply StronglySorted_inv in H as [H Hz]. rewrite Forall_forall in Hz.
  destruct Hx as [<- | Hx], Hy as [<- | Hy].
  - exfalso. exact (Hne eq_refl).
  - left. exact (Hz y Hy).
  - right. exact (Hz x Hx).
  - exact (IH x y H Hx Hy Hne).
Qed.


(** A job's ancestor acts before it: it forks the job's line before the
    job exists. *)
Lemma anc_first : forall spec cfg es cfg' x y pre e1 rest, trace spec cfg es cfg' -> ids_fresh cfg ->
  es = pre ++ e1 :: rest -> actor e1 = Some (j_jid y) ->
  reach (forks_of es) x y -> j_jid x <> j_jid y -> acts (j_jid x) pre.
Proof.
  intros spec cfg es cfg' x y pre e1 rest Htr Hf E Ha Hr Hne.
  assert (Hup : forall q c, In c (forks_of es q) -> (q < j_jid c)%nat)
    by (intros q c Hc; exact (proj1 (proj1 (forks_bounds spec _ _ _ Htr Hf) q c Hc))).
  rewrite E in Htr. destruct (trace_split spec _ _ _ _ Htr) as [cm [T1 T2]].
  pose proof (trace_fresh spec _ _ _ T1 Hf) as Hfm.
  inversion T2 as [| ? ? c2 ? ? Hs T3]; subst.
  destruct (actor_running spec _ _ _ _ Hs Ha) as [k [Hk Ek]].
  assert (Hlt : (j_jid y < c_next cm)%nat)
    by (rewrite <- Ek; apply (proj2 Hfm); unfold all_jobs; apply in_or_app; left; exact Hk).
  destruct (reach_child _ x y Hr) as [<- | [c1 [Hc1 Hr1]]]; [exfalso; exact (Hne eq_refl) |].
  apply forks_of_iff in Hc1. apply in_app_or in Hc1 as [Hc1 | Hc1].
  - exists (EFork (j_jid x) c1). split; [exact Hc1 | reflexivity].
  - exfalso. destruct (forks_bounds spec _ _ _ T2 Hfm) as [Hb _].
    destruct (Hb _ _ (forks_of_in _ _ _ Hc1)) as [_ [Hge _]].
    destruct (reach_up _ Hup c1 y Hr1) as [<- | Hl]; lia.
Qed.

(** A job and a job it overtook (at its first action) do not run alongside
    each other: what we assume of lock synthesis. *)
Definition over_atomic (es : list event) (B : list (job * config)) : Prop :=
  forall p c x, In (p, c) B -> In x (map fst B) -> In (j_jid x) (c_over c (j_jid p)) ->
    ~ starts_within es (j_jid x) (j_jid p) /\ ~ starts_within es (j_jid p) (j_jid x).

(** Contiguous traces satisfy it. *)
Lemma contiguous_over_atomic : forall es B, contiguous_f es -> over_atomic es B.
Proof.
  intros es B Hc p c x _ _ _. split; intros [Hne [pre [mid [post [e1 [e2 [E [E1 [E2 [_ [e [He Ee]]]]]]]]]]]];
    apply Hne; symmetry; exact (Hc pre mid post _ e1 e2 E E1 E2 e _ He Ee).
Qed.

Section ExecI.
Variable spec : sched_spec.
Variable before : job -> job -> Prop.
Hypothesis before_jid : forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' ->
  before a b -> before a' b'.
Hypothesis dep_same : forall a a' b b', same a a' -> same b b' ->
  sp_dep spec a b = sp_dep spec a' b'.
Hypothesis before_irrefl : forall a, ~ before a a.
Variable G : is_global.
Variable nb : task_id -> ncb.
Hypothesis Hvalid : forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t').
Hypothesis Hstable : forall tx ta tb φax φbx φba,
  sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx -> sp_cond spec tb ta = Some φba ->
  stable3 (nb tx) (nb ta) (nb tb) φax φbx φba.

Theorem trace_pre_run_i : forall cfg es cfg' B j0,
  c_running cfg = [j0] -> c_waiting cfg = [] -> c_over cfg (j_jid j0) = [] ->
  trace spec cfg es cfg' -> terminal cfg' -> ids_fresh cfg ->
  blk_f spec [] cfg es cfg' B -> waits_complete spec before B ->
  let U := trace_jobs cfg es in
  over_atomic es B ->
  (forall pre p c post, B = pre ++ (p, c) :: post ->
     exists es', (exists pre', es = pre' ++ es' /\ ~ acts (j_jid p) pre') /\ first_act es' = Some (j_jid p) /\
       forall a, In a U -> ~ reach (forks_of es) a p -> acts (j_jid a) es' -> j_jid a <> j_jid p ->
         before a p -> WaitsComplete.rel spec a p -> W c p a) ->
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  (forall a b, In a U -> In b U -> indep_s spec a b -> disjoint_fp a b) ->
  (forall x y, In x U -> In y U -> reach (forks_of es) x y -> j_jid x <> j_jid y -> a1_pair x y) ->
  (forall a b, In a U -> In b U -> indep_s spec a b -> comm_sp (c_tasks cfg) a b) ->
  (forall x a c s s', In x U -> In a U -> In c U -> indep_s spec x a -> runs_seq [x] s s' ->
     (cond_s spec a c s -> cond_s spec a c s') /\ (cond_s spec c a s -> cond_s spec c a s')) ->
  (forall j g, In j U -> exists g' K, runs_sp (c_tasks cfg) [j] g g' K) ->
  (forall L, preorder (forks_of es) j0 L -> StronglySorted before L) ->
  exists L, pre_run (c_tasks cfg) j0 (c_gstate cfg) (c_gstate cfg') L.
Proof.
  intros cfg es cfg' B j0 Hr Hw Ho Htr Hterm Hf HB Hwc U Hatom Hwr Hncb Hfp Hanc Hcomm Hpres Htot Hpre.
  set (T := c_tasks cfg).
  assert (Hall : all_jobs cfg = [j0]) by (unfold all_jobs; rewrite Hr, Hw; reflexivity).
  (* The recorded jobs, in first-action order (part 2). *)
  destruct (blk_f_perm spec [] cfg es cfg' B HB Hterm Hf (fun a H => False_ind _ H)) as [Z [HP HZ]].
  rewrite filter_unacted_nil in HP. change (all_jobs cfg ++ forked es) with U in HP.
  assert (HU1 : incl (map fst B) U).
  { intros y Hy. apply (Permutation_in _ (Permutation_sym HP)). apply in_or_app. left. exact Hy. }
  (* program order is total on the jobs *)
  destruct (forks_bounds spec cfg es cfg' Htr Hf) as [Hb1 _].
  destruct (preorder_exists (forks_of es) (c_next cfg')
              (fun p c H => let '(conj a (conj _ b)) := Hb1 p c H in conj a b) j0) as [P HPo].
  pose proof (Hpre P HPo) as HsP.
  pose proof (SS_nodup before P before_irrefl HsP) as HndP.
  assert (HPU : forall x, In x P <-> In x U).
  { intros x. rewrite (preorder_reach _ _ _ HPo x). split.
    - intros Hx. destruct Hx as [| y x _ Hx]; unfold U, trace_jobs; apply in_or_app;
        [left; rewrite Hall; left; reflexivity | right; exact (forks_of_forked _ _ _ Hx)].
    - intros Hx. unfold U, trace_jobs in Hx. rewrite Hall in Hx.
      destruct Hx as [<- | Hx]; [constructor |].
      apply (trace_reach spec cfg es cfg' Htr (forks_of es) j0 (forks_of_in es)); [| exact Hx].
      intros a Ha. unfold jids in Ha. rewrite Hall in Ha. destruct Ha as [<- | []].
      exists j0. split; [constructor | reflexivity]. }
  assert (HndU : NoDup (map j_jid U)) by exact (trace_jobs_nodup spec _ _ _ Htr Hf).
  assert (Htotal : forall x y, In x U -> In y U -> j_jid x <> j_jid y -> before x y \/ before y x).
  { intros x y Hx Hy Hne. apply (SS_total before P); [exact HsP | apply HPU; exact Hx | apply HPU; exact Hy |].
    intros E. apply Hne. rewrite E. reflexivity. }
  assert (HFup0 : forall q c0, In c0 (forks_of es q) -> (q < j_jid c0)%nat)
    by (intros q c0 Hc; exact (proj1 (Hb1 q c0 Hc))).
  assert (HFU : forall q c0, In c0 (forks_of es q) -> In c0 U)
    by (intros q c0 Hc; unfold U, trace_jobs; apply in_or_app; right; exact (forks_of_forked _ _ _ Hc)).
  assert (Hok : over_ok spec cfg).
  { intros j Hj Hne. rewrite Hall in Hj. destruct Hj as [<- | []]. contradiction. }
  (* (S'): a job that starts while another runs is independent of it, or is its descendant.
     Otherwise one of them overtook the other, which runs alongside it ([over_atomic]). *)
  assert (Hstart : forall p c x, In (p, c) B -> In x (map fst B) -> starts_within es (j_jid x) (j_jid p) ->
             indep_s spec x p \/ reach (forks_of es) x p).
  { intros p c x Hpc Hx Hsw.
    assert (HpU : In p U) by exact (HU1 p (in_map fst _ _ Hpc)).
    assert (HxU : In x U) by exact (HU1 x Hx).
    pose proof Hsw as Hsw0.
    destruct Hsw as [Hne [pre [mid [post [e1 [e2 [Ees [E1 [E2 [Hnp Hpm]]]]]]]]]].
    destruct (reach_dec (forks_of es) U HndU HFU HFup0 x p HxU HpU) as [Hrc | Hnr]; [right; exact Hrc |].
    assert (Hrel : WaitsComplete.rel spec x p \/ indep_s spec x p).
    { unfold WaitsComplete.rel, indep_s. destruct (sp_dep spec x p), (sp_dep spec p x); auto. }
    destruct Hrel as [Hrel | Hi]; [exfalso | left; exact Hi].
    assert (Hrel' : WaitsComplete.rel spec p x) by (destruct Hrel; [right | left]; assumption).
    destruct (Htotal x p HxU HpU Hne) as [Hb | Hb].
    - (* x precedes p: p waits for x or overtook it; p runs, so it overtook x *)
      pose proof Hpc as Hpc0. apply in_split in Hpc0 as [preB [postB EB]].
      destruct (Hwr preB p c postB EB) as [es' [[pre' [Ees' Hnp']] [Hfa Hw']]].
      destruct Hpm as [ep [Hep Eep]]. apply in_split in Hep as [m1 [m2 Em]].
      assert (Hx2 : acts (j_jid x) es').
      { exists e2. split; [| exact E2].
        apply (after_first (j_jid p) pre' es' (pre ++ e1 :: m1) ep (m2 ++ e2 :: post) e2);
          [| exact Hnp' | exact Eep | apply in_or_app; right; left; reflexivity].
        rewrite <- Ees', Ees, Em. repeat (rewrite <- app_assoc; simpl). reflexivity. }
      pose proof (Hw' x HxU Hnr Hx2 Hne Hb Hrel) as HW.
      destruct (blk_f_suffix spec _ _ _ _ _ HB Hf Hok preB p c postB EB) as [Hfc [_ [_ [Hp _]]]].
      destruct HW as [[_ [Hov | [w [Hw0 _]]]] | [w [Hw0 _]]];
        [| exact (running_not_waiting c p w Hfc Hp Hw0) | exact (running_not_waiting c p w Hfc Hp Hw0)].
      exact (proj1 (Hatom p c x Hpc Hx Hov) Hsw0).
    - (* p precedes x: at x's first action p had not started, so x overtook p *)
      apply in_map_iff in Hx as [[x0 cx] [Ex0 Hxc]]. simpl in Ex0. subst x0.
      pose proof Hxc as Hxc0. apply in_split in Hxc0 as [preX [postX EX]].
      destruct (Hwr preX x cx postX EX) as [es' [[pre' [Ees' Hnx']] [Hfa Hw']]].
      assert (Hnr' : ~ reach (forks_of es) p x).
      { intros Hr'. apply Hnp. exact (anc_first spec cfg es cfg' p x pre e1 (mid ++ e2 :: post) Htr Hf Ees E1 Hr'
                                       (fun E => Hne (eq_sym E))). }
      assert (Hp2 : acts (j_jid p) es').
      { destruct Hpm as [ep [Hep Eep]]. exists ep. split; [| exact Eep].
        apply (after_first (j_jid x) pre' es' pre e1 (mid ++ e2 :: post) ep);
          [rewrite <- Ees'; exact Ees | exact Hnx' | exact E1 | apply in_or_app; left; exact Hep]. }
      pose proof (Hw' p HpU Hnr' Hp2 (fun E => Hne (eq_sym E)) Hb Hrel') as HW.
      destruct (blk_f_suffix spec _ _ _ _ _ HB Hf Hok preX x cx postX EX) as [Hfc [_ [_ [Hxr _]]]].
      destruct HW as [[_ [Hov | [w [Hw0 _]]]] | [w [Hw0 _]]];
        [| exact (running_not_waiting cx x w Hfc Hxr Hw0) | exact (running_not_waiting cx x w Hfc Hxr Hw0)].
      exact (proj2 (Hatom x cx p Hxc (in_map fst _ _ Hpc) Hov) Hsw0). }
  (* a job that starts while another runs is disjoint from it, or is its descendant *)
  assert (Hdis : forall p p', In p (map fst B) -> In p' (map fst B) -> starts_within es (j_jid p) (j_jid p') ->
            disjoint_fp p p' \/ (reach (forks_of es) p p' /\ a1_pair p p')).
  { intros p p' Hp Hp' Hi. apply in_map_iff in Hp' as [[p0 c'] [E' Hp0]]. simpl in E'. subst p0.
    destruct (Hstart p' c' p Hp0 Hp Hi) as [Hi' | Hrc]; [left | right].
    - exact (Hfp p p' (HU1 p Hp) (HU1 p' (in_map fst _ _ Hp0)) Hi').
    - split; [exact Hrc | exact (Hanc p p' (HU1 p Hp) (HU1 p' (in_map fst _ _ Hp0)) Hrc (proj1 Hi))]. }
  (* The recorded jobs, in first-action order (part 2). *)
  destruct (interleave_inv spec cfg es cfg' B Hterm Hf HB Hdis) as [[K [RK HK]] HE].
  assert (HndB : NoDup (map fst B)).
  { apply (NoDup_map_inv j_jid). rewrite map_map. exact (blk_f_nodup spec _ _ _ _ _ HB). }
  assert (Hnf : forall p t φ, In p (map fst B) -> sp_cond spec (j_tid p) t = Some φ -> head_newjob (j_body p) = None).
  { intros p t φ Hp Ht. apply no_newjob_head.
    exact (ncb_no_newjob _ _ (Hncb p t φ (HU1 p Hp) (or_introl Ht))). }
  assert (HFup : forall q c0, In c0 (forks_of es q) -> (q < j_jid c0)%nat)
    by (intros q c0 Hc; exact (proj1 (proj1 (forks_bounds spec _ _ _ Htr Hf) q c0 Hc))).
  assert (Hfacts : facts before (indep_s spec) (cond_s spec) (map fst B) (c_gstate cfg)).
  { apply facts_build. intros preB p c post cs E Rs.
    destruct (HE preB p c post E)
      as [Ch [Kc [es1 [es2 [RC [FC [Hcur [Ees [Htr2 [Hfa [Hac [Hfc [Htr1 [Hrecs [Hord Hwt]]]]]]]]]]]]]]].
    simpl in FC.
    destruct (blk_f_suffix spec _ _ _ _ _ HB Hf (fun j Hj Hne => Hok j Hj Hne) preB p c post E)
      as [_ [Hokc [[e0 [cfg2 [Hstep0 Ha0]]] [Hp [S' [es' Hsuf]]]]]].
    assert (HpcB : In (p, c) B) by (rewrite E; apply in_or_app; right; left; reflexivity).
    assert (HpU : In p U) by exact (HU1 p (in_map fst _ _ HpcB)).
    assert (Hpc : In p (all_jobs c)) by (unfold all_jobs; apply in_or_app; left; exact Hp).
    assert (Eids : ids_of Ch = map (fun x => j_jid (fst x)) preB).
    { unfold ids_of. rewrite <- (map_map fst j_jid), FC, map_map. reflexivity. }
    assert (HndCh : NoDup (ids_of Ch)).
    { rewrite Eids. pose proof (blk_f_nodup spec _ _ _ _ _ HB) as Hnd. rewrite E, map_app in Hnd.
      exact (NoDup_app_remove_r _ _ Hnd). }
    assert (HpC : ~ In (j_jid p) (ids_of Ch)).
    { pose proof (blk_f_nodup spec _ _ _ _ _ HB) as Hnd. rewrite E, map_app in Hnd. simpl in Hnd.
      apply NoDup_remove_2 in Hnd. intros Hi. apply Hnd. apply in_or_app. left. rewrite <- Eids. exact Hi. }
    assert (HChB : forall p' q', In (p', q') Ch -> exists c', In (p', c') B).
    { intros p' q' Hi. assert (Hm : In p' (map fst preB)) by (rewrite <- FC; exact (in_map fst _ _ Hi)).
      apply in_map_iff in Hm as [[p0 c0] [Ep0 Hm]]. simpl in Ep0. subst p0.
      exists c0. rewrite E. apply in_or_app. left. exact Hm. }
    assert (HChU : forall p' q', In (p', q') Ch -> In p' U).
    { intros p' q' Hi. destruct (HChB p' q' Hi) as [c' Hc']. exact (HU1 p' (in_map fst _ _ Hc')). }
    (* a job before p that acts after p's first action: p starts while it runs *)
    assert (Hsw : forall pi qi, In (pi, qi) Ch -> acts (j_jid pi) es2 -> starts_within es (j_jid pi) (j_jid p)).
    { intros pi qi Hi Ha2.
      assert (Hxp : j_jid pi <> j_jid p) by (intros E'; apply HpC; rewrite <- E'; exact (in_ids_of _ _ _ Hi)).
      destruct (first_act_split _ _ Hfa _ Ha2 Hxp) as [es2a [e [es2b [E2 [Ea [e2 [He2 Ex2]]]]]]].
      destruct (proj1 (Hac (j_jid pi)) (in_ids_of _ _ _ Hi)) as [e1 [He1 Ex1]].
      apply in_split in He1 as [es1a [es1b E1]]. apply in_split in He2 as [es2c [es2d E2']].
      split; [exact Hxp |].
      exists es1a, (es1b ++ es2a ++ e :: es2c), es2d, e1, e2.
      split; [rewrite Ees, E1, E2, E2'; repeat (rewrite <- app_assoc; simpl); reflexivity |].
      split; [exact Ex1 | split; [exact Ex2 | split]].
      - intros Hpa. apply HpC. apply (Hac (j_jid p)). rewrite E1. apply acts_app_l. exact Hpa.
      - exists e. split; [apply in_or_app; right; apply in_or_app; right; left; reflexivity | exact Ea]. }
    (* a job before p that does not act again has finished *)
    assert (Hdn : forall pi qi, In (pi, qi) Ch -> ~ acts (j_jid pi) es2 -> j_body qi = SKIP).
    { intros pi qi Hi Hn. destruct (Hcur pi qi Hi) as [[k [Hk Ek]] | [Hs _]]; [| exact Hs].
      destruct Ek as [Ej [_ [_ [Eb _]]]]. rewrite Eb.
      apply (no_act_skip spec c es2 cfg' Htr2 Hterm k Hk). rewrite <- Ej, (ids_jid _ _ _ _ _ RC pi qi Hi). exact Hn. }
    (* a job of the chain that has a descendant at p's first action has forked: what it still
       writes is written after its first newJob *)
    assert (Hafter : forall pi qi y v, In (pi, qi) Ch -> reach (forks_of es) pi y -> j_jid pi <> j_jid y ->
              (j_jid y < c_next c)%nat -> In v (shwr qi) -> In v (after_wr (j_body pi))).
    { intros pi qi y v Hi Hry Hne Hlt Hwv.
      assert (HFup' : forall q c0, In c0 (forks_of (es1 ++ es2) q) -> (q < j_jid c0)%nat) by (rewrite <- Ees; exact HFup).
      rewrite Ees in Hry.
      destruct (fork_early spec es1 es2 c cfg' pi y Htr2 Hfc HFup' Hry Hne Hlt) as [c1 Hc1].
      apply in_split in Hi as [Ch1 [Ch2 ECh]].
      destruct (chain_forked _ _ _ _ _ _ Ch1 pi qi Ch2 c1 RC HndCh Hrecs ECh Hc1) as [ga [gb [Kp [Rp Hne']]]].
      destruct (prun_after _ _ _ _ _ _ Rp Hne') as [_ Aw].
      unfold shwr in Hwv. apply outside_In in Hwv as [Hwv _]. exact (Aw v Hwv). }
    assert (Hcurlt : forall p' q', In (p', q') Ch -> (j_jid p' < c_next c)%nat).
    { intros p' q' Hi. destruct (Hcur p' q' Hi) as [[k [Hk [Ej _]]] | [_ [_ Hlt]]]; [| exact Hlt].
      rewrite <- (ids_jid _ _ _ _ _ RC p' q' Hi), Ej. exact (proj2 Hfc k Hk). }
    destruct (existsb (fun a => has_act a es2) (ids_of Ch)) eqn:Ex.
    - (* a job before p acts again later: p starts while it runs *)
      apply existsb_exists in Ex as [x [Hx Hxa]]. apply has_act_iff in Hxa.
      unfold ids_of in Hx. apply in_map_iff in Hx as [[px qx] [Epx Hpx]]. simpl in Epx. subst x.
      destruct (HChB px qx Hpx) as [cx Hpxc].
      destruct (c_over c (j_jid p)) as [| o os] eqn:Eov;
        [exact (facts_free spec before p c post (Hwc preB p c post E) Hp Hfc Eov cs) |].
      (* p has overtaken jobs, so its first action is a local step *)
      destruct e0 as [a0 | a0 | a0 | a0 b0 | a0 | a0 ch0]; simpl in Ha0; try discriminate; injection Ha0 as Ha0; subst a0.
      2: { exfalso.
           destruct (Hokc p Hpc ltac:(rewrite Eov; discriminate)) as [t [φ Hφ]].
           pose proof (Hnf p t φ (in_map fst _ _ HpcB) Hφ) as Hn.
           destruct (step_fork _ _ _ _ _ Hstep0) as [k [rest [tid [args [body [tk [P1 [_ [Ek [Hh _]]]]]]]]]].
           assert (k = p).
           { apply (nodup_jid_eq (all_jobs c)); [exact (proj1 Hfc) | | exact Hpc | exact Ek].
             apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity. }
           subst k. rewrite Hn in Hh. discriminate. }
      destruct (local_still_quiet spec _ _ _ Hstep0 Hp Hfc) as [jr1 [jr2 [Erun [Okc Hq]]]].
      assert (Hoth : incl (jr1 ++ jr2 ++ map fst (c_waiting c)) (all_jobs c)).
      { intros y Hy. unfold all_jobs. rewrite Erun. repeat rewrite in_app_iff in *. simpl. tauto. }
      (* every job before p stays clear of what p's re-check reads *)
      assert (Hrw : forall pi qi v, In (pi, qi) Ch -> In v (shwr qi) ->
                exists k, In k (jr1 ++ jr2) /\ In v (rem_writes k)).
      { intros pi qi v Hi Hwv.
        destruct (Hcur pi qi Hi) as [[k [Hk Ek]] | [Hs _]].
        2: { unfold shwr in Hwv. rewrite Hs in Hwv. apply outside_In in Hwv as [[] _]. }
        (* pi's record at c has acted, so it runs, and it is not p *)
        assert (Ejk : j_jid k = j_jid pi)
          by (destruct Ek as [Ej _]; rewrite <- Ej; exact (ids_jid _ _ _ _ _ RC pi qi Hi)).
        assert (Hkr : In k (c_running c)).
        { unfold all_jobs in Hk. apply in_app_or in Hk as [Hk | Hk]; [exact Hk | exfalso].
          apply in_map_iff in Hk as [[k0 w] [Ek0 Hkw]]. simpl in Ek0. subst k0.
          apply (Hwt (k, w) Hkw). simpl. rewrite Ejk. exact (in_ids_of _ _ _ Hi). }
        exists k. split.
        - rewrite Erun in Hkr. apply in_app_or in Hkr as [Hkr | [Ekp | Hkr]];
            [apply in_or_app; left; exact Hkr | | apply in_or_app; right; exact Hkr].
          exfalso. apply HpC. rewrite Ekp, Ejk. exact (in_ids_of _ _ _ Hi).
        - change (In v (shwr k)). rewrite <- (proj2 (jeq_fp _ _ Ek)). exact Hwv. }
      (* the state after the jobs before p, run one at a time, differs from the state at p's
         first action only where those jobs still write *)
      destruct (complete_chain T Ch _ _ Kc RC) as [cs' [Rs' Hag]].
      { intros p0 Hp0 g. rewrite FC in Hp0. apply Htot. apply HU1. rewrite E, map_app. apply in_or_app. left. exact Hp0. }
      { intros Ch1 pi qi Ch2 pj qj Ch3 ECh.
        assert (Hi : In (pi, qi) Ch) by (rewrite ECh; apply in_or_app; right; left; reflexivity).
        assert (Hj : In (pj, qj) Ch) by (rewrite ECh; apply in_or_app; right; right; apply in_or_app; right; left; reflexivity).
        destruct (has_act (j_jid pi) es2) eqn:Ea2.
        2: { apply skip_disj. apply (Hdn pi qi Hi). intros H'. apply has_act_iff in H'. rewrite H' in Ea2. discriminate. }
        apply has_act_iff in Ea2.
        assert (Hne : j_jid pi <> j_jid pj).
        { intros E'. rewrite ECh, ids_of_app in HndCh. simpl in HndCh. apply NoDup_remove_2 in HndCh.
          apply HndCh. apply in_or_app. right. rewrite ids_of_app, E'. apply in_or_app. right. left. reflexivity. }
        destruct (Hord (j_jid pi) (j_jid pj)) as [pre1 [e1 [pre2 [E1 [Ea1 [Hn1 Hp2]]]]]].
        { exists (ids_of Ch1), (ids_of (Ch2 ++ (pj, qj) :: Ch3)).
          split; [rewrite ECh, ids_of_app; reflexivity |].
          rewrite ids_of_app. apply in_or_app. right. left. reflexivity. }
        destruct Ea2 as [e2 [He2 Ee2]]. apply in_split in He2 as [es2a [es2b E2]].
        assert (Hswj : starts_within es (j_jid pi) (j_jid pj)).
        { split; [exact Hne |]. exists pre1, (pre2 ++ es2a), es2b, e1, e2.
          split; [rewrite Ees, E1, E2; repeat (rewrite <- app_assoc; simpl); reflexivity |].
          split; [exact Ea1 | split; [exact Ee2 | split; [exact Hn1 | apply acts_app_l; exact Hp2]]]. }
        destruct (HChB pj qj Hj) as [cj Hpjc]. destruct (HChB pi qi Hi) as [ci Hpic].
        destruct (pruns_in _ _ _ _ _ RC pi qi Hi) as [ga [gb [Kp Rp]]].
        destruct (prun_shape _ _ _ _ _ _ Rp) as [_ [_ [_ [Ff Fw]]]].
        apply disjoint_fp_sym.
        destruct (Hstart pj cj pi Hpjc (in_map fst _ _ Hpic) Hswj) as [Hi' | Hrp].
        - exact (disj_sub pi qi pj Ff Fw (Hfp pi pj (HChU pi qi Hi) (HChU pj qj Hj) Hi')).
        - assert (Hlt : (j_jid pj < c_next c)%nat) by exact (Hcurlt pj qj Hj).
          assert (HFup' : forall q c0, In c0 (forks_of (es1 ++ es2) q) -> (q < j_jid c0)%nat) by (rewrite <- Ees; exact HFup).
          assert (Hr' : reach (forks_of (es1 ++ es2)) pi pj) by (rewrite <- Ees; exact Hrp).
          destruct (fork_early spec es1 es2 c cfg' pi pj Htr2 Hfc HFup' Hr' Hne Hlt) as [c1 Hc1].
          destruct (chain_forked _ _ _ _ _ _ Ch1 pi qi (Ch2 ++ (pj, qj) :: Ch3) c1 RC HndCh Hrecs ECh Hc1)
            as [ga' [gb' [Kp' [Rp' HKp]]]].
          destruct (prun_after _ _ _ _ _ _ Rp' HKp) as [Ar Aw].
          exact (a1_disj pi qi pj Ar Aw (Hanc pi pj (HChU pi qi Hi) (HChU pj qj Hj) Hrp Hne)). }
      rewrite FC in Rs'. rewrite (runs_seq_det _ _ _ _ Rs Rs').
      pose proof (blk_f_nodup spec _ _ _ _ _ Hsuf) as Hnd'. simpl in Hnd'. apply NoDup_cons_iff in Hnd' as [Hpn Hnd'].
      apply (facts_core_s spec before before_jid dep_same cs' p c post jr1 jr2 Hfc Hp Erun); [| exact Hnd' | exact Hpn | | exact (Hwc preB p c post E)].
      + apply (still_ok_transfer spec (c_gstate c) cs' p _ _ _ Okc).
        * intros j2 φ Hj2 Hov2 Hφ l Hl. symmetry. apply Hag. intros pi qi Hi Hwv.
          destruct (Hrw pi qi (base l) Hi Hwv) as [k [Hk Hw']].
          exact (proj1 Hq k Hk j2 φ Hj2 Hov2 Hφ (base l) Hl Hw').
        * destruct (proj2 Hq) as [Fx | Q2]; [left; exact Fx | right].
          intros j1 j2 φ C1 C2 Hφ l Hl. symmetry. apply Hag. intros pi qi Hi Hwv.
          destruct (Hrw pi qi (base l) Hi Hwv) as [k [Hk Hw']].
          exact (Q2 k Hk j1 j2 φ C1 C2 Hφ (base l) Hl Hw').
      + intros y c' y0 Hy Hy0 Ey.
        rewrite (blk_f_views spec _ _ _ _ _ Hsuf Hfc y c' (or_intror Hy) y0 Hy0 Ey). apply same_refl.
    - (* every job before p is done: the state at p's first action is that of the jobs before it *)
      assert (Hdone : forall p' q', In (p', q') Ch -> j_body q' = SKIP).
      { intros p' q' Hi. apply (Hdn p' q' Hi). intros Ha.
        assert (Hn : existsb (fun a => has_act a es2) (ids_of Ch) = true).
        { apply existsb_exists. exists (j_jid p'). split; [exact (in_ids_of _ _ _ Hi) | apply has_act_iff; exact Ha]. }
        rewrite Hn in Ex. discriminate. }
      pose proof (runs_sp_seq _ _ _ _ _ (pruns_done _ _ _ _ _ RC Hdone)) as Rc. rewrite FC in Rc.
      rewrite (runs_seq_det _ _ _ _ Rs Rc).
      exact (facts_snapshot_f spec before before_jid dep_same B Hwc [] cfg es cfg' HB Hf Hok Hnf preB p c post E). }
  (* Program order on the recorded jobs. *)
  set (can := filter nonskip P).
  assert (Hcan : Permutation (map fst B) can).
  { apply NoDup_Permutation; [exact HndB | apply NoDup_filter; exact HndP |].
    intros x. unfold can. rewrite filter_In, HPU. split.
    - intros Hx. split; [exact (HU1 x Hx) |].
      pose proof (blk_f_nonskip spec _ _ _ _ _ HB Hf x Hx) as Hn.
      unfold nonskip. destruct (j_body x); [contradiction | reflexivity ..].
    - intros [Hx Hn]. apply (Permutation_in _ HP) in Hx. apply in_app_or in Hx as [Hx | Hx]; [exact Hx |].
      rewrite Forall_forall in HZ. unfold nonskip in Hn. rewrite (HZ x Hx) in Hn. discriminate. }
  (* Sort, keeping the children of each parent. *)
  set (condA := fun b a (σ : astate) => cond_s spec b a (fst σ)).
  assert (TotA : forall l, incl l (map fst B) -> forall σ, exists σ', aruns T l σ σ').
  { intros l Hl. apply aruns_tot. intros j g Hj. apply Htot. apply HU1. apply Hl. exact Hj. }
  destruct (TotA can (fun x Hx => Permutation_in _ (Permutation_sym Hcan) Hx)
              (c_gstate cfg, fun _ => [])) as [σ2 R2].
  assert (E : ((c_gstate cfg', fun p => recs p K) : astate) = σ2).
  { refine (sort_correct_r (aruns T) (aruns_det T) (aruns_nil T) (aruns_app T) (map fst B) before
              (indep_s spec) condA (fun a b H => conj (proj2 H) (proj1 H)) _ _ _ _ _
              (map fst B) (c_gstate cfg, fun _ => []) _ can σ2 (incl_refl _) HndB _ _ Hcan
              (SS_filter _ _ _ HsP) R2).
    - intros a b [g R] [g1 R1] [g2 R2'] Ha Hb Hi [K1 [Q1 E1]] [K2 [Q2 E2]]; simpl in *.
      destruct (Hcomm a b (HU1 a Ha) (HU1 b Hb) Hi _ _ _ _ _ Q1 Q2) as [<- Er]. subst.
      f_equal. extensionality p. rewrite Er. reflexivity.
    - intros x a c σ σ' Hx Ha Hc' Hi R. unfold condA.
      exact (Hpres x a c _ _ (HU1 x Hx) (HU1 a Ha) (HU1 c Hc') Hi (aruns_seq T _ _ _ R)).
    - intros b a [g R] [g1 R1] [g2 R2'] Ha Hb Hcd Q1 Q2. unfold condA in Hcd. simpl in Hcd.
      pose proof (ncb_comm_cond spec G nb Hvalid U Hncb b a g g1 g2 (HU1 a Ha) (HU1 b Hb) Hcd
                    (aruns_seq T _ _ _ Q1) (aruns_seq T _ _ _ Q2)) as Eg. simpl in Eg. subst g2.
      destruct Hcd as [φ [Hφ _]].
      pose proof (ncb_no_newjob _ _ (Hncb a _ _ (HU1 a Ha) (or_intror Hφ))) as Na.
      pose proof (ncb_no_newjob _ _ (Hncb b _ _ (HU1 b Hb) (or_introl Hφ))) as Nb.
      assert (Hn1 : forall j, In j [b; a] -> no_newjob (j_body j) = true)
        by (intros j [<- | [<- | []]]; assumption).
      assert (Hn2 : forall j, In j [a; b] -> no_newjob (j_body j) = true)
        by (intros j [<- | [<- | []]]; assumption).
      destruct Q1 as [K1 [Q1 E1]]. destruct Q2 as [K2 [Q2 E2]]. simpl in *.
      rewrite (runs_sp_nofork _ [b; a] _ _ _ Hn1 Q1) in E1.
      rewrite (runs_sp_nofork _ [a; b] _ _ _ Hn2 Q2) in E2.
      subst. reflexivity.
    - intros x a b σ σ' Hx Ha Hb C1 C2 C3 R. unfold condA in *.
      exact (ncb_stab spec nb Hstable U Hncb x a b _ _ (HU1 x Hx) (HU1 a Ha) (HU1 b Hb) C1 C2 C3
               (aruns_seq T _ _ _ R)).
    - intros j σ Hj. apply TotA. intros y [<- | []]. exact Hj.
    - exact (facts_lift astate state fst (aruns T) runs_seq before (indep_s spec) condA (cond_s spec)
               (fun b a s => iff_refl _) (aruns_seq T) (map fst B) (c_gstate cfg, fun _ => []) Hfacts).
    - exists K. split; [exact RK | reflexivity]. }
  destruct R2 as [Kc [Rc Ec]]. rewrite <- E in Rc, Ec. simpl in Rc, Ec.
  (* The sorted run, with the jobs with nothing to do put back, is the pre-order run. *)
  apply (tree_pre_run T (forks_of es) j0 P HPo) with (K := Kc); [| exact (runs_sp_unfilter _ _ _ _ _ Rc) | | reflexivity].
  - apply nodup_map_inj; [exact HndP |]. intros x y Hx Hy Exy.
    apply (nodup_jid_eq U); [exact (trace_jobs_nodup spec _ _ _ Htr Hf) | apply HPU; exact Hx | apply HPU; exact Hy | exact Exy].
  - intros q Hq. rewrite <- recs_forks. rewrite <- (HK (j_jid q)).
    symmetry. exact (equal_f Ec (j_jid q)).
Qed.

Theorem exec_dfs_sp_i : forall cfg es cfg' B j0 gs kids,
  c_running cfg = [j0] -> c_waiting cfg = [] -> c_over cfg (j_jid j0) = [] ->
  trace spec cfg es cfg' -> terminal cfg' -> ids_fresh cfg ->
  blk_f spec [] cfg es cfg' B -> waits_complete spec before B ->
  let U := trace_jobs cfg es in
  over_atomic es B ->
  (forall pre p c post, B = pre ++ (p, c) :: post ->
     exists es', (exists pre', es = pre' ++ es' /\ ~ acts (j_jid p) pre') /\ first_act es' = Some (j_jid p) /\
       forall a, In a U -> ~ reach (forks_of es) a p -> acts (j_jid a) es' -> j_jid a <> j_jid p ->
         before a p -> WaitsComplete.rel spec a p -> W c p a) ->
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  (forall a b, In a U -> In b U -> indep_s spec a b -> disjoint_fp a b) ->
  (forall x y, In x U -> In y U -> reach (forks_of es) x y -> j_jid x <> j_jid y -> a1_pair x y) ->
  (forall a b, In a U -> In b U -> indep_s spec a b -> comm_sp (c_tasks cfg) a b) ->
  (forall x a c s s', In x U -> In a U -> In c U -> indep_s spec x a -> runs_seq [x] s s' ->
     (cond_s spec a c s -> cond_s spec a c s') /\ (cond_s spec c a s -> cond_s spec c a s')) ->
  (forall j g, In j U -> exists g' K, runs_sp (c_tasks cfg) [j] g g' K) ->
  (forall L, preorder (forks_of es) j0 L -> StronglySorted before L) ->
  forall w, of_task (c_tasks cfg) w j0 -> spawn_ok_all (c_tasks cfg) w ->
  dfs_free (c_tasks cfg) j0 (c_gstate cfg) gs kids ->
  c_gstate cfg' = gs.
Proof.
  intros cfg es cfg' B j0 gs kids Hr Hw Ho Htr Hterm Hf HB Hwc U Hatom Hwr Hncb Hfp Hanc Hcomm Hpres Htot Hpre
    w Hot Hsp Hdff.
  destruct (trace_pre_run_i cfg es cfg' B j0 Hr Hw Ho Htr Hterm Hf HB Hwc Hatom Hwr Hncb Hfp Hanc Hcomm Hpres Htot Hpre)
    as [L R1].
  pose proof (dfs_pre_run _ _ _ _ _ Hdff w Hot Hsp) as R2.
  exact (proj1 (pre_run_unique _ _ _ _ _ _ _ R1 R2)).
Qed.

End ExecI.


==> anc/rocq/JobGen.v <==
(** JobGen.v -- ReconstructAST, the job-generating program, and faithfulness.

    Sec. 5 (3) and Apx. Job-Gen: buildJobGenProg turns the parallelization
    graph into tasks.  For each vertex, ReconstructAST rebuilds the
    vertex's part of the AST, and every subtree that belongs to another
    vertex is replaced by a newJob statement for that vertex's task.

    Model:
    - The parallelization graph is given as an annotation of the AST:
      every statement node carries the vertex it belongs to ([tcmd]).
      Vertex 0 is the Init task.  A vertex may own several statements
      (a merged Seq vertex owns a sequence node and its children).
    - NCBs stay single vertices: ReconstructAST does not descend into an
      NCB body (the PDG_C keeps NCBs as single nodes).
    - Task ids are vertex ids.  Well-formedness of the graph (each vertex's
      statements form one region of the AST) is that no vertex is carved
      out twice: [NoDup] of the generated task ids.

    Main result ([faithful], Lemma faithful-outline in Apx. correctness):
    inlining every newJob of the job-generating program yields exactly the
    original program (the annotation erased).  Since the NCB wrappers are
    kept in the task bodies, this is syntactic equality, not only equality
    up to the NCB label-stripping reduction.

    The regions between BEGIN/END markers are extracted into the paper's
    appendix by [extract_examples.py].  This file is ASCII-only. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Examples.

Open Scope string_scope.
Open Scope list_scope.

(* ================================================================= *)
(** * 1. Annotated ASTs *)
(* ================================================================= *)

(* BEGIN jobgen:defs *)
Notation vertex := nat.

(* The program AST, each node annotated with its parallelization-graph vertex. *)
Inductive tcmd : Type :=
  | TSkip  : tcmd
  | TAsgn  : vertex -> var -> aexp -> tcmd
  | TStore : vertex -> var -> aexp -> aexp -> tcmd
  | TSeq   : vertex -> tcmd -> tcmd -> tcmd
  | TIf    : vertex -> bexp -> tcmd -> tcmd -> tcmd
  | TWhile : vertex -> bexp -> tcmd -> tcmd
  | TNCB   : vertex -> ncb_label -> list var -> tcmd -> tcmd.

(* The original program. *)
Fixpoint erase (c : tcmd) : cmd :=
  match c with
  | TSkip => SKIP
  | TAsgn _ x a => x ::= a
  | TStore _ a i e => CStore a i e
  | TSeq _ c1 c2 => erase c1 ;; erase c2
  | TIf _ b c1 c2 => CIf b (erase c1) (erase c2)
  | TWhile _ b c1 => CWhile b (erase c1)
  | TNCB _ l ps c1 => CNCB l ps (erase c1)
  end.

(* GetDataDependences: the arguments passed by value to a new job, given
   the carved subtree (with its descendants).  For an NCB these are its
   parameters; otherwise the scalar variables it reads (arrays are shared
   memory and are not copied).  Two kinds of variable are not passed:
   - a variable that the subtree writes: it stays shared, so the writes are
     seen by the code that runs after the subtree, as in the sequential
     program.  Hence no job, nor any of its descendants, writes a variable
     it received by value.
   - a variable that a task other than the spawner and its ancestors writes
     ([fw], see [owrites]).  A copy is taken when the job is forked, and
     such a task (e.g. an earlier sibling) may not have run yet; the job
     instead waits for it and reads the shared variable.  Ancestors are
     harmless: what the spawner does not write, it received by value
     itself.  As in the implementation, a job is thus passed only the
     variables that flow to it from its spawner (SendDep). *)
Fixpoint reads_a (a : aexp) : list var :=
  match a with
  | ANum _ => []
  | AVar x => [x]
  | AArr _ e | AFun _ e => reads_a e
  | APlus a1 a2 | AMinus a1 a2 | AMult a1 a2 | ADiv a1 a2 | AMod a1 a2 =>
      reads_a a1 ++ reads_a a2
  end.

Fixpoint reads_b (b : bexp) : list var :=
  match b with
  | BTrue | BFalse => []
  | BEq a1 a2 | BLe a1 a2 | BLt a1 a2 => reads_a a1 ++ reads_a a2
  | BNot b1 => reads_b b1
  | BAnd b1 b2 | BOr b1 b2 => reads_b b1 ++ reads_b b2
  end.

Fixpoint reads (c : cmd) : list var :=
  match c with
  | CSkip => []
  | CAsgn _ a => reads_a a
  | CStore _ i e => reads_a i ++ reads_a e
  | CSeq c1 c2 => reads c1 ++ reads c2
  | CIf b c1 c2 => reads_b b ++ reads c1 ++ reads c2
  | CWhile b c1 => reads_b b ++ reads c1
  | CNCB _ ps _ => ps
  | CNewJob _ args => args
  end.

(* Remove duplicates, keeping first occurrences. *)
Fixpoint dedup (xs : list var) : list var :=
  match xs with
  | [] => []
  | x :: xs' => x :: filter (fun y => negb (String.eqb y x)) (dedup xs')
  end.

Definition deps (fw : list var) (c : cmd) : list var :=
  dedup (filter (fun x => negb (memb x (writes c)) && negb (memb x fw)) (reads c)).

(* The variables written by the nodes of the vertices not in [keep]. *)
Fixpoint owrites (keep : list vertex) (c : tcmd) : list var :=
  match c with
  | TSkip => []
  | TAsgn w x _ => if existsb (Nat.eqb w) keep then [] else [x]
  | TStore w a _ _ => if existsb (Nat.eqb w) keep then [] else [a]
  | TSeq _ c1 c2 | TIf _ _ c1 c2 => owrites keep c1 ++ owrites keep c2
  | TWhile _ _ c1 => owrites keep c1
  | TNCB w _ _ c1 => if existsb (Nat.eqb w) keep then [] else writes (erase c1)
  end.
(* END jobgen:defs *)

(* ================================================================= *)
(** * 2. ReconstructAST and buildJobGenProg *)
(* ================================================================= *)

(* BEGIN jobgen:recon *)
Section Recon.

(* The whole program, for the variables that other tasks write. *)
Variable root : tcmd.

(* [recon anc v c = (body, tasks)]: the code of [c] as seen from a task of
   vertex [v], whose ancestors (with [v] itself) are [anc].  A node of
   another vertex [w] is carved out: it becomes newJob(w, deps), where deps
   are computed on the original subtree [sub], and the task (w, its
   reconstruction) is added. *)
Definition carve (anc : list vertex) (v w : vertex) (node sub : cmd)
                 (ts : list (vertex * cmd)) : cmd * list (vertex * cmd) :=
  if Nat.eqb w v then (node, ts)
  else (CNewJob w (deps (owrites anc root) sub), ts ++ [(w, node)]).

(* The ancestors seen from a node of vertex [w]. *)
Definition down (anc : list vertex) (v w : vertex) : list vertex :=
  if Nat.eqb w v then anc else w :: anc.

Fixpoint recon (anc : list vertex) (v : vertex) (c : tcmd)
  : cmd * list (vertex * cmd) :=
  match c with
  | TSkip => (SKIP, [])
  | TAsgn w x a => carve anc v w (x ::= a) (x ::= a) []
  | TStore w a i e => carve anc v w (CStore a i e) (CStore a i e) []
  | TSeq w c1 c2 =>
      let (b1, t1) := recon (down anc v w) w c1 in
      let (b2, t2) := recon (down anc v w) w c2 in
      carve anc v w (b1 ;; b2) (erase c1 ;; erase c2) (t1 ++ t2)
  | TIf w b c1 c2 =>
      let (b1, t1) := recon (down anc v w) w c1 in
      let (b2, t2) := recon (down anc v w) w c2 in
      carve anc v w (CIf b b1 b2) (CIf b (erase c1) (erase c2)) (t1 ++ t2)
  | TWhile w b c1 =>
      let (b1, t1) := recon (down anc v w) w c1 in
      carve anc v w (CWhile b b1) (CWhile b (erase c1)) t1
  | TNCB w l ps c1 =>
      carve anc v w (CNCB l ps (erase c1)) (CNCB l ps (erase c1)) []
  end.

End Recon.

(* buildJobGenProg: the Init task's body and the other tasks. *)
Definition build (c : tcmd) : cmd * list (vertex * cmd) := recon c [0%nat] 0 c.

(* The tasks for the execution model (Jobs.v), given the spawning DAG's
   predecessor relation. *)
Definition to_tasks (preds : vertex -> list vertex) (locals : vertex -> list var)
                    (c : tcmd) : task_list :=
  map (fun p => {| t_id := fst p; t_body := snd p; t_preds := preds (fst p);
                   t_locals := locals (fst p) |})
      ((0%nat, fst (build c)) :: snd (build c)).
(* END jobgen:recon *)

(* ================================================================= *)
(** * 3. Inlining and Faithfulness *)
(* ================================================================= *)

(* BEGIN jobgen:inline *)
Fixpoint lookup (T : list (vertex * cmd)) (w : vertex) : option cmd :=
  match T with
  | [] => None
  | (w', b) :: T' => if Nat.eqb w' w then Some b else lookup T' w
  end.

(* [inlines T b d]: inlining every newJob(w, _) in [b] by the body of task
   [w] in [T], recursively, yields [d]. *)
Inductive inlines (T : list (vertex * cmd)) : cmd -> cmd -> Prop :=
  | IN_Skip : inlines T SKIP SKIP
  | IN_Asgn : forall x a, inlines T (x ::= a) (x ::= a)
  | IN_Store : forall a i e, inlines T (CStore a i e) (CStore a i e)
  | IN_Seq : forall c1 c2 d1 d2,
      inlines T c1 d1 -> inlines T c2 d2 -> inlines T (c1 ;; c2) (d1 ;; d2)
  | IN_If : forall b c1 c2 d1 d2,
      inlines T c1 d1 -> inlines T c2 d2 -> inlines T (CIf b c1 c2) (CIf b d1 d2)
  | IN_While : forall b c d, inlines T c d -> inlines T (CWhile b c) (CWhile b d)
  | IN_NCB : forall l ps c d, inlines T c d -> inlines T (CNCB l ps c) (CNCB l ps d)
  | IN_NewJob : forall w args b d,
      lookup T w = Some b -> inlines T b d -> inlines T (CNewJob w args) d.

(* END jobgen:inline *)

(** A program without newJob inlines to itself. *)
Lemma inlines_erase : forall T c, inlines T (erase c) (erase c).
Proof.
  intros T c. induction c; simpl; constructor; assumption.
Qed.

Lemma lookup_In : forall T w b,
  NoDup (map fst T) -> In (w, b) T -> lookup T w = Some b.
Proof.
  induction T as [| [w' b'] T IH]; simpl; intros w b Hnd Hin; [contradiction |].
  inversion Hnd as [| ? ? Hnotin Hnd']; subst.
  destruct Hin as [Heq | Hin].
  - injection Heq as -> ->. rewrite Nat.eqb_refl. reflexivity.
  - destruct (Nat.eqb_spec w' w) as [-> | Hne].
    + exfalso. apply Hnotin. apply in_map_iff. exists (w, b). split; [reflexivity | exact Hin].
    + apply IH; assumption.
Qed.

Lemma carve_inlines : forall T r anc v w node sub ts d,
  (forall x y, In (x, y) (snd (carve r anc v w node sub ts)) -> lookup T x = Some y) ->
  inlines T node d ->
  inlines T (fst (carve r anc v w node sub ts)) d.
Proof.
  intros T r anc v w node sub ts d HT Hn. unfold carve in *.
  destruct (Nat.eqb w v); simpl in *; [exact Hn |].
  apply IN_NewJob with node; [| exact Hn].
  apply HT. apply in_or_app. right. left. reflexivity.
Qed.

Lemma carve_tasks : forall r anc v w node sub ts x y,
  In (x, y) ts -> In (x, y) (snd (carve r anc v w node sub ts)).
Proof.
  intros r anc v w node sub ts x y H. unfold carve. destruct (Nat.eqb w v); simpl;
    [exact H | apply in_or_app; left; exact H].
Qed.

(** The general statement: from any vertex, the reconstruction of [c]
    inlines to [erase c] in any task table that contains its tasks. *)
Lemma recon_inlines : forall r c anc v T,
  (forall x y, In (x, y) (snd (recon r anc v c)) -> lookup T x = Some y) ->
  inlines T (fst (recon r anc v c)) (erase c).
Proof.
  intros r c. induction c as [| w x a | w a i e | w c1 IH1 c2 IH2 | w b c1 IH1 c2 IH2
                  | w b c1 IH1 | w l ps c1 IH1];
    intros anc v T HT; simpl in *.
  - constructor.
  - apply carve_inlines; [exact HT | constructor].
  - apply carve_inlines; [exact HT | constructor].
  - destruct (recon r (down anc v w) w c1) as [b1 t1] eqn:E1. destruct (recon r (down anc v w) w c2) as [b2 t2] eqn:E2.
    apply carve_inlines; [exact HT |]. constructor.
    + replace b1 with (fst (recon r (down anc v w) w c1)) by (rewrite E1; reflexivity).
      apply IH1. intros x y Hin. apply HT. apply carve_tasks.
      rewrite E1 in Hin. apply in_or_app. left. exact Hin.
    + replace b2 with (fst (recon r (down anc v w) w c2)) by (rewrite E2; reflexivity).
      apply IH2. intros x y Hin. apply HT. apply carve_tasks.
      rewrite E2 in Hin. apply in_or_app. right. exact Hin.
  - destruct (recon r (down anc v w) w c1) as [b1 t1] eqn:E1. destruct (recon r (down anc v w) w c2) as [b2 t2] eqn:E2.
    apply carve_inlines; [exact HT |]. constructor.
    + replace b1 with (fst (recon r (down anc v w) w c1)) by (rewrite E1; reflexivity).
      apply IH1. intros x y Hin. apply HT. apply carve_tasks.
      rewrite E1 in Hin. apply in_or_app. left. exact Hin.
    + replace b2 with (fst (recon r (down anc v w) w c2)) by (rewrite E2; reflexivity).
      apply IH2. intros x y Hin. apply HT. apply carve_tasks.
      rewrite E2 in Hin. apply in_or_app. right. exact Hin.
  - destruct (recon r (down anc v w) w c1) as [b1 t1] eqn:E1.
    apply carve_inlines; [exact HT |]. constructor.
    replace b1 with (fst (recon r (down anc v w) w c1)) by (rewrite E1; reflexivity).
    apply IH1. intros x y Hin. apply HT. apply carve_tasks.
    rewrite E1 in Hin. exact Hin.
  - apply carve_inlines; [exact HT |]. constructor. apply inlines_erase.
Qed.

(* BEGIN jobgen:faithful *)
(* Faithfulness: if no vertex is carved out twice, inlining the
   job-generating program gives back the original program. *)
Theorem faithful : forall c,
  NoDup (map fst (snd (build c))) ->
  inlines (snd (build c)) (fst (build c)) (erase c).
Proof.
  intros c Hnd. apply recon_inlines. intros x y Hin. apply lookup_In; assumption.
Qed.
(* END jobgen:faithful *)

(** Inlining is a function: the inlined program is unique. *)
Lemma inlines_det : forall T b d1 d2, inlines T b d1 -> inlines T b d2 -> d1 = d2.
Proof.
  intros T b d1 d2 H1. revert d2.
  induction H1; intros d' H2; inversion H2; subst; try reflexivity;
    try (f_equal; auto).
  - rewrite H in H4. injection H4 as <-. auto.
Qed.

(** Hence the inlined program is the original one, and has the same
    reduction semantics. *)
Corollary faithful_unique : forall c d,
  NoDup (map fst (snd (build c))) ->
  inlines (snd (build c)) (fst (build c)) d -> d = erase c.
Proof.
  intros c d Hnd H. eapply inlines_det; [exact H | apply faithful; exact Hnd].
Qed.

(** NoDup on vertex lists, decided by computation. *)
Fixpoint nodupb (xs : list nat) : bool :=
  match xs with
  | [] => true
  | x :: xs' => negb (existsb (Nat.eqb x) xs') && nodupb xs'
  end.

Lemma nodupb_sound : forall xs, nodupb xs = true -> NoDup xs.
Proof.
  induction xs as [| x xs IH]; simpl; intros H; constructor.
  - apply andb_true_iff in H as [H _]. apply negb_true_iff in H.
    intros Hin. assert (existsb (Nat.eqb x) xs = true) as E.
    { apply existsb_exists. exists x. split; [exact Hin | apply Nat.eqb_refl]. }
    rewrite E in H. discriminate.
  - apply andb_true_iff in H as [_ H]. apply IH. exact H.
Qed.

(* ================================================================= *)
(** * 4. Example: the Running Example (Ex. motivation, Fig. jobgenprog) *)
(* ================================================================= *)

Section Motivation.

Variables calc compute calc2 calc3 : Z -> Z.

(* BEGIN jobgen:example *)
(* Ex. motivation, annotated with the parallelization graph: the
   declarations are in the Init vertex 0, the loop (with i = i + 1) in
   vertex 1, and the NCBs f and g in vertices 2 and 3.  The NCB bodies
   are those of Examples.v. *)
Fixpoint tag (v : vertex) (c : cmd) : tcmd :=
  match c with
  | CAsgn x a => TAsgn v x a
  | CStore a i e => TStore v a i e
  | CSeq c1 c2 => TSeq v (tag v c1) (tag v c2)
  | CIf b c1 c2 => TIf v b (tag v c1) (tag v c2)
  | CWhile b c1 => TWhile v b (tag v c1)
  | CNCB l ps c1 => TNCB v l ps (tag v c1)
  | _ => TSkip
  end.

Definition mot_ast : tcmd :=
  TSeq 0 (TAsgn 0 "i" 0%Z)
    (TWhile 1 ("i" < "size")
       (TSeq 1 (TNCB 2 "f" ["i"] (tag 2 (n_body (mot_f calc))))
       (TSeq 1 (TNCB 3 "g" ["i"] (tag 3 (n_body (mot_g compute calc2 calc3))))
               (TAsgn 1 "i" ("i" + 1)%ncb)))).

(* The generated tasks, as in Fig. jobgenprog: Init spawns Task1 (the
   loop), which spawns one job of Task2 (f) and one of Task3 (g) per
   iteration, passing i.  The loop writes i, so Init does not pass it: the
   loop's i stays shared, and only the NCBs get a copy. *)
Example mot_build :
  build mot_ast =
  ("i" ::= 0%Z ;; CNewJob 1 ["size"],
   [ (2%nat, ncb_cmd (mot_f calc));
     (3%nat, ncb_cmd (mot_g compute calc2 calc3));
     (1%nat, WHILE "i" < "size" DO
               CNewJob 2 ["i"] ;; CNewJob 3 ["i"] ;; "i" ::= "i" + 1
             END) ]).
Proof. reflexivity. Qed.

Theorem mot_faithful :
  inlines (snd (build mot_ast)) (fst (build mot_ast)) (erase mot_ast).
Proof. apply faithful. apply nodupb_sound. reflexivity. Qed.
(* END jobgen:example *)

(* The inlined program is the running example, with the NCB declarations
   of Examples.v. *)
Example mot_erase :
  erase mot_ast =
  ("i" ::= 0%Z ;;
   WHILE "i" < "size" DO
     ncb_cmd (mot_f calc) ;; ncb_cmd (mot_g compute calc2 calc3) ;; "i" ::= "i" + 1
   END).
Proof. reflexivity. Qed.

(** The Init job's newJob is executed by the scheduler's ForkTask rule. *)
Definition mot_locals (v : vertex) : list var :=
  match v with 2%nat => ["x"] | 3%nat => ["t"] | _ => [] end.

Example mot_fork : forall s_gl,
  exists e cfg',
  config_step {| sp_cond := fun _ _ => None; sp_dep := fun _ _ => true; sp_later := fun _ => [] |}
    {| c_running := [{| j_jid := 0%nat; j_tid := 0%nat; j_frame := [];
                        j_lstate := s_gl; j_body := CNewJob 1 ["size"] |}];
       c_waiting := []; c_gstate := s_gl;
       c_tasks := to_tasks (fun _ => []) mot_locals mot_ast; c_next := 1%nat;
       c_over := fun _ => [] |}
    e cfg'.
Proof.
  intros s_gl. do 2 eexists.
  eapply (SC_ForkTask _ [] _ []); reflexivity.
Qed.

End Motivation.

(* ================================================================= *)
(** * 5. Example: Fig. reconstruct-ex *)
(* ================================================================= *)

(* BEGIN jobgen:figex *)
(* Fig. reconstruct-ex: a vertex owns n3..n6, and the subtree n7 belongs
   to another vertex, so n7 becomes a newJob in Task_i.  It reads y and z
   but writes z, so only y is passed by value. *)
Definition fig_ast : tcmd :=
  TSeq 1 (TIf 1 ("x" < 0%Z) (TAsgn 1 "y" 1%Z) (TAsgn 1 "y" 2%Z))
         (TSeq 2 (TAsgn 2 "z" ("y" + 1)%ncb) (TAsgn 2 "w" "z")).

Example fig_recon :
  recon fig_ast [1%nat] 1 fig_ast =
  (IF "x" < 0%Z THEN "y" ::= 1%Z ELSE "y" ::= 2%Z END ;; CNewJob 2 ["y"],
   [(2%nat, "z" ::= "y" + 1 ;; "w" ::= "z")]).
Proof. reflexivity. Qed.
(* END jobgen:figex *)

(* An earlier sibling writes x: x = 0 (Init); x = 1 (vertex 1); y = x
   (vertex 2).  Task 2 is forked by Init before task 1 runs, so a copy of
   x would hold 0, while the sequential program gives y = 1.  x is
   therefore not passed: task 2 waits for task 1 and reads the shared x. *)
Definition sib_ast : tcmd :=
  TSeq 0 (TAsgn 0 "x" 0%Z) (TSeq 0 (TAsgn 1 "x" 1%Z) (TAsgn 2 "y" "x")).

Example sib_build :
  build sib_ast =
  ("x" ::= 0%Z ;; CNewJob 1 [] ;; CNewJob 2 [], [(1%nat, "x" ::= 1%Z); (2%nat, "y" ::= "x")]).
Proof. reflexivity. Qed.


==> anc/rocq/Jobs.v <==
(** Jobs.v — Stage 3 of 5: Tasks, Jobs, and Concurrent Configurations

    We define the concurrent execution model from Sec. 6 and Apx. model of
    the paper.

    Key types:
      [task]   — a task id, a body (cmd), predecessor task ids, and the
                 variables declared in the body
      [job]    — a running instance of a task: its ids, its frame (the
                 variables held locally), local state, and remaining body
      [wset]   — what a waiting job is waiting for: job ids + task ids
      [config] — the runtime state (J^R, J^W, σ_gl, T) plus a counter for
                 fresh job ids

    The six transition rules (Fig. rules) are [config_step], labeled by
    [event]s, so that an execution is a trace of events.  A job's local
    step runs on σ_l ⊕ σ_gl and splits the result as [run_ncb] does
    (Commutativity.v); SC_DepElim evaluates the specification's condition
    on the waiting and the existing job's local states; SC_ForkTask
    executes the newJob statements produced by ReconstructAST (JobGen.v). *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
Import ListNotations.

Require Import Language.
Require Import Commutativity.

Open Scope string_scope.
Open Scope nat_scope.
Open Scope list_scope.

(* ================================================================= *)
(** * 1. Task and Job Identifiers *)
(* ================================================================= *)

Definition job_id  := nat.
Definition task_id := nat.

(* ================================================================= *)
(** * 2. Tasks *)
(* ================================================================= *)

(** A [task] packages a command together with its structural metadata.
    [t_preds] are the task ids whose jobs must finish (or be commuted away)
    before this task's jobs may proceed — the predecessors in the spawning
    DAG T.  [t_locals] are the variables declared in the body (for an NCB
    task, [n_locals]); together with the passed arguments they form the
    frame of the task's jobs. *)
Record task : Type := {
  t_id     : task_id;
  t_body   : cmd;
  t_preds  : list task_id;
  t_locals : list var
}.

Definition task_list := list task.

Fixpoint find_task (T : task_list) (tid : task_id) : option task :=
  match T with
  | []     => None
  | t :: rest => if Nat.eqb (t_id t) tid then Some t
                 else find_task rest tid
  end.

(* ================================================================= *)
(** * 3. Jobs *)
(* ================================================================= *)

(** A [job] is a running (or waiting) instance of a task.
    [j_frame]  — the variables held by the local state (passed arguments
                 and body locals); everything else is in σ_gl
    [j_lstate] — the job's private (local) state
    [j_body]   — remaining command to execute *)
Record job : Type := {
  j_jid    : job_id;
  j_tid    : task_id;
  j_frame  : list var;
  j_lstate : state;
  j_body   : cmd
}.

(** A [wset] (waiting set) captures what a job is blocked on.
    [ws_jobs]  — job ids that must terminate (or be commuted away)
    [ws_tasks] — task ids for which we still need to call [waitnewtask] *)
Record wset : Type := {
  ws_jobs  : list job_id;
  ws_tasks : list task_id
}.

Definition empty_wset : wset := {| ws_jobs := []; ws_tasks := [] |}.

(* ================================================================= *)
(** * 4. Configuration *)
(* ================================================================= *)

(** (J^R, J^W, σ_gl, T), [c_next], the next fresh job id, and [c_over],
    the jobs each job has overtaken (dropped by its condition rather than
    by termination) and not yet re-checked at its first local step. *)
Record config : Type := {
  c_running : list job;
  c_waiting : list (job * wset);
  c_gstate  : state;
  c_tasks   : task_list;
  c_next    : job_id;
  c_over    : job_id -> list job_id
}.

Definition upd_over (ov : job_id -> list job_id) (k : job_id) (v : list job_id) :=
  fun k' => if Nat.eqb k' k then v else ov k'.

Definition all_jobs (cfg : config) : list job :=
  c_running cfg ++ map fst (c_waiting cfg).

Definition job_exists (cfg : config) (jid : job_id) : bool :=
  existsb (fun j => Nat.eqb (j_jid j) jid) (all_jobs cfg).

(** Job ids are distinct and below the counter. *)
Definition ids_fresh (cfg : config) : Prop :=
  NoDup (map j_jid (all_jobs cfg)) /\
  forall j, In j (all_jobs cfg) -> j_jid j < c_next cfg.

(* ================================================================= *)
(** * 5. Dependency Kinds *)
(* ================================================================= *)

Inductive dep_kind : Type :=
  | DepTerm : dep_kind    (* must wait for termination *)
  | DepComm : dep_kind.   (* can be eliminated by commutativity check *)

(* ================================================================= *)
(** * 6. The Next newJob of a Body *)
(* ================================================================= *)

(** [head_newjob c = Some (tid, args, c')] when the next action of [c] is
    newJob(tid, args) and [c'] is what remains after it. *)
Fixpoint head_newjob (c : cmd) : option (task_id * list var * cmd) :=
  match c with
  | CNewJob t args => Some (t, args, SKIP)
  | CSeq c1 c2 =>
      match head_newjob c1 with
      | Some (t, args, c1') => Some (t, args, CSeq c1' c2)
      | None => None
      end
  | _ => None
  end.

(** Forking does not change what the job itself computes. *)
Lemma head_newjob_strip : forall c t args rest,
  head_newjob c = Some (t, args, rest) -> strip rest = strip c.
Proof.
  induction c; simpl; intros t args rest H; try discriminate.
  - destruct (head_newjob c1) as [[[t' a'] c1'] |] eqn:E; [| discriminate].
    injection H as -> -> <-. simpl. rewrite (IHc1 _ _ _ eq_refl). reflexivity.
  - injection H as -> -> <-. reflexivity.
Qed.

(** The new job of task [t], spawned with arguments [args] by a parent
    whose view of the state is [σ]: σ_j = σ↾args (Apx. model, ForkTask). *)
Definition mk_child (jid : job_id) (t : task) (args : list var) (σ : state) : job :=
  {| j_jid := jid; j_tid := t_id t; j_frame := args ++ t_locals t;
     j_lstate := restrict args σ; j_body := t_body t |}.

(* ================================================================= *)
(** * 7. Events and Transition Rules *)
(* ================================================================= *)

(** Each transition is labeled by the job it concerns.  Only [ELocal]
    changes the shared state. *)
Inductive event : Type :=
  | ELocal    : job_id -> event
  | ETerm     : job_id -> event
  | EWaitNew  : job_id -> event
  | EDepElim  : job_id -> job_id -> event
  | EFinish   : job_id -> event
  | EFork     : job_id -> job -> event.   (* parent id, new job *)

(** What the scheduler is given.
    [sp_cond t t'] — the condition φ under which a job of task t may
      proceed past a job of task t' (the specification entry, oriented
      with t's state first).  Its soundness (Def. Valid) and stability
      (Stability.v) are checked statically; the runtime only evaluates it.
    [sp_dep j j'] — whether the dependence analysis relates the two jobs;
      [false] means they access disjoint data (an assumption, "sound PDG"). *)
Record sched_spec : Type := {
  sp_cond  : task_id -> task_id -> option cond;
  sp_dep   : job -> job -> bool;
  sp_later : task_id -> list task_id
}.

(** [sp_later t] — the tasks a new job of task t waits for only once no
    other job can spawn more of their jobs ({\sc WaitNewTask}), rather
    than on their jobs that exist when it is spawned (the runtime's
    [wait_complete]). *)

(** The tasks [c] may spawn, directly or through the tasks it spawns. *)
Fixpoint nj_targets (c : cmd) : list task_id :=
  match c with
  | CNewJob u _ => [u]
  | CSeq c1 c2 | CIf _ c1 c2 => nj_targets c1 ++ nj_targets c2
  | CWhile _ c1 | CNCB _ _ c1 => nj_targets c1
  | _ => []
  end.

Inductive may_spawn (T : task_list) : cmd -> task_id -> Prop :=
  | MS_dir : forall c t, In t (nj_targets c) -> may_spawn T c t
  | MS_tr : forall c u tu t, In u (nj_targets c) -> find_task T u = Some tu ->
      may_spawn T (t_body tu) t -> may_spawn T c t.

(** A condition that reads only the two jobs' parameters: its value
    does not depend on the shared state. *)
Definition cvar_nogl (v : cvar) : bool := match v with VGl _ => false | _ => true end.

Fixpoint cexp_nogl (e : cexp) : bool :=
  match e with
  | CENum _ => true
  | CEVar v => cvar_nogl v
  | CEArr _ _ => false
  | CEPlus e1 e2 | CEMinus e1 e2 | CEMult e1 e2 | CEDiv e1 e2 | CEMod e1 e2 =>
      cexp_nogl e1 && cexp_nogl e2
  end.

Fixpoint cond_nogl (φ : cond) : bool :=
  match φ with
  | CTrue => true
  | CNot p => cond_nogl p
  | CAnd p q | COr p q => cond_nogl p && cond_nogl q
  | CEq e1 e2 | CLe e1 e2 | CLt e1 e2 => cexp_nogl e1 && cexp_nogl e2
  end.

Lemma ceval_nogl : forall e g1 g2 sf sg, cexp_nogl e = true -> ceval g1 sf sg e = ceval g2 sf sg e.
Proof.
  induction e; simpl; intros g1 g2 sf sg H; try reflexivity; try discriminate;
    try (apply andb_true_iff in H as [H1 H2]; rewrite (IHe1 g1 g2 sf sg H1), (IHe2 g1 g2 sf sg H2); reflexivity).
  destruct c; simpl in *; [discriminate | reflexivity | reflexivity].
Qed.

Lemma cond_eval_nogl : forall φ g1 g2 sf sg, cond_nogl φ = true ->
  cond_eval g1 sf sg φ = cond_eval g2 sf sg φ.
Proof.
  induction φ; simpl; intros g1 g2 sf sg H; try reflexivity;
    try (rewrite (IHφ g1 g2 sf sg H); reflexivity);
    try (apply andb_true_iff in H as [H1 H2];
         first [rewrite (IHφ1 g1 g2 sf sg H1), (IHφ2 g1 g2 sf sg H2)
               | rewrite (ceval_nogl c g1 g2 sf sg H1), (ceval_nogl c0 g1 g2 sf sg H2)];
         reflexivity).
Qed.

(** Two jobs a waiting job has overtaken must be unordered with respect to
    each other: independent, or with their own condition holding in both
    orientations (Counterexample.v shows why). *)
Definition unordered (spec : sched_spec) (g : state) (j1 j2 : job) : Prop :=
  (sp_dep spec j1 j2 = false /\ sp_dep spec j2 j1 = false) \/
  (exists φ12 φ21,
     sp_cond spec (j_tid j1) (j_tid j2) = Some φ12 /\
     cond_eval g (j_lstate j1) (j_lstate j2) φ12 = true /\
     sp_cond spec (j_tid j2) (j_tid j1) = Some φ21 /\
     cond_eval g (j_lstate j2) (j_lstate j1) φ21 = true).

(** Conditions read only the shared names they mention: plain shared
    variables and the arrays they index. *)
Fixpoint cefp (e : cexp) : list var :=
  match e with
  | CENum _ => []
  | CEVar (VGl x) => [x]
  | CEVar _ => []
  | CEArr a e1 => a :: cefp e1
  | CEPlus e1 e2 | CEMinus e1 e2 | CEMult e1 e2 | CEDiv e1 e2 | CEMod e1 e2 => cefp e1 ++ cefp e2
  end.

Fixpoint cfp (φ : cond) : list var :=
  match φ with
  | CTrue => []
  | CNot p => cfp p
  | CAnd p q | COr p q => cfp p ++ cfp q
  | CEq e1 e2 | CLe e1 e2 | CLt e1 e2 => cefp e1 ++ cefp e2
  end.

(** What a job's remaining code writes, outside its frame. *)
Definition rem_writes (x : job) : list var :=
  filter (fun v => negb (memb v (j_frame x))) (writes (j_body x)).

Section Rules.

Variable spec : sched_spec.

(** The jobs a job w runs ahead of: those it overtook, and, closing
    under dependences, every job they still wait for or have themselves
    overtaken.  [others] are the other jobs of the configuration, [jw]
    the waiting ones with their wait sets. *)
Inductive in_closure (ov : job_id -> list job_id) (jw : list (job * wset))
                     (others : list job) (w : job) : job -> Prop :=
  | cl_over : forall j, In j others -> In (j_jid j) (ov (j_jid w)) ->
      in_closure ov jw others w j
  | cl_wait : forall m wm j, in_closure ov jw others w m -> In (m, wm) jw ->
      In j others -> In (j_jid j) (ws_jobs wm) -> in_closure ov jw others w j
  | cl_trans : forall m j, in_closure ov jw others w m ->
      In j others -> In (j_jid j) (ov (j_jid m)) -> in_closure ov jw others w j.

(** Overtaking is still justified for job j in shared state g: its
    condition holds for each job it overtook that still exists, and
    either each of these conditions reads only the two jobs' parameters
    ([fixed_over]: no job can change them), or the jobs of its closure
    are pairwise unordered and none of them is still waiting for a task
    whose jobs may not exist yet. *)
Definition fixed_over (j : job) (others : list job) (ov : job_id -> list job_id) : Prop :=
  forall j2, In j2 others -> In (j_jid j2) (ov (j_jid j)) ->
    exists φ, sp_cond spec (j_tid j) (j_tid j2) = Some φ /\ cond_nogl φ = true.

Definition still_ok (g : state) (j : job) (others : list job) (jw : list (job * wset))
                    (ov : job_id -> list job_id) : Prop :=
  (forall j2, In j2 others -> In (j_jid j2) (ov (j_jid j)) ->
     exists φ, sp_cond spec (j_tid j) (j_tid j2) = Some φ /\
               cond_eval g (j_lstate j) (j_lstate j2) φ = true) /\
  (fixed_over j others ov \/
   ((forall j1 j2, in_closure ov jw others j j1 -> in_closure ov jw others j j2 ->
       j_jid j1 <> j_jid j2 -> unordered spec g j1 j2) /\
    (forall m wm, in_closure ov jw others j m -> In (m, wm) jw -> ws_tasks wm = []))).

Lemma closure_nil : forall ov jw others w j,
  ov (j_jid w) = [] -> ~ in_closure ov jw others w j.
Proof.
  intros ov jw others w j H Hc.
  induction Hc as [j0 _ Hj | m wm j0 _ IH _ _ _ | m j0 _ IH _ _];
    [rewrite H in Hj; exact Hj | exact IH | exact IH].
Qed.

(** A job that overtook nothing needs no re-check. *)
Lemma still_ok_nil : forall g j others jw ov,
  ov (j_jid j) = [] -> still_ok g j others jw ov.
Proof.
  intros g j others jw ov H. split; [| right; split].
  - intros j2 _ Hj. rewrite H in Hj. contradiction.
  - intros j1 j2 Hc. exfalso. exact (closure_nil _ _ _ _ _ H Hc).
  - intros m wm Hc. exfalso. exact (closure_nil _ _ _ _ _ H Hc).
Qed.

(** The other running jobs leave alone what j's re-check reads: their
    remaining code writes no shared name that a condition between j and a
    job it overtook reads, nor, unless those conditions read only the two
    jobs' parameters ([fixed_over]), one between two jobs of its closure. *)
Definition quiet (j : job) (running others : list job) (jw : list (job * wset))
                 (ov : job_id -> list job_id) : Prop :=
  (forall x, In x running -> forall j2 φ, In j2 others -> In (j_jid j2) (ov (j_jid j)) ->
     sp_cond spec (j_tid j) (j_tid j2) = Some φ -> forall v, In v (cfp φ) -> ~ In v (rem_writes x)) /\
  (fixed_over j others ov \/
   forall x, In x running -> forall j1 j2 φ, in_closure ov jw others j j1 -> in_closure ov jw others j j2 ->
     (sp_cond spec (j_tid j1) (j_tid j2) = Some φ \/ sp_cond spec (j_tid j2) (j_tid j1) = Some φ) ->
     forall v, In v (cfp φ) -> ~ In v (rem_writes x)).

(** A job that overtook nothing needs none. *)
Lemma quiet_nil : forall j running others jw ov, ov (j_jid j) = [] -> quiet j running others jw ov.
Proof.
  intros j running others jw ov H. split.
  - intros x _ j2 φ _ Ho. rewrite H in Ho. contradiction.
  - right. intros x _ j1 j2 φ C1. exfalso. exact (closure_nil _ _ _ _ _ H C1).
Qed.

Inductive config_step : config -> event -> config -> Prop :=

  (** ── SC_Local ────────────────────────────────────────────────────────
      A running job takes one sequential step on σ_l ⊕ σ_gl.  The result
      is split as in [run_ncb]: the local state takes it whole (only its
      frame is ever read), and the shared state takes it outside the frame.
      Before its first step, a job that overtook others re-checks that the
      overtaking is still justified in the current state ([still_ok]),
      over the closure of the jobs it overtook, and that the other running
      jobs leave alone what that re-check reads ([quiet]); the step then
      clears its overtaken set. *)
  | SC_Local :
      forall jr1 j jr2 jw g T n ov body' s',
      still_ok g j (jr1 ++ jr2 ++ map fst jw) jw ov ->
      ⟨ j_body j , merge (j_frame j) (j_lstate j) g ⟩ ↝ ⟨ body' , s' ⟩ ->
      quiet j (jr1 ++ jr2) (jr1 ++ jr2 ++ map fst jw) jw ov ->
      config_step
        {| c_running := jr1 ++ j :: jr2; c_waiting := jw; c_gstate := g;
           c_tasks := T; c_next := n; c_over := ov |}
        (ELocal (j_jid j))
        {| c_running := jr1 ++ {| j_jid := j_jid j; j_tid := j_tid j;
                                  j_frame := j_frame j; j_lstate := s';
                                  j_body := body' |} :: jr2;
           c_waiting := jw; c_gstate := merge (j_frame j) g s';
           c_tasks := T; c_next := n; c_over := upd_over ov (j_jid j) [] |}

  (** ── SC_Terminate ──────────────────────────────────────────────────── *)
  | SC_Terminate :
      forall jr1 j jr2 jw g T n ov,
      j_body j = SKIP ->
      config_step
        {| c_running := jr1 ++ j :: jr2; c_waiting := jw; c_gstate := g;
           c_tasks := T; c_next := n; c_over := ov |}
        (ETerm (j_jid j))
        {| c_running := jr1 ++ jr2; c_waiting := jw; c_gstate := g;
           c_tasks := T; c_next := n; c_over := ov |}

  (** ── SC_WaitNewTask ────────────────────────────────────────────────────
      A waiting job picks a task id t from its task-wait set, once no
      other job can spawn a job of t any more, and waits on all current
      jobs of task t. *)
  | SC_WaitNewTask :
      forall jr jw1 j w jw2 t jids g T n ov,
      In t (ws_tasks w) ->
      (forall j', In j' (jr ++ map fst (jw1 ++ jw2)) -> ~ may_spawn T (j_body j') t) ->
      jids = filter (fun jid => negb (Nat.eqb jid (j_jid j)))
               (map j_jid (filter (fun jb => Nat.eqb (j_tid jb) t)
                                  (jr ++ map fst (jw1 ++ jw2)))) ->
      config_step
        {| c_running := jr; c_waiting := jw1 ++ (j, w) :: jw2; c_gstate := g;
           c_tasks := T; c_next := n; c_over := ov |}
        (EWaitNew (j_jid j))
        {| c_running := jr;
           c_waiting := jw1 ++ (j, {| ws_jobs  := jids ++ ws_jobs w;
                                      ws_tasks := remove Nat.eq_dec t (ws_tasks w) |})
                        :: jw2;
           c_gstate := g; c_tasks := T; c_next := n; c_over := ov |}

  (** ── SC_DepElim ──────────────────────────────────────────────────────
      A waiting job j drops [jid] from its job-wait set when that job has
      terminated, or overtakes it: the condition of the entry for j's task
      and jid's task holds on (σ_gl, σ_l, σ_l'), j's state first.
      The overtaken job may be waiting or already running.  Nothing below
      relies on the condition read here: soundness comes from SC_Local's
      re-check at j's first step ([still_ok]), which a serializable trace
      places after every local step of a job that had started.  The rule
      is therefore sound however the runtime decides to overtake, and in
      particular for each --overtake rule of the tool, all of which only
      restrict when this step is taken. *)
  | SC_DepElim :
      forall jr jw1 j w jw2 jid g T n ov over',
      In jid (ws_jobs w) ->
      (job_exists {| c_running := jr; c_waiting := jw1 ++ (j, w) :: jw2;
                     c_gstate := g; c_tasks := T; c_next := n; c_over := ov |} jid = false /\
       over' = ov (j_jid j)
       \/
       exists j2 φ,
         In j2 (jr ++ map fst (jw1 ++ jw2)) /\ j_jid j2 = jid /\
         sp_cond spec (j_tid j) (j_tid j2) = Some φ /\
         cond_eval g (j_lstate j) (j_lstate j2) φ = true /\
         over' = jid :: ov (j_jid j)) ->
      config_step
        {| c_running := jr; c_waiting := jw1 ++ (j, w) :: jw2; c_gstate := g;
           c_tasks := T; c_next := n; c_over := ov |}
        (EDepElim (j_jid j) jid)
        {| c_running := jr;
           c_waiting := jw1 ++ (j, {| ws_jobs  := remove Nat.eq_dec jid (ws_jobs w);
                                      ws_tasks := ws_tasks w |}) :: jw2;
           c_gstate := g; c_tasks := T; c_next := n;
           c_over := upd_over ov (j_jid j) over' |}

  (** ── SC_FinishWait ─────────────────────────────────────────────────── *)
  | SC_FinishWait :
      forall jr jw1 j jw2 g T n ov,
      config_step
        {| c_running := jr; c_waiting := jw1 ++ (j, empty_wset) :: jw2;
           c_gstate := g; c_tasks := T; c_next := n; c_over := ov |}
        (EFinish (j_jid j))
        {| c_running := j :: jr; c_waiting := jw1 ++ jw2;
           c_gstate := g; c_tasks := T; c_next := n; c_over := ov |}

  (** ── SC_ForkTask ─────────────────────────────────────────────────────
      A running job whose next action is newJob(tid, args) spawns a job of
      task tid and continues with the rest of its body.  The new job holds
      the parent's current values of [args] and starts in J^W, waiting on
      all other current jobs whose task is a direct predecessor of tid
      (the runtime also waits on the parent), and on the tasks
      [sp_later tid] (SC_WaitNewTask). *)
  | SC_ForkTask :
      forall jr1 j jr2 jw g T n ov tid args rest t preds init_wait,
      head_newjob (j_body j) = Some (tid, args, rest) ->
      find_task T tid = Some t ->
      preds = t_preds t ->
      init_wait = map j_jid
                    (filter (fun jb => existsb (fun p => Nat.eqb (j_tid jb) p) preds)
                            (jr1 ++ jr2 ++ map fst jw)) ->
      config_step
        {| c_running := jr1 ++ j :: jr2; c_waiting := jw; c_gstate := g;
           c_tasks := T; c_next := n; c_over := ov |}
        (EFork (j_jid j) (mk_child n t args (merge (j_frame j) (j_lstate j) g)))
        {| c_running := jr1 ++ {| j_jid := j_jid j; j_tid := j_tid j;
                                  j_frame := j_frame j; j_lstate := j_lstate j;
                                  j_body := rest |} :: jr2;
           c_waiting := (mk_child n t args (merge (j_frame j) (j_lstate j) g),
                         {| ws_jobs := init_wait; ws_tasks := sp_later spec tid |}) :: jw;
           c_gstate := g; c_tasks := T; c_next := S n;
           c_over := upd_over ov n [] |}.

(* ================================================================= *)
(** * 8. Traces *)
(* ================================================================= *)

Inductive trace : config -> list event -> config -> Prop :=
  | TR_Refl : forall cfg, trace cfg [] cfg
  | TR_Step : forall cfg1 e cfg2 es cfg3,
      config_step cfg1 e cfg2 -> trace cfg2 es cfg3 -> trace cfg1 (e :: es) cfg3.

Definition terminal (cfg : config) : Prop :=
  c_running cfg = [] /\ c_waiting cfg = [].

Definition complete_trace (cfg_init : config) (es : list event) (cfg_fin : config) : Prop :=
  trace cfg_init es cfg_fin /\ terminal cfg_fin.

End Rules.

(** The jobs spawned during a trace, as created. *)
Fixpoint forked (es : list event) : list job :=
  match es with
  | [] => []
  | EFork _ c :: es' => c :: forked es'
  | _ :: es' => forked es'
  end.

(** All jobs of an execution: the initial ones and the spawned ones. *)
Definition trace_jobs (cfg : config) (es : list event) : list job :=
  all_jobs cfg ++ forked es.

(** Serializability (the paper's assumption that lock synthesis admits
    only serializable interleavings), in its simplest form: the local
    steps of each job are contiguous in the trace. *)
Definition contiguous (es : list event) : Prop :=
  forall pre mid post a b,
    es = pre ++ ELocal a :: mid ++ ELocal a :: post ->
    In (ELocal b) mid -> b = a.

(* ================================================================= *)
(** * 9. Examples *)
(* ================================================================= *)

Example empty_is_terminal :
  forall s T n ov,
  terminal {| c_running := []; c_waiting := []; c_gstate := s; c_tasks := T;
              c_next := n; c_over := ov |}.
Proof. intros. split; reflexivity. Qed.

(** A waiting job with an empty wait set runs, and terminates. *)
Example one_job_complete :
  forall spec (s_gl : state) (T : task_list) (j : job) n ov,
  j_body j = SKIP ->
  complete_trace spec
    {| c_running := []; c_waiting := [(j, empty_wset)];
       c_gstate := s_gl; c_tasks := T; c_next := n; c_over := ov |}
    [EFinish (j_jid j); ETerm (j_jid j)]
    {| c_running := []; c_waiting := [];
       c_gstate := s_gl; c_tasks := T; c_next := n; c_over := ov |}.
Proof.
  intros spec s_gl T j n ov Hbody. split; [| split; reflexivity].
  eapply TR_Step.
  - apply (SC_FinishWait spec [] [] j [] s_gl T n ov).
  - eapply TR_Step; [| apply TR_Refl].
    apply (SC_Terminate spec [] j [] [] s_gl T n ov). exact Hbody.
Qed.


==> anc/rocq/Language.v <==
(** Language.v — Stage 1 of 5: Sequential Language with Named Commutative Blocks

    We define:
      - States over locations: scalar variables and array cells, with
        integer values (the paper's [int] and [int[]]).
      - A WHILE-like language extended with Named Commutative Blocks (NCBs),
        array reads/stores, pure function calls (e.g. [calc(i)]), and the
        [newJob] statement of job-generating programs (Sec. 5).
      - Small-step semantics ↝ and multi-step ↝* matching the paper's redex rules.
      - Determinism, sequencing inversion, and two evaluators used by the
        examples: [exec] for loop-free code and the fuel-bounded [run]. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Logic.FunctionalExtensionality.
Import ListNotations.

Open Scope string_scope.
Open Scope Z_scope.

(* ================================================================= *)
(** * 1. Identifiers, Locations, and State *)
(* ================================================================= *)

Notation var := string.
Definition ncb_label := string.

(** A location is a scalar variable or an array cell [a[i]].  Arrays are
    total maps from indices to values, so allocation is not modeled. *)
Inductive loc : Type :=
  | LVar  : var -> loc
  | LElem : var -> Z -> loc.

Coercion LVar : string >-> loc.

(** The variable name a location belongs to.  Scoping (Vars_gl, frames,
    W1/W2) is stated over names: an array is shared or local as a whole. *)
Definition base (l : loc) : var :=
  match l with LVar x => x | LElem a _ => a end.

Definition loc_eqb (l1 l2 : loc) : bool :=
  match l1, l2 with
  | LVar x, LVar y => String.eqb x y
  | LElem a i, LElem b j => String.eqb a b && Z.eqb i j
  | _, _ => false
  end.

Lemma loc_eqb_eq : forall l1 l2, loc_eqb l1 l2 = true <-> l1 = l2.
Proof.
  intros [x | a i] [y | b j]; simpl; split; intros H; try discriminate.
  - apply String.eqb_eq in H. subst. reflexivity.
  - injection H as ->. apply String.eqb_refl.
  - apply andb_true_iff in H as [Ha Hi].
    apply String.eqb_eq in Ha. apply Z.eqb_eq in Hi. subst. reflexivity.
  - injection H as -> ->. rewrite String.eqb_refl, Z.eqb_refl. reflexivity.
Qed.

Lemma loc_eqb_refl : forall l, loc_eqb l l = true.
Proof. intros l. apply loc_eqb_eq. reflexivity. Qed.

Lemma loc_eqb_neq : forall l1 l2, loc_eqb l1 l2 = false <-> l1 <> l2.
Proof.
  intros l1 l2. rewrite <- loc_eqb_eq. destruct (loc_eqb l1 l2); split;
    intros H; try reflexivity; try discriminate; exfalso; apply H; reflexivity.
Qed.

(** A [state] maps locations to integers. *)
Definition state := loc -> Z.

Definition empty_state : state := fun _ => 0.

(** [update s l n]: state s with location l mapped to n. *)
Definition update (s : state) (l : loc) (n : Z) : state :=
  fun l' => if loc_eqb l' l then n else s l'.

(** Notation:  (x !-> n ; s)  means  update s x n. *)
Notation "x '!->' n ';' s" :=
  (update s x n) (at level 100, n at next level, right associativity).

(** Example state for Ex. 2.1:  arr[0] = 5, everything else 0. *)
Definition ex21_state : state := (LElem "arr" 0 !-> 5 ; empty_state).

(* ================================================================= *)
(** * 2. Arithmetic and Boolean Expressions *)
(* ================================================================= *)

(** [AFun f e] is a call [f(e)] of a pure function such as [calc] in
    Ex. motivation.  It is a shallow embedding: [f] is any Rocq function,
    so a result proved for [AFun f] holds for every pure [f]. *)
Inductive aexp : Type :=
  | ANum   : Z -> aexp
  | AVar   : var -> aexp
  | AArr   : var -> aexp -> aexp
  | APlus  : aexp -> aexp -> aexp
  | AMinus : aexp -> aexp -> aexp
  | AMult  : aexp -> aexp -> aexp
  | ADiv   : aexp -> aexp -> aexp
  | AMod   : aexp -> aexp -> aexp
  | AFun   : (Z -> Z) -> aexp -> aexp.

Fixpoint aeval (s : state) (a : aexp) : Z :=
  match a with
  | ANum n       => n
  | AVar x       => s (LVar x)
  | AArr x e     => s (LElem x (aeval s e))
  | APlus  a1 a2 => aeval s a1 + aeval s a2
  | AMinus a1 a2 => aeval s a1 - aeval s a2
  | AMult  a1 a2 => aeval s a1 * aeval s a2
  | ADiv   a1 a2 => aeval s a1 / aeval s a2
  | AMod   a1 a2 => aeval s a1 mod aeval s a2
  | AFun f e     => f (aeval s e)
  end.

Inductive bexp : Type :=
  | BTrue  : bexp
  | BFalse : bexp
  | BEq    : aexp -> aexp -> bexp
  | BLe    : aexp -> aexp -> bexp
  | BLt    : aexp -> aexp -> bexp
  | BNot   : bexp -> bexp
  | BAnd   : bexp -> bexp -> bexp
  | BOr    : bexp -> bexp -> bexp.

Fixpoint beval (s : state) (b : bexp) : bool :=
  match b with
  | BTrue       => true
  | BFalse      => false
  | BEq  a1 a2  => Z.eqb (aeval s a1) (aeval s a2)
  | BLe  a1 a2  => Z.leb (aeval s a1) (aeval s a2)
  | BLt  a1 a2  => Z.ltb (aeval s a1) (aeval s a2)
  | BNot b1     => negb (beval s b1)
  | BAnd b1 b2  => andb (beval s b1) (beval s b2)
  | BOr  b1 b2  => orb (beval s b1) (beval s b2)
  end.

(* ================================================================= *)
(** * 3. Commands with Named Commutative Blocks *)
(* ================================================================= *)

(** Commands of the NCB language.  [CNCB] adds Named Commutative Blocks
    to ordinary WHILE.  A local declaration [int x = e;] is an assignment
    to a variable listed as local in the NCB's declaration (Commutativity.v). *)
Inductive cmd : Type :=
  | CSkip  : cmd
  | CAsgn  : var -> aexp -> cmd
  | CStore : var -> aexp -> aexp -> cmd           (* a[i] = e *)
  | CSeq   : cmd -> cmd -> cmd
  | CIf    : bexp -> cmd -> cmd -> cmd
  | CWhile : bexp -> cmd -> cmd
  (** [CNCB lbl params body]:
        lbl    — the NCB label (e.g. "f")
        params — the named parameters x̄
        body   — the statement inside the block *)
  | CNCB   : ncb_label -> list var -> cmd -> cmd
  (** [CNewJob tid args]: the job-generating program's
      newJob(tid, args) (Sec. 5).  It has no sequential reduction; the
      scheduler's ForkTask rule (Jobs.v) executes it, and inlining
      (JobGen.v) replaces it by the body of task [tid]. *)
  | CNewJob : nat -> list var -> cmd.

Coercion AVar : string >-> aexp.
Coercion ANum : Z >-> aexp.

Declare Scope ncb_scope.
Delimit Scope ncb_scope with ncb.
Bind Scope ncb_scope with aexp bexp cmd.

Notation "a '+' b"   := (APlus a b)  (at level 50, left associativity) : ncb_scope.
Notation "a '-' b"   := (AMinus a b) (at level 50, left associativity) : ncb_scope.
Notation "a '*' b"   := (AMult a b)  (at level 40, left associativity) : ncb_scope.
Notation "a '/' b"   := (ADiv a b)   (at level 40, left associativity) : ncb_scope.
Notation "a 'mod' b" := (AMod a b)   (at level 40, no associativity) : ncb_scope.
(** [a !! i] is the array read a[i]. *)
Notation "a '!!' i" := (AArr a i) (at level 1, i at level 0) : ncb_scope.
Notation "a '==' b"  := (BEq a b)        (at level 70, no associativity) : ncb_scope.
Notation "a '!=' b"  := (BNot (BEq a b)) (at level 70, no associativity) : ncb_scope.
Notation "a '<=' b"  := (BLe a b)        (at level 70, no associativity) : ncb_scope.
Notation "a '<' b"   := (BLt a b)        (at level 70, no associativity) : ncb_scope.
Notation "a '>' b"   := (BLt b a)        (at level 70, no associativity) : ncb_scope.
(** The paper's [&&], [||], [!] are written /\, \/, ~ (with their Prop
    precedences, so that [a == b \/ c < d] needs no parentheses). *)
Notation "a '/\' b"  := (BAnd a b) (at level 80, right associativity) : ncb_scope.
Notation "a '\/' b"  := (BOr a b)  (at level 85, right associativity) : ncb_scope.
Notation "'~' b"     := (BNot b)   (at level 75, right associativity) : ncb_scope.

Notation "'SKIP'"  := CSkip.
Notation "x '::=' a" :=
  (CAsgn x a) (at level 60).
(** [a <[ i ]> ::= e] is the array store a[i] = e. *)
Notation "a '<[' i ']>' '::=' e" :=
  (CStore a i e) (at level 60, i at level 200) : ncb_scope.
Notation "c1 ';;' c2" :=
  (CSeq c1 c2) (at level 80, right associativity).
Notation "'IF' b 'THEN' c1 'ELSE' c2 'END'" :=
  (CIf b c1 c2) (at level 80).
Notation "'WHILE' b 'DO' c 'END'" :=
  (CWhile b c) (at level 80).
(** NCB "f" DO body END  is  f⟨⟩{ body }.  Parameters are usually given
    through the [ncb] record of Commutativity.v. *)
Notation "'NCB' lbl 'DO' c 'END'" :=
  (CNCB lbl [] c) (at level 0, lbl at level 1, c at level 80).

(* ================================================================= *)
(** * 4. Running Example: Ex. 2.1 task bodies *)
(* ================================================================= *)

(** Task 2 (label f):  arr[0] = arr[0] + 4      (calc(0)² = 4)
    Task 3 (label g):  arr[0] = arr[0] - 1 *)
Definition task2_body : cmd :=
  CNCB "f" ["i"] ("arr" <[ 0 ]> ::= "arr" !! 0 + 4).

Definition task3_body : cmd :=
  CNCB "g" ["i"] ("arr" <[ 0 ]> ::= "arr" !! 0 - 1).

(** Serial order f then g *)
Definition seq_f_then_g : cmd := task2_body ;; task3_body.

(** Serial order g then f *)
Definition seq_g_then_f : cmd := task3_body ;; task2_body.

(* ================================================================= *)
(** * 5. Small-step Semantics *)
(* ================================================================= *)

(** ⟨c, σ⟩ ↝ ⟨c', σ'⟩  matches the redex reductions in Fig. apx-redex.
    The key rule is [S_NCB]: an NCB block reduces to its body in one step,
    erasing the label and parameters. *)

Reserved Notation "⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩"
  (at level 40, c at next level, s at next level,
               c' at next level, s' at next level).

Inductive step : cmd -> state -> cmd -> state -> Prop :=

  | S_Asgn : forall x a s,
      ⟨ x ::= a , s ⟩ ↝ ⟨ SKIP , (x !-> aeval s a ; s) ⟩

  | S_Store : forall a i e s,
      ⟨ CStore a i e , s ⟩ ↝ ⟨ SKIP , (LElem a (aeval s i) !-> aeval s e ; s) ⟩

  | S_Seq1 : forall c1 c1' c2 s s',
      ⟨ c1 , s ⟩ ↝ ⟨ c1' , s' ⟩ ->
      ⟨ c1 ;; c2 , s ⟩ ↝ ⟨ c1' ;; c2 , s' ⟩

  | S_SeqSkip : forall c2 s,
      ⟨ SKIP ;; c2 , s ⟩ ↝ ⟨ c2 , s ⟩

  | S_IfTrue : forall b c1 c2 s,
      beval s b = true ->
      ⟨ IF b THEN c1 ELSE c2 END , s ⟩ ↝ ⟨ c1 , s ⟩

  | S_IfFalse : forall b c1 c2 s,
      beval s b = false ->
      ⟨ IF b THEN c1 ELSE c2 END , s ⟩ ↝ ⟨ c2 , s ⟩

  | S_While : forall b c s,
      ⟨ WHILE b DO c END , s ⟩ ↝
      ⟨ IF b THEN (c ;; WHILE b DO c END) ELSE SKIP END , s ⟩

  (** The key NCB rule: label and params are erased; body takes over. *)
  | S_NCB : forall lbl ps body s,
      ⟨ CNCB lbl ps body , s ⟩ ↝ ⟨ body , s ⟩

where "⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩" := (step c s c' s').

(** Multi-step: reflexive-transitive closure of ↝. *)
Reserved Notation "⟨ c , s ⟩ ↝* ⟨ c' , s' ⟩"
  (at level 40, c at next level, s at next level,
               c' at next level, s' at next level).

Inductive multi_step : cmd -> state -> cmd -> state -> Prop :=
  | MS_Refl : forall c s,
      ⟨ c , s ⟩ ↝* ⟨ c , s ⟩
  | MS_Step : forall c1 s1 c2 s2 c3 s3,
      ⟨ c1 , s1 ⟩ ↝  ⟨ c2 , s2 ⟩ ->
      ⟨ c2 , s2 ⟩ ↝* ⟨ c3 , s3 ⟩ ->
      ⟨ c1 , s1 ⟩ ↝* ⟨ c3 , s3 ⟩

where "⟨ c , s ⟩ ↝* ⟨ c' , s' ⟩" := (multi_step c s c' s').

Lemma multi_step_trans : forall c1 s1 c2 s2 c3 s3,
  ⟨ c1 , s1 ⟩ ↝* ⟨ c2 , s2 ⟩ ->
  ⟨ c2 , s2 ⟩ ↝* ⟨ c3 , s3 ⟩ ->
  ⟨ c1 , s1 ⟩ ↝* ⟨ c3 , s3 ⟩.
Proof.
  intros c1 s1 c2 s2 c3 s3 H.
  induction H as [| c1 s1 c2' s2' c3' s3' Hstep Hmulti IH]; intros Hrest.
  - exact Hrest.
  - eapply MS_Step. { exact Hstep. } apply IH. exact Hrest.
Qed.

Lemma multi_step_seq1 : forall c1 c1' c2 s s',
  ⟨ c1 , s ⟩ ↝* ⟨ c1' , s' ⟩ ->
  ⟨ c1 ;; c2 , s ⟩ ↝* ⟨ c1' ;; c2 , s' ⟩.
Proof.
  intros c1 c1' c2 s s' H.
  induction H as [| c1 s1 c2' s2 c3 s3 Hstep Hmulti IH].
  - apply MS_Refl.
  - eapply MS_Step. { apply S_Seq1. exact Hstep. } exact IH.
Qed.

(** A terminating run of [c1 ;; c2] runs [c1] to completion first. *)
Lemma seq_inv : forall c1 c2 s s',
  ⟨ c1 ;; c2 , s ⟩ ↝* ⟨ SKIP , s' ⟩ ->
  exists s1, ⟨ c1 , s ⟩ ↝* ⟨ SKIP , s1 ⟩ /\ ⟨ c2 , s1 ⟩ ↝* ⟨ SKIP , s' ⟩.
Proof.
  intros c1 c2 s s' H.
  remember (c1 ;; c2) as c eqn:Ec. remember SKIP as k eqn:Ek.
  revert c1 c2 Ec.
  induction H as [| ca sa cb sb cc sc Hstep Hmulti IH]; intros c1 c2 Ec; subst.
  - discriminate.
  - inversion Hstep; subst.
    + destruct (IH eq_refl c1' c2 eq_refl) as [s1 [H1 H2]].
      exists s1. split; [eapply MS_Step; eassumption | exact H2].
    + exists sb. split; [apply MS_Refl | exact Hmulti].
Qed.

(** SKIP has no outgoing steps. *)
Lemma skip_no_step : forall c' s s',
  ~ ⟨ SKIP , s ⟩ ↝ ⟨ c' , s' ⟩.
Proof.
  intros c' s s' H. inversion H.
Qed.

(** The semantics is deterministic. *)
Lemma step_det : forall c s c1 s1 c2 s2,
  ⟨ c , s ⟩ ↝ ⟨ c1 , s1 ⟩ -> ⟨ c , s ⟩ ↝ ⟨ c2 , s2 ⟩ -> c1 = c2 /\ s1 = s2.
Proof.
  intros c s c1 s1 c2 s2 H1. revert c2 s2.
  induction H1; intros c2' s2' H2; inversion H2; subst;
    try (split; reflexivity); try congruence.
  - destruct (IHstep _ _ H6) as [-> ->]. split; reflexivity.
  - inversion H1.
  - inversion H5.
Qed.

Lemma multi_skip_det : forall c s s1 s2,
  ⟨ c , s ⟩ ↝* ⟨ SKIP , s1 ⟩ -> ⟨ c , s ⟩ ↝* ⟨ SKIP , s2 ⟩ -> s1 = s2.
Proof.
  intros c s s1 s2 H1. remember SKIP as k eqn:Ek. revert s2.
  induction H1 as [c s | ca sa cb sb cc sc Hstep Hmulti IH]; intros s2 H2; subst.
  - inversion H2; subst; [reflexivity | exfalso; eapply skip_no_step; eassumption].
  - inversion H2; subst.
    + exfalso. eapply skip_no_step. exact Hstep.
    + destruct (step_det _ _ _ _ _ _ Hstep H) as [-> ->].
      apply IH; [reflexivity | assumption].
Qed.

(** A terminating run of a loop either exits at once or runs the body
    and then the loop again. *)
Lemma while_inv : forall b c s s',
  ⟨ WHILE b DO c END , s ⟩ ↝* ⟨ SKIP , s' ⟩ ->
  (beval s b = false /\ s' = s) \/
  (beval s b = true /\ exists s1, ⟨ c , s ⟩ ↝* ⟨ SKIP , s1 ⟩ /\
                                  ⟨ WHILE b DO c END , s1 ⟩ ↝* ⟨ SKIP , s' ⟩).
Proof.
  intros b c s s' H.
  inversion H as [| ? ? ? ? ? ? H1 H2]; subst. inversion H1; subst.
  inversion H2 as [| ? ? ? ? ? ? H3 H4]; subst. inversion H3; subst.
  - right. split; [assumption |]. apply seq_inv. exact H4.
  - left. split; [assumption |].
    inversion H4; subst; [reflexivity | exfalso; eapply skip_no_step; eassumption].
Qed.

(* ================================================================= *)
(** * 6. Evaluators *)
(* ================================================================= *)

(** Loop-free code (no WHILE, no newJob) has a direct denotation [exec]. *)
Fixpoint loop_free (c : cmd) : bool :=
  match c with
  | CWhile _ _ | CNewJob _ _ => false
  | CSeq c1 c2 | CIf _ c1 c2 => loop_free c1 && loop_free c2
  | CNCB _ _ c1 => loop_free c1
  | _ => true
  end.

Fixpoint exec (c : cmd) (s : state) : state :=
  match c with
  | CSkip => s
  | CAsgn x a => (x !-> aeval s a ; s)
  | CStore a i e => (LElem a (aeval s i) !-> aeval s e ; s)
  | CSeq c1 c2 => exec c2 (exec c1 s)
  | CIf b c1 c2 => if beval s b then exec c1 s else exec c2 s
  | CNCB _ _ c1 => exec c1 s
  | CWhile _ _ | CNewJob _ _ => s
  end.

Lemma exec_correct : forall c s,
  loop_free c = true -> ⟨ c , s ⟩ ↝* ⟨ SKIP , exec c s ⟩.
Proof.
  induction c; intros st Hlf; simpl in *; try discriminate.
  - apply MS_Refl.
  - eapply MS_Step; [apply S_Asgn | apply MS_Refl].
  - eapply MS_Step; [apply S_Store | apply MS_Refl].
  - apply andb_true_iff in Hlf as [H1 H2].
    eapply multi_step_trans; [apply multi_step_seq1; apply IHc1; exact H1 |].
    eapply MS_Step; [apply S_SeqSkip | apply IHc2; exact H2].
  - apply andb_true_iff in Hlf as [H1 H2].
    destruct (beval st b) eqn:Hb.
    + eapply MS_Step; [apply S_IfTrue; exact Hb | apply IHc1; exact H1].
    + eapply MS_Step; [apply S_IfFalse; exact Hb | apply IHc2; exact H2].
  - eapply MS_Step; [apply S_NCB | apply IHc; exact Hlf].
Qed.

(** Every terminating run of loop-free code ends in [exec c s]. *)
Lemma run_loop_free : forall c s s',
  loop_free c = true -> ⟨ c , s ⟩ ↝* ⟨ SKIP , s' ⟩ -> s' = exec c s.
Proof.
  intros c s s' Hlf H. eapply multi_skip_det; [exact H | apply exec_correct; exact Hlf].
Qed.

(** A fuel-bounded interpreter, for running code with loops on concrete states. *)
Fixpoint run (fuel : nat) (c : cmd) (s : state) : option state :=
  match fuel with
  | O => None
  | S n =>
      match c with
      | CSkip => Some s
      | CAsgn x a => Some (x !-> aeval s a ; s)
      | CStore a i e => Some (LElem a (aeval s i) !-> aeval s e ; s)
      | CSeq c1 c2 =>
          match run n c1 s with Some s1 => run n c2 s1 | None => None end
      | CIf b c1 c2 => if beval s b then run n c1 s else run n c2 s
      | CWhile b c1 =>
          if beval s b then
            match run n c1 s with Some s1 => run n (CWhile b c1) s1 | None => None end
          else Some s
      | CNCB _ _ c1 => run n c1 s
      | CNewJob _ _ => None
      end
  end.

Lemma run_sound : forall n c s s',
  run n c s = Some s' -> ⟨ c , s ⟩ ↝* ⟨ SKIP , s' ⟩.
Proof.
  induction n as [| n IH]; intros c s s' H; [discriminate |].
  destruct c; simpl in H.
  - injection H as <-. apply MS_Refl.
  - injection H as <-. eapply MS_Step; [apply S_Asgn | apply MS_Refl].
  - injection H as <-. eapply MS_Step; [apply S_Store | apply MS_Refl].
  - destruct (run n c1 s) as [s1 |] eqn:E1; [| discriminate].
    eapply multi_step_trans; [apply multi_step_seq1; apply IH; exact E1 |].
    eapply MS_Step; [apply S_SeqSkip | apply IH; exact H].
  - destruct (beval s b) eqn:Hb.
    + eapply MS_Step; [apply S_IfTrue; exact Hb | apply IH; exact H].
    + eapply MS_Step; [apply S_IfFalse; exact Hb | apply IH; exact H].
  - eapply MS_Step; [apply S_While |].
    destruct (beval s b) eqn:Hb.
    + destruct (run n c s) as [s1 |] eqn:E1; [| discriminate].
      eapply MS_Step; [apply S_IfTrue; exact Hb |].
      eapply multi_step_trans; [apply multi_step_seq1; apply IH; exact E1 |].
      eapply MS_Step; [apply S_SeqSkip | apply IH; exact H].
    + injection H as <-.
      eapply MS_Step; [apply S_IfFalse; exact Hb | apply MS_Refl].
  - eapply MS_Step; [apply S_NCB | apply IH; exact H].
  - discriminate.
Qed.

(* ================================================================= *)
(** * 7. Examples *)
(* ================================================================= *)

(** An NCB block unwraps to its body in exactly one step. *)
Example ncb_one_step :
  forall s,
  ⟨ NCB "f" DO "x" ::= 42 END , s ⟩ ↝
  ⟨ "x" ::= 42 , s ⟩.
Proof.
  intro s. apply S_NCB.
Qed.

(** Ex. 2.1, both serial orders:
    arr[0] = 5  →[f]→  9  →[g]→  8   and   5  →[g]→  4  →[f]→  8 *)
Example ex21_f_then_g :
  ⟨ seq_f_then_g , ex21_state ⟩ ↝* ⟨ SKIP , exec seq_f_then_g ex21_state ⟩.
Proof. apply exec_correct. reflexivity. Qed.

Example ex21_g_then_f :
  ⟨ seq_g_then_f , ex21_state ⟩ ↝* ⟨ SKIP , exec seq_g_then_f ex21_state ⟩.
Proof. apply exec_correct. reflexivity. Qed.

Lemma ex21_both_orders_agree :
  exec seq_f_then_g ex21_state (LElem "arr" 0) = 8 /\
  exec seq_g_then_f ex21_state (LElem "arr" 0) = 8.
Proof. split; reflexivity. Qed.

(* ================================================================= *)
(** * 8. Written Variables *)
(* ================================================================= *)

(** [writes c]: the variable names that [c] may assign (a syntactic
    over-approximation; a store [a[i] = e] writes the name [a]).  The
    well-formedness rules (W1) and (W2) of Sec. 4 are stated in terms of
    it (Commutativity.v, §9). *)
Fixpoint writes (c : cmd) : list var :=
  match c with
  | CSkip        => []
  | CAsgn x _    => [x]
  | CStore a _ _ => [a]
  | CSeq c1 c2   => writes c1 ++ writes c2
  | CIf _ c1 c2  => writes c1 ++ writes c2
  | CWhile _ c1  => writes c1
  | CNCB _ _ c1  => writes c1
  | CNewJob _ _  => []
  end.

(** A step never introduces new written variables. *)
Lemma step_writes_incl : forall c s c' s',
  ⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩ -> incl (writes c') (writes c).
Proof.
  intros c s c' s' H.
  induction H; simpl; unfold incl in *; intros y Hy;
    repeat rewrite in_app_iff in *; simpl in *; firstorder.
Qed.

(** A step leaves every location whose name the command does not write unchanged. *)
Lemma step_unwritten : forall c s c' s' l,
  ⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩ -> ~ In (base l) (writes c) -> s' l = s l.
Proof.
  intros c s c' s' l H.
  induction H as [y a s | a i e s | c1 c1' c2 s s' Hstep IH | | | | |];
    simpl; intros Hx; try reflexivity.
  - unfold update. destruct (loc_eqb l y) eqn:E; [| reflexivity].
    apply loc_eqb_eq in E. subst. exfalso. apply Hx. left. reflexivity.
  - unfold update. destruct (loc_eqb l (LElem a (aeval s i))) eqn:E; [| reflexivity].
    apply loc_eqb_eq in E. subst. exfalso. apply Hx. left. reflexivity.
  - apply IH. intro Hin. apply Hx. apply in_or_app. left. exact Hin.
Qed.

(** ... and so does any number of steps.  This is what makes the final
    fragment-local states of Def. Valid safe to discard under (W1)/(W2). *)
Lemma multi_step_unwritten : forall c s c' s' l,
  ⟨ c , s ⟩ ↝* ⟨ c' , s' ⟩ -> ~ In (base l) (writes c) -> s' l = s l.
Proof.
  intros c s c' s' l H.
  induction H as [| c1 s1 c2 s2 c3 s3 Hstep Hmulti IH]; intros Hx.
  - reflexivity.
  - rewrite IH.
    + eapply step_unwritten; eassumption.
    + intro Hin. apply Hx. eapply step_writes_incl; eassumption.
Qed.

(* ================================================================= *)
(** * 9. Stripping newJob *)
(* ================================================================= *)

(** [strip c] replaces each newJob by SKIP: the job's own sequential
    effect, once its children are spawned elsewhere (Jobs.v). *)
Fixpoint strip (c : cmd) : cmd :=
  match c with
  | CNewJob _ _ => SKIP
  | CSeq c1 c2 => strip c1 ;; strip c2
  | CIf b c1 c2 => CIf b (strip c1) (strip c2)
  | CWhile b c1 => CWhile b (strip c1)
  | CNCB l ps c1 => CNCB l ps (strip c1)
  | _ => c
  end.

Fixpoint no_newjob (c : cmd) : bool :=
  match c with
  | CNewJob _ _ => false
  | CSeq c1 c2 | CIf _ c1 c2 => no_newjob c1 && no_newjob c2
  | CWhile _ c1 | CNCB _ _ c1 => no_newjob c1
  | _ => true
  end.

Lemma strip_id : forall c, no_newjob c = true -> strip c = c.
Proof.
  induction c; simpl; intros H; try reflexivity; try discriminate;
    try (apply andb_true_iff in H as [H1 H2]; rewrite IHc1, IHc2 by assumption;
         reflexivity);
    rewrite IHc by assumption; reflexivity.
Qed.

Lemma strip_step : forall c s c' s',
  ⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩ -> ⟨ strip c , s ⟩ ↝ ⟨ strip c' , s' ⟩.
Proof.
  intros c s c' s' H. induction H; simpl.
  - apply S_Asgn.
  - apply S_Store.
  - apply S_Seq1. exact IHstep.
  - apply S_SeqSkip.
  - apply S_IfTrue. assumption.
  - apply S_IfFalse. assumption.
  - apply S_While.
  - apply S_NCB.
Qed.

Lemma strip_multi : forall c s c' s',
  ⟨ c , s ⟩ ↝* ⟨ c' , s' ⟩ -> ⟨ strip c , s ⟩ ↝* ⟨ strip c' , s' ⟩.
Proof.
  intros c s c' s' H. induction H; [apply MS_Refl |].
  eapply MS_Step; [apply strip_step; eassumption | assumption].
Qed.

(* ================================================================= *)
(** * 10. What's next: Stage 2 (Commutativity.v) *)
(* ================================================================= *)

(** Commutativity.v defines NCB declarations (parameters, read-only inputs
    In_f, body locals), the merge σ_f ⊕ σ_gl in which the local state takes
    precedence, the well-formedness rules (W1)/(W2), a syntax for
    commutativity conditions interpreted over the partitioned state Π, and
    [sound_comm_cond] (Def. Valid).  Examples.v checks the paper's examples;
    JobGen.v formalizes ReconstructAST and faithfulness. *)


==> anc/rocq/Linearization.v <==
(** Linearization.v — Stage 4 of 5: Linearizations of Serializable Traces

    [runs_seq lin g g']: running the jobs of [lin] one at a time, each from
    its initial local state merged with the current shared state, takes
    shared state g to g'.

    Main result ([linearization]): if a complete trace is serializable
    (the local steps of each job are contiguous, [contiguous]), its jobs
    run one at a time in some order produce exactly the trace's final
    shared state.  This replaces the earlier axiom [linearization_exists],
    which was inconsistent: its job list was unrelated to the execution,
    and the old SC_Local left the new shared state unconstrained.

    [two_job_comm] lifts Def. Valid ([sound_comm_cond]) to two NCB jobs
    run one at a time in either order (Part C of the proof outline). *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Sorting.Permutation.
From Stdlib Require Import Logic.FunctionalExtensionality.
From Stdlib Require Import Lia.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.

Open Scope string_scope.
Open Scope nat_scope.
Open Scope list_scope.

(* ================================================================= *)
(** * 1. Sequential Execution of Jobs *)
(* ================================================================= *)

(** What [runs_seq] sees of a job: its code without newJob, its frame,
    and its local state. *)
Definition jview (j : job) : cmd * list var * state :=
  (strip (j_body j), j_frame j, j_lstate j).

Inductive runs_seq : list job -> state -> state -> Prop :=
  | RS_Nil : forall g, runs_seq [] g g
  | RS_Cons : forall j js g0 s' g2,
      ⟨ strip (j_body j) , merge (j_frame j) (j_lstate j) g0 ⟩ ↝* ⟨ SKIP , s' ⟩ ->
      runs_seq js (merge (j_frame j) g0 s') g2 ->
      runs_seq (j :: js) g0 g2.

(* ================================================================= *)
(** * 2. Merge Algebra *)
(* ================================================================= *)

Lemma merge_self : forall D g s, merge D s (merge D g s) = s.
Proof.
  intros D g s. extensionality v. unfold merge. destruct (memb (base v) D); reflexivity.
Qed.

Lemma merge_shadow : forall D g s s', merge D (merge D g s) s' = merge D g s'.
Proof.
  intros D g s s'. extensionality v. unfold merge. destruct (memb (base v) D); reflexivity.
Qed.

Lemma merge_back : forall D g l, merge D g (merge D l g) = g.
Proof.
  intros D g l. extensionality v. unfold merge. destruct (memb (base v) D); reflexivity.
Qed.

(* ================================================================= *)
(** * 3. Properties of runs_seq *)
(* ================================================================= *)

Lemma runs_seq_head_view : forall j j' js g g',
  jview j = jview j' -> runs_seq (j' :: js) g g' -> runs_seq (j :: js) g g'.
Proof.
  intros j j' js g g' Hv H. unfold jview in Hv. injection Hv as Hb Hf Hl.
  inversion H; subst. econstructor.
  - rewrite Hb, Hf, Hl. eassumption.
  - rewrite Hf. assumption.
Qed.

(** A job with nothing left to do can be inserted anywhere ... *)
Lemma runs_seq_insert : forall j pre post g g',
  strip (j_body j) = SKIP ->
  runs_seq (pre ++ post) g g' -> runs_seq (pre ++ j :: post) g g'.
Proof.
  intros j pre. induction pre as [| k pre IH]; intros post g g' Hs H; simpl in *.
  - econstructor; [rewrite Hs; apply MS_Refl |]. rewrite merge_back. exact H.
  - inversion H; subst. econstructor; [eassumption |]. apply IH; assumption.
Qed.

(** ... and removed from anywhere. *)
Lemma runs_seq_remove : forall j pre post g g',
  strip (j_body j) = SKIP ->
  runs_seq (pre ++ j :: post) g g' -> runs_seq (pre ++ post) g g'.
Proof.
  intros j pre. induction pre as [| k pre IH]; intros post g g' Hs H; simpl in *.
  - inversion H as [| ? ? ? s' ? Hrun Hrest]; subst. rewrite Hs in Hrun.
    apply skip_multi_refl in Hrun. subst.
    rewrite merge_back in Hrest. exact Hrest.
  - inversion H; subst. econstructor; [eassumption |]. apply IH; assumption.
Qed.

(* ================================================================= *)
(** * 4. Traces: Auxiliary Facts *)
(* ================================================================= *)

Fixpoint first_local (es : list event) : option job_id :=
  match es with
  | [] => None
  | ELocal a :: _ => Some a
  | _ :: es' => first_local es'
  end.

Lemma contiguous_tail : forall e es, contiguous (e :: es) -> contiguous es.
Proof.
  intros e es H pre mid post a b Heq Hin.
  apply (H (e :: pre) mid post a b); [rewrite Heq; reflexivity | exact Hin].
Qed.

Lemma first_local_mid : forall mid a post,
  (forall b, In (ELocal b) mid -> b = a) ->
  first_local (mid ++ ELocal a :: post) = Some a.
Proof.
  induction mid as [| e mid IH]; intros a post H; simpl; [reflexivity |].
  destruct e; try (apply IH; intros b Hb; apply H; right; exact Hb).
  f_equal. apply H. left. reflexivity.
Qed.

(** If a job steps again later, its next local step is the next local step. *)
Lemma contiguous_next : forall a es,
  contiguous (ELocal a :: es) -> In (ELocal a) es -> first_local es = Some a.
Proof.
  intros a es H Hin. apply in_split in Hin as [mid [post ->]].
  apply first_local_mid. intros b Hb.
  apply (H [] mid post a b); [reflexivity | exact Hb].
Qed.

Definition jids (cfg : config) : list job_id := map j_jid (all_jobs cfg).

Lemma all_jobs_unfold : forall jr jw g T n ov,
  all_jobs {| c_running := jr; c_waiting := jw; c_gstate := g; c_tasks := T;
              c_next := n; c_over := ov |}
  = jr ++ map fst jw.
Proof. reflexivity. Qed.

Ltac aj := repeat rewrite all_jobs_unfold in *; simpl in *;
           repeat rewrite map_app in *; simpl in *.

(** Which jobs a step keeps, changes, adds, and removes, as permutations of
    the job list. *)
Lemma step_shape : forall spec cfg e cfg2,
  config_step spec cfg e cfg2 ->
  c_tasks cfg2 = c_tasks cfg /\
  match e with
  | ELocal a => exists j j' rest,
      Permutation (all_jobs cfg) (j :: rest) /\ Permutation (all_jobs cfg2) (j' :: rest) /\
      j_jid j = a /\ j_jid j' = a /\ j_frame j' = j_frame j /\
      In j (c_running cfg) /\
      ⟨ j_body j , merge (j_frame j) (j_lstate j) (c_gstate cfg) ⟩ ↝
        ⟨ j_body j' , j_lstate j' ⟩ /\
      c_gstate cfg2 = merge (j_frame j) (c_gstate cfg) (j_lstate j') /\
      c_next cfg2 = c_next cfg
  | ETerm a => exists j rest,
      Permutation (all_jobs cfg) (j :: rest) /\ all_jobs cfg2 = rest /\
      j_jid j = a /\ j_body j = SKIP /\
      c_gstate cfg2 = c_gstate cfg /\ c_next cfg2 = c_next cfg
  | EFork a c => exists j j' rest,
      Permutation (all_jobs cfg) (j :: rest) /\
      Permutation (all_jobs cfg2) (j' :: c :: rest) /\
      j_jid j = a /\ j_jid j' = a /\ jview j' = jview j /\
      j_jid c = c_next cfg /\
      c_gstate cfg2 = c_gstate cfg /\ c_next cfg2 = S (c_next cfg)
  | _ => Permutation (all_jobs cfg) (all_jobs cfg2) /\
         c_gstate cfg2 = c_gstate cfg /\ c_next cfg2 = c_next cfg
  end.
Proof.
  intros spec cfg e cfg2 H. destruct H; simpl; split; try reflexivity.
  - (* Local *)
    exists j, {| j_jid := j_jid j; j_tid := j_tid j; j_frame := j_frame j;
                 j_lstate := s'; j_body := body' |}, (jr1 ++ jr2 ++ map fst jw). aj.
    repeat split; try reflexivity.
    + rewrite <- app_assoc. apply Permutation_sym, Permutation_middle.
    + rewrite <- app_assoc. apply Permutation_sym, Permutation_middle.
    + apply in_or_app. right. left. reflexivity.
    + simpl. assumption.
  - (* Terminate *)
    exists j, (jr1 ++ jr2 ++ map fst jw). aj.
    repeat split; try reflexivity; try assumption.
    + rewrite <- app_assoc. apply Permutation_sym, Permutation_middle.
    + rewrite app_assoc. reflexivity.
  - (* WaitNewTask *)
    aj. repeat split; try reflexivity.
  - (* DepElim *)
    aj. repeat split; try reflexivity.
  - (* FinishWait *)
    aj. repeat split; try reflexivity.
    rewrite !app_assoc. apply Permutation_sym, Permutation_middle.
  - (* ForkTask *)
    exists j, {| j_jid := j_jid j; j_tid := j_tid j; j_frame := j_frame j;
                 j_lstate := j_lstate j; j_body := rest |}, (jr1 ++ jr2 ++ map fst jw). aj.
    repeat split; try reflexivity.
    + rewrite <- app_assoc. apply Permutation_sym, Permutation_middle.
    + rewrite <- app_assoc, <- app_comm_cons. apply Permutation_sym.
      apply Permutation_cons_app.
      rewrite !(app_assoc jr1 jr2). apply Permutation_cons_app. reflexivity.
    + unfold jview. simpl. rewrite (head_newjob_strip _ _ _ _ H). reflexivity.
Qed.

Lemma perm_jids : forall l1 l2, Permutation l1 l2 -> Permutation (map j_jid l1) (map j_jid l2).
Proof. intros. apply Permutation_map. assumption. Qed.

Lemma step_fresh : forall spec cfg e cfg2,
  config_step spec cfg e cfg2 -> ids_fresh cfg -> ids_fresh cfg2.
Proof.
  intros spec cfg e cfg2 H [Hnd Hlt].
  pose proof (step_shape _ _ _ _ H) as [_ Hs].
  destruct e as [a0 | a0 | a0 | a0 a1 | a0 | a0 c0]; unfold ids_fresh.
  - destruct Hs as [jx [jy [rest [P1 [P2 [E1 [E2 [_ [_ [_ [_ En]]]]]]]]]]].
    rewrite En. split.
    + eapply Permutation_NoDup; [apply Permutation_sym, perm_jids, P2 |].
      simpl. rewrite E2, <- E1.
      apply (Permutation_NoDup (perm_jids _ _ P1)) in Hnd. exact Hnd.
    + intros k Hk. apply (Permutation_in _ P2) in Hk as [<- | Hk].
      * rewrite E2, <- E1. apply Hlt. apply (Permutation_in _ (Permutation_sym P1)). left; auto.
      * apply Hlt. apply (Permutation_in _ (Permutation_sym P1)). right; auto.
  - destruct Hs as [jx [rest [P1 [-> [_ [_ [_ En]]]]]]]. rewrite En. split.
    + apply (Permutation_NoDup (perm_jids _ _ P1)) in Hnd. apply NoDup_cons_iff in Hnd. apply Hnd.
    + intros k Hk. apply Hlt. apply (Permutation_in _ (Permutation_sym P1)). right; auto.
  - destruct Hs as [P [_ En]]. rewrite En. split.
    + eapply Permutation_NoDup; [apply perm_jids, P | exact Hnd].
    + intros k Hk. apply Hlt. apply (Permutation_in _ (Permutation_sym P)). exact Hk.
  - destruct Hs as [P [_ En]]. rewrite En. split.
    + eapply Permutation_NoDup; [apply perm_jids, P | exact Hnd].
    + intros k Hk. apply Hlt. apply (Permutation_in _ (Permutation_sym P)). exact Hk.
  - destruct Hs as [P [_ En]]. rewrite En. split.
    + eapply Permutation_NoDup; [apply perm_jids, P | exact Hnd].
    + intros k Hk. apply Hlt. apply (Permutation_in _ (Permutation_sym P)). exact Hk.
  - destruct Hs as [jx [jy [rest [P1 [P2 [E1 [E2 [_ [Ec [_ En]]]]]]]]]]. rewrite En.
    apply (Permutation_NoDup (perm_jids _ _ P1)) in Hnd. simpl in Hnd.
    apply NoDup_cons_iff in Hnd as [Hnin Hnd'].
    assert (Hr : forall k, In k rest -> j_jid k < c_next cfg).
    { intros k Hk. apply Hlt. apply (Permutation_in _ (Permutation_sym P1)). right; auto. }
    assert (Hj : j_jid jx < c_next cfg).
    { apply Hlt. apply (Permutation_in _ (Permutation_sym P1)). left; auto. }
    split.
    + eapply Permutation_NoDup; [apply Permutation_sym, perm_jids, P2 |]. simpl.
      constructor; [| constructor; [| exact Hnd']].
      * rewrite E2, <- E1. intros [Hx | Hx].
        -- rewrite Ec in Hx. rewrite Hx in Hj. apply (Nat.lt_irrefl _ Hj).
        -- exact (Hnin Hx).
      * intros Hx. apply in_map_iff in Hx as [k [Hk Hin]].
        apply Hr in Hin. rewrite Hk, Ec in Hin. apply (Nat.lt_irrefl _ Hin).
    + intros k Hk. apply (Permutation_in _ P2) in Hk as [<- | [<- | Hk]].
      * rewrite E2, <- E1. apply Nat.lt_lt_succ_r. exact Hj.
      * rewrite Ec. apply Nat.lt_succ_diag_r.
      * apply Nat.lt_lt_succ_r. apply Hr. exact Hk.
Qed.

Lemma first_local_In : forall es a, first_local es = Some a -> In (ELocal a) es.
Proof.
  induction es as [| e es IH]; simpl; intros a H; [discriminate |].
  destruct e; try (right; apply IH; exact H).
  injection H as ->. left. reflexivity.
Qed.

Lemma nodup_jid_eq : forall l x y,
  NoDup (map j_jid l) -> In x l -> In y l -> j_jid x = j_jid y -> x = y.
Proof.
  induction l as [| k l IH]; simpl; intros x y Hnd Hx Hy He; [contradiction |].
  apply NoDup_cons_iff in Hnd as [Hnin Hnd].
  destruct Hx as [<- | Hx]; destruct Hy as [<- | Hy]; try reflexivity.
  - exfalso. apply Hnin. rewrite He. apply in_map. exact Hy.
  - exfalso. apply Hnin. rewrite <- He. apply in_map. exact Hx.
  - apply IH; assumption.
Qed.

(** A job that takes no local step in a complete trace has nothing left to do. *)
Lemma no_local_skip : forall spec cfg es cfg',
  trace spec cfg es cfg' -> terminal cfg' ->
  forall j, In j (all_jobs cfg) -> ~ In (ELocal (j_jid j)) es -> strip (j_body j) = SKIP.
Proof.
  intros spec cfg es cfg' Htr. induction Htr as [cfg | cfg1 e cfg2 es cfg3 Hstep Htr IH];
    intros Hterm j Hj Hno.
  - destruct Hterm as [Hr Hw]. unfold all_jobs in Hj. rewrite Hr, Hw in Hj. contradiction.
  - pose proof (step_shape _ _ _ _ Hstep) as [_ Hs].
    assert (Hno' : ~ In (ELocal (j_jid j)) es) by (intros H; apply Hno; right; exact H).
    destruct e as [a | a | a | a b | a | a c].
    + destruct Hs as [k [k' [rest [P1 [P2 [E1 _]]]]]].
      apply (Permutation_in _ P1) in Hj as [<- | Hj].
      * exfalso. apply Hno. left. rewrite E1. reflexivity.
      * apply IH; [exact Hterm | | exact Hno'].
        apply (Permutation_in _ (Permutation_sym P2)). right. exact Hj.
    + destruct Hs as [k [rest [P1 [E [_ [Hb _]]]]]].
      apply (Permutation_in _ P1) in Hj as [<- | Hj]; [rewrite Hb; reflexivity |].
      apply IH; [exact Hterm | rewrite E; exact Hj | exact Hno'].
    + destruct Hs as [P _]. apply IH; [exact Hterm | apply (Permutation_in _ P); exact Hj | exact Hno'].
    + destruct Hs as [P _]. apply IH; [exact Hterm | apply (Permutation_in _ P); exact Hj | exact Hno'].
    + destruct Hs as [P _]. apply IH; [exact Hterm | apply (Permutation_in _ P); exact Hj | exact Hno'].
    + destruct Hs as [k [k' [rest [P1 [P2 [E1 [E2 [Hv _]]]]]]]].
      apply (Permutation_in _ P1) in Hj as [<- | Hj].
      * assert (Hk : strip (j_body k') = SKIP).
        { apply IH; [exact Hterm | | rewrite E2, <- E1; exact Hno'].
          apply (Permutation_in _ (Permutation_sym P2)). left. reflexivity. }
        unfold jview in Hv. injection Hv as Hb _ _. rewrite <- Hb. exact Hk.
      * apply IH; [exact Hterm | | exact Hno'].
        apply (Permutation_in _ (Permutation_sym P2)). right. right. exact Hj.
Qed.

(** A job id that steps later is a current job or not yet allocated. *)
Lemma local_ids : forall spec cfg es cfg',
  trace spec cfg es cfg' ->
  forall a, In (ELocal a) es -> In a (jids cfg) \/ c_next cfg <= a.
Proof.
  intros spec cfg es cfg' Htr. induction Htr as [cfg | cfg1 e cfg2 es cfg3 Hstep Htr IH];
    intros x Hin; [contradiction |].
  pose proof (step_shape _ _ _ _ Hstep) as [_ Hs]. unfold jids in *.
  destruct Hin as [He | Hin].
  - subst e. destruct Hs as [k [k' [rest [P1 [_ [E1 [_ [_ [Hk _]]]]]]]]].
    left. rewrite <- E1. apply in_map. unfold all_jobs. apply in_or_app. left. exact Hk.
  - specialize (IH x Hin).
    destruct e as [a | a | a | a b | a | a c].
    + destruct Hs as [k [k' [rest [P1 [P2 [E1 [E2 [_ [_ [_ [_ En]]]]]]]]]]].
      rewrite En in IH. destruct IH as [IH | IH]; [left | right; exact IH].
      apply in_map_iff in IH as [m [<- Hm]]. apply (Permutation_in _ P2) in Hm.
      destruct Hm as [<- | Hm].
      * rewrite E2, <- E1. apply in_map.
        apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity.
      * apply in_map. apply (Permutation_in _ (Permutation_sym P1)). right. exact Hm.
    + destruct Hs as [k [rest [P1 [E [_ [_ [_ En]]]]]]].
      rewrite En, E in IH. destruct IH as [IH | IH]; [left | right; exact IH].
      apply in_map_iff in IH as [m [<- Hm]]. apply in_map.
      apply (Permutation_in _ (Permutation_sym P1)). right. exact Hm.
    + destruct Hs as [P [_ En]]. rewrite En in IH. destruct IH as [IH | IH]; [left | right; exact IH].
      apply in_map_iff in IH as [m [<- Hm]]. apply in_map. apply (Permutation_in _ (Permutation_sym P)). exact Hm.
    + destruct Hs as [P [_ En]]. rewrite En in IH. destruct IH as [IH | IH]; [left | right; exact IH].
      apply in_map_iff in IH as [m [<- Hm]]. apply in_map. apply (Permutation_in _ (Permutation_sym P)). exact Hm.
    + destruct Hs as [P [_ En]]. rewrite En in IH. destruct IH as [IH | IH]; [left | right; exact IH].
      apply in_map_iff in IH as [m [<- Hm]]. apply in_map. apply (Permutation_in _ (Permutation_sym P)). exact Hm.
    + destruct Hs as [k [k' [rest [P1 [P2 [E1 [E2 [_ [Ec [_ En]]]]]]]]]].
      rewrite En in IH. destruct IH as [IH | IH]; [| right; apply le_S_n; apply le_S; exact IH].
      apply in_map_iff in IH as [m [<- Hm]]. apply (Permutation_in _ P2) in Hm.
      destruct Hm as [<- | [<- | Hm]].
      * left. rewrite E2, <- E1. apply in_map. apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity.
      * right. rewrite Ec. apply le_n.
      * left. apply in_map. apply (Permutation_in _ (Permutation_sym P1)). right. exact Hm.
Qed.

Definition has_local (a : job_id) (es : list event) : bool :=
  existsb (fun e => match e with ELocal b => Nat.eqb a b | _ => false end) es.

Lemma has_local_iff : forall a es, has_local a es = true <-> In (ELocal a) es.
Proof.
  intros a es. unfold has_local. rewrite existsb_exists. split.
  - intros [e [He Hb]]. destruct e; try discriminate. apply Nat.eqb_eq in Hb. subst. exact He.
  - intros H. exists (ELocal a). split; [exact H | apply Nat.eqb_refl].
Qed.

(* ================================================================= *)
(** * 5. Serializable Traces Linearize *)
(* ================================================================= *)

(** [lin] is a linearization of the trace: it holds the trace's jobs (as
    created), and running them one at a time gives the final shared state. *)
Definition lin_ok (cfg : config) (es : list event) (cfg' : config) (lin : list job) : Prop :=
  Permutation (map jview (trace_jobs cfg es)) (map jview lin) /\
  runs_seq lin (c_gstate cfg) (c_gstate cfg').

Lemma pv_app_tail : forall l1 l2 F,
  Permutation l1 l2 -> Permutation (map jview (l1 ++ F)) (map jview (l2 ++ F)).
Proof. intros. apply Permutation_map, Permutation_app_tail. assumption. Qed.

(** The invariant, from any point of a complete serializable trace: a
    linearization exists, and the job taking the next local step can be
    put first. *)
Lemma serial_suffix : forall spec cfg es cfg',
  trace spec cfg es cfg' -> terminal cfg' -> contiguous es -> ids_fresh cfg ->
  (exists lin, lin_ok cfg es cfg' lin) /\
  (forall j, In j (all_jobs cfg) -> first_local es = Some (j_jid j) ->
     exists lin, lin_ok cfg es cfg' (j :: lin)).
Proof.
  intros spec cfg es cfg' Htr.
  induction Htr as [cfg | cfg1 e cfg2 es cfg3 Hstep Htr IH]; intros Hterm Hcont Hfresh.
  - destruct Hterm as [Hr Hw].
    assert (Ha : all_jobs cfg = []) by (unfold all_jobs; rewrite Hr, Hw; reflexivity).
    split.
    + exists []. split; [unfold trace_jobs; rewrite Ha; reflexivity | constructor].
    + intros j Hj. rewrite Ha in Hj. contradiction.
  - pose proof (step_fresh _ _ _ _ Hstep Hfresh) as Hfresh2.
    destruct (IH Hterm (contiguous_tail _ _ Hcont) Hfresh2) as [IHA IHB].
    pose proof (step_shape _ _ _ _ Hstep) as [_ Hs].
    unfold lin_ok, trace_jobs in *.
    destruct Hfresh as [Hnd Hlt].
    destruct e as [a | a | a | a b | a | a c]; simpl forked in *; simpl first_local.
    + (* ELocal: job k steps to k' *)
      destruct Hs as [k [k' [rest [P1 [P2 [E1 [E2 [Ef [Hk [Hst [Eg En]]]]]]]]]]].
      assert (Hk1 : In k (all_jobs cfg1))
        by (apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity).
      assert (Hk2 : In k' (all_jobs cfg2))
        by (apply (Permutation_in _ (Permutation_sym P2)); left; reflexivity).
      assert (PA : Permutation (map jview (all_jobs cfg1 ++ forked es))
                               (jview k :: map jview (rest ++ forked es)))
        by (apply (pv_app_tail _ _ _ P1)).
      assert (PB : Permutation (map jview (all_jobs cfg2 ++ forked es))
                               (jview k' :: map jview (rest ++ forked es)))
        by (apply (pv_app_tail _ _ _ P2)).
      assert (Hkey : exists lin,
                 Permutation (map jview (all_jobs cfg1 ++ forked es)) (map jview (k :: lin)) /\
                 runs_seq (k :: lin) (c_gstate cfg1) (c_gstate cfg3)).
      { destruct (has_local a es) eqn:Hloc.
        - (* k steps again: it is next *)
          apply has_local_iff in Hloc.
          pose proof (contiguous_next _ _ Hcont Hloc) as Hfirst.
          rewrite <- E2 in Hfirst.
          destruct (IHB k' Hk2 Hfirst) as [lin' [Pl Rl]].
          rewrite Eg in Rl.
          inversion Rl as [| ? ? ? s'' ? Rk' Rrest]; subst.
          rewrite Ef, merge_self in Rk'. rewrite Ef, merge_shadow in Rrest.
          exists lin'. split.
          + eapply Permutation_trans; [exact PA |]. simpl. apply perm_skip.
            apply (Permutation_cons_inv (a := jview k')).
            eapply Permutation_trans; [apply Permutation_sym, PB | exact Pl].
          + econstructor; [| exact Rrest].
            eapply MS_Step; [apply strip_step; exact Hst | exact Rk'].
        - (* k is done: k' has nothing left *)
          assert (Hno : ~ In (ELocal (j_jid k')) es).
          { rewrite E2. intros H. apply has_local_iff in H. rewrite H in Hloc. discriminate. }
          pose proof (no_local_skip _ _ _ _ Htr Hterm k' Hk2 Hno) as Hsk.
          destruct IHA as [lin' [Pl Rl]].
          assert (Hin : In (jview k') (map jview lin')).
          { apply (Permutation_in _ Pl). apply in_map. apply in_or_app. left. exact Hk2. }
          apply in_map_iff in Hin as [k'' [Hv Hin]].
          apply in_split in Hin as [pre [post ->]].
          assert (Hsk'' : strip (j_body k'') = SKIP).
          { unfold jview in Hv. injection Hv as Hb _ _. rewrite Hb. exact Hsk. }
          apply runs_seq_remove in Rl; [| exact Hsk''].
          exists (pre ++ post). split.
          + eapply Permutation_trans; [exact PA |]. simpl. apply perm_skip.
            apply (Permutation_cons_inv (a := jview k')).
            eapply Permutation_trans; [apply Permutation_sym, PB |].
            eapply Permutation_trans; [exact Pl |].
            rewrite !map_app. simpl. rewrite Hv.
            apply Permutation_sym, Permutation_middle.
          + econstructor.
            * eapply MS_Step; [apply strip_step; exact Hst |]. rewrite Hsk. apply MS_Refl.
            * rewrite <- Eg. exact Rl. }
      split.
      * destruct Hkey as [lin H]. exists (k :: lin). exact H.
      * intros j Hj Hfirst. injection Hfirst as Ha.
        assert (j = k) as ->.
        { apply (nodup_jid_eq (all_jobs cfg1)); try assumption. congruence. }
        exact Hkey.
    + (* ETerm: k terminates *)
      destruct Hs as [k [rest [P1 [E [E1 [Hb [Eg En]]]]]]].
      assert (Hsk : strip (j_body k) = SKIP) by (rewrite Hb; reflexivity).
      assert (PA : Permutation (map jview (all_jobs cfg1 ++ forked es))
                               (jview k :: map jview (all_jobs cfg2 ++ forked es)))
        by (rewrite E; apply (pv_app_tail _ _ _ P1)).
      split.
      * destruct IHA as [lin' [Pl Rl]]. exists (k :: lin'). split.
        -- eapply Permutation_trans; [exact PA |]. simpl. apply perm_skip. exact Pl.
        -- apply (runs_seq_insert k [] lin'); [exact Hsk |]. rewrite <- Eg. exact Rl.
      * intros j Hj Hfirst.
        apply (Permutation_in _ P1) in Hj as [<- | Hj].
        -- exfalso. apply first_local_In in Hfirst.
           destruct (local_ids _ _ _ _ Htr _ Hfirst) as [Hi | Hi].
           ++ unfold jids in Hi. rewrite E in Hi.
              apply (Permutation_NoDup (perm_jids _ _ P1)) in Hnd.
              apply NoDup_cons_iff in Hnd as [Hnin _]. exact (Hnin Hi).
           ++ rewrite En in Hi.
              assert (j_jid k < c_next cfg1) by
                (apply Hlt; apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity).
              lia.
        -- rewrite <- E in Hj. destruct (IHB j Hj Hfirst) as [lin' [Pl Rl]].
           exists (k :: lin'). split.
           ++ eapply Permutation_trans; [exact PA |].
              eapply Permutation_trans; [apply perm_skip; exact Pl |]. apply perm_swap.
           ++ apply (runs_seq_insert k [j] lin'); [exact Hsk |]. rewrite <- Eg. exact Rl.
    + (* EWaitNew *)
      destruct Hs as [P [Eg En]].
      assert (PA : Permutation (map jview (all_jobs cfg1 ++ forked es))
                               (map jview (all_jobs cfg2 ++ forked es))) by (apply pv_app_tail, P).
      split.
      * destruct IHA as [lin' [Pl Rl]]. exists lin'. split; [eapply Permutation_trans; eassumption |].
        rewrite <- Eg. exact Rl.
      * intros j Hj Hfirst. destruct (IHB j (Permutation_in _ P Hj) Hfirst) as [lin' [Pl Rl]].
        exists lin'. split; [eapply Permutation_trans; eassumption |]. rewrite <- Eg. exact Rl.
    + (* EDepElim *)
      destruct Hs as [P [Eg En]].
      assert (PA : Permutation (map jview (all_jobs cfg1 ++ forked es))
                               (map jview (all_jobs cfg2 ++ forked es))) by (apply pv_app_tail, P).
      split.
      * destruct IHA as [lin' [Pl Rl]]. exists lin'. split; [eapply Permutation_trans; eassumption |].
        rewrite <- Eg. exact Rl.
      * intros j Hj Hfirst. destruct (IHB j (Permutation_in _ P Hj) Hfirst) as [lin' [Pl Rl]].
        exists lin'. split; [eapply Permutation_trans; eassumption |]. rewrite <- Eg. exact Rl.
    + (* EFinish *)
      destruct Hs as [P [Eg En]].
      assert (PA : Permutation (map jview (all_jobs cfg1 ++ forked es))
                               (map jview (all_jobs cfg2 ++ forked es))) by (apply pv_app_tail, P).
      split.
      * destruct IHA as [lin' [Pl Rl]]. exists lin'. split; [eapply Permutation_trans; eassumption |].
        rewrite <- Eg. exact Rl.
      * intros j Hj Hfirst. destruct (IHB j (Permutation_in _ P Hj) Hfirst) as [lin' [Pl Rl]].
        exists lin'. split; [eapply Permutation_trans; eassumption |]. rewrite <- Eg. exact Rl.
    + (* EFork: k forks c and continues as k' *)
      destruct Hs as [k [k' [rest [P1 [P2 [E1 [E2 [Hv [Ec [Eg En]]]]]]]]]].
      assert (PA : Permutation (map jview (all_jobs cfg1 ++ c :: forked es))
                               (map jview (all_jobs cfg2 ++ forked es))).
      { eapply Permutation_trans; [apply (pv_app_tail _ _ _ P1) |].
        eapply Permutation_trans; [| apply Permutation_sym, (pv_app_tail _ _ _ P2)].
        simpl. rewrite Hv. apply perm_skip.
        change (jview c :: map jview (rest ++ forked es)) with (map jview (c :: rest ++ forked es)).
        apply Permutation_map. apply Permutation_sym, Permutation_middle. }
      split.
      * destruct IHA as [lin' [Pl Rl]]. exists lin'. split; [eapply Permutation_trans; eassumption |].
        rewrite <- Eg. exact Rl.
      * intros j Hj Hfirst. apply (Permutation_in _ P1) in Hj as [<- | Hj].
        -- assert (Hk2 : In k' (all_jobs cfg2))
             by (apply (Permutation_in _ (Permutation_sym P2)); left; reflexivity).
           rewrite E1, <- E2 in Hfirst.
           destruct (IHB k' Hk2 Hfirst) as [lin' [Pl Rl]].
           exists lin'. split.
           ++ eapply Permutation_trans; [exact PA |]. simpl in *. rewrite <- Hv. exact Pl.
           ++ apply (runs_seq_head_view k k'); [symmetry; exact Hv |]. rewrite <- Eg. exact Rl.
        -- assert (Hj2 : In j (all_jobs cfg2))
             by (apply (Permutation_in _ (Permutation_sym P2)); right; right; exact Hj).
           destruct (IHB j Hj2 Hfirst) as [lin' [Pl Rl]].
           exists lin'. split; [eapply Permutation_trans; eassumption |]. rewrite <- Eg. exact Rl.
Qed.

(** Linearization (Part B of the proof outline): the jobs of a complete
    serializable trace, run one at a time in some order, produce exactly
    the trace's final shared state. *)
Theorem linearization : forall spec cfg es cfg',
  complete_trace spec cfg es cfg' -> contiguous es -> ids_fresh cfg ->
  exists lin,
    Permutation (map jview (trace_jobs cfg es)) (map jview lin) /\
    runs_seq lin (c_gstate cfg) (c_gstate cfg').
Proof.
  intros spec cfg es cfg' [Htr Hterm] Hc Hf.
  destruct (serial_suffix _ _ _ _ Htr Hterm Hc Hf) as [[lin H] _].
  exists lin. exact H.
Qed.

(* ================================================================= *)
(** * 6. Two-Job Commutativity *)
(* ================================================================= *)

(** A job running the NCB [n] from the start. *)
Definition ncb_job (j : job) (n : ncb) : Prop :=
  j_body j = ncb_cmd n /\ j_frame j = frame n /\ no_newjob (n_body n) = true.

Lemma runs_seq_ncb : forall j n js g g',
  ncb_job j n -> runs_seq (j :: js) g g' ->
  exists g1, run_ncb n (j_lstate j) g g1 /\ runs_seq js g1 g'.
Proof.
  intros j n js g g' [Hb [Hf Hn]] H. inversion H as [| ? ? ? s' ? R Rest]; subst.
  rewrite Hb, Hf in *. simpl in R. rewrite strip_id in R by exact Hn.
  exists (merge (frame n) g s'). split; [| exact Rest].
  exists s'. split; [| reflexivity].
  unfold ncb_cmd. exact R.
Qed.

(** Running two NCB jobs in either order produces the same shared state
    (on Vars_gl) when their condition holds: Def. Valid lifted to
    [runs_seq].  This is the swap step of Part C. *)
Lemma two_job_comm : forall G φ f g j1 j2 s0 s2 s2',
  ncb_job j1 f -> ncb_job j2 g ->
  sound_comm_cond G φ f g ->
  cond_eval s0 (j_lstate j1) (j_lstate j2) φ = true ->
  runs_seq [j1; j2] s0 s2 -> runs_seq [j2; j1] s0 s2' ->
  globally_eq G s2 s2'.
Proof.
  intros G φ f g j1 j2 s0 s2 s2' H1 H2 Hs Hφ R12 R21.
  apply (runs_seq_ncb _ _ _ _ _ H1) in R12 as [s1 [Rf R2]].
  apply (runs_seq_ncb _ _ _ _ _ H2) in R2 as [s2a [Rg Rn]]. inversion Rn; subst.
  apply (runs_seq_ncb _ _ _ _ _ H2) in R21 as [s1' [Rg' R1]].
  apply (runs_seq_ncb _ _ _ _ _ H1) in R1 as [s2b [Rf' Rn']]. inversion Rn'; subst.
  exact (Hs _ _ _ _ _ _ _ Rf Rg Rg' Rf' Hφ).
Qed.


==> anc/rocq/Overtake.v <==
(** Overtake.v — A Job Overtaking Several Jobs (Part C)

    When a waiting job w overtakes jobs o1, ..., ok (in program order),
    the execution runs w before them.  [overtake] shows that this gives
    the same shared state as running o1, ..., ok first, provided
    - w's condition holds for each o_i,
    - the o_i are pairwise unordered (their own conditions hold), as
      SC_DepElim requires, and
    - the conditions are stable (Stability.v): running one of three
      pairwise unordered jobs keeps the condition of the other two.
    Each step swaps w with the next o_i (Def. Valid, as in
    [two_job_comm]); stability re-establishes the remaining conditions in
    the state after o_i. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Linearization.
Require Import Examples.
Require Import Stability.

Open Scope list_scope.

(* ================================================================= *)
(** * 1. runs_seq: Determinism and Composition *)
(* ================================================================= *)

Lemma runs_seq_det : forall js g g1 g2,
  runs_seq js g g1 -> runs_seq js g g2 -> g1 = g2.
Proof.
  induction js as [| j js IH]; intros g g1 g2 H1 H2.
  - inversion H1; inversion H2; subst. reflexivity.
  - inversion H1 as [| ? ? ? s1 ? R1 T1]; subst.
    inversion H2 as [| ? ? ? s2 ? R2 T2]; subst.
    rewrite (multi_skip_det _ _ _ _ R1 R2) in T1. exact (IH _ _ _ T1 T2).
Qed.

Lemma runs_seq_app : forall l1 l2 g g2,
  runs_seq (l1 ++ l2) g g2 <-> exists g1, runs_seq l1 g g1 /\ runs_seq l2 g1 g2.
Proof.
  induction l1 as [| j l1 IH]; intros l2 g g2; simpl; split.
  - intros H. exists g. split; [constructor | exact H].
  - intros [g1 [H1 H2]]. inversion H1; subst. exact H2.
  - intros H. inversion H as [| ? ? ? s' ? R T]; subst.
    apply IH in T as [g1 [T1 T2]]. exists g1. split; [econstructor; eassumption | exact T2].
  - intros [g1 [H1 H2]]. inversion H1 as [| ? ? ? s' ? R T]; subst.
    econstructor; [exact R |]. apply IH. exists g1. split; assumption.
Qed.

Lemma runs_seq_cons : forall j js g g2,
  runs_seq (j :: js) g g2 <-> exists g1, runs_seq [j] g g1 /\ runs_seq js g1 g2.
Proof. intros. apply (runs_seq_app [j]). Qed.

(* ================================================================= *)
(** * 2. The Abstract Overtaking Lemma *)
(* ================================================================= *)

Section Overtaking.

(** [L]: the jobs considered.  [ok b a s]: b may run before a in shared
    state s (a precedes b in program order). *)
Variable L : list job.
Variable ok : job -> job -> state -> Prop.

Hypothesis Hcomm : forall b a s s1 s2, In a L -> In b L ->
  ok b a s -> runs_seq [b; a] s s1 -> runs_seq [a; b] s s2 -> s1 = s2.

Hypothesis Hstab : forall x a b s s', In x L -> In a L -> In b L ->
  ok a x s -> ok b x s -> ok b a s -> runs_seq [x] s s' -> ok b a s'.

Hypothesis Htot : forall j s, In j L -> exists s', runs_seq [j] s s'.

Lemma pairs_after : forall o os s so, In o L -> incl os L ->
  Forall (fun y => ok y o s) os -> ForallOrdPairs (fun a b => ok b a s) os ->
  runs_seq [o] s so -> ForallOrdPairs (fun a b => ok b a so) os.
Proof.
  intros o os s so Ho. induction os as [| y ys IH]; intros Hin Hf Hp Ro; constructor.
  - inversion Hf as [| ? ? Hy Hys]; subst. inversion Hp as [| ? ? Hyz Hp']; subst.
    rewrite Forall_forall in *. intros z Hz.
    apply (Hstab o y z s so Ho); auto.
    + apply Hin. left. reflexivity.
    + apply Hin. right. exact Hz.
  - inversion Hf; inversion Hp; subst. apply IH; auto.
    intros q Hq. apply Hin. right. exact Hq.
Qed.

Lemma overtake : forall os w s s1 s2,
  incl (w :: os) L ->
  Forall (fun o => ok w o s) os ->
  ForallOrdPairs (fun a b => ok b a s) os ->
  runs_seq (w :: os) s s1 -> runs_seq (os ++ [w]) s s2 -> s1 = s2.
Proof.
  induction os as [| o os IH]; intros w s s1 s2 Hin Hw Hp R1 R2.
  - exact (runs_seq_det _ _ _ _ R1 R2).
  - assert (Hw' : In w L) by (apply Hin; left; reflexivity).
    assert (Ho : In o L) by (apply Hin; right; left; reflexivity).
    assert (Hos : incl (w :: os) L)
      by (intros y [<- | Hy]; apply Hin; [left | right; right]; auto).
    inversion Hw as [| ? ? Hwo Hw2]; subst.
    inversion Hp as [| ? ? Ho_all Hp2]; subst.
    (* w; o; os  =  o; w; os *)
    apply (runs_seq_app [w; o]) in R1 as [t [Rwo Rrest]].
    destruct (Htot o s Ho) as [so Ro].
    destruct (Htot w so Hw') as [u Rw].
    assert (Rou : runs_seq [o; w] s u)
      by (apply (runs_seq_app [o] [w]); exists so; split; assumption).
    rewrite <- (Hcomm _ _ _ _ _ Ho Hw' Hwo Rwo Rou) in Rw.
    (* o; os ++ [w] *)
    apply runs_seq_cons in R2 as [so' [Ro' R2]].
    rewrite (runs_seq_det _ _ _ _ Ro' Ro) in R2.
    apply (IH w so s1 s2 Hos).
    + apply Forall_forall. intros y Hy.
      assert (Hy' : In y L) by (apply Hin; right; right; exact Hy).
      apply (Hstab o y w s so Ho Hy' Hw'); [| exact Hwo | | exact Ro].
      * rewrite Forall_forall in Ho_all. apply Ho_all. exact Hy.
      * rewrite Forall_forall in Hw2. apply Hw2. exact Hy.
    + apply (pairs_after o os s so Ho); [| exact Ho_all | exact Hp2 | exact Ro].
      intros q Hq. apply Hin. right; right; exact Hq.
    + exact (proj2 (runs_seq_cons _ _ _ _) (ex_intro _ t (conj Rw Rrest))).
    + exact R2.
Qed.

End Overtaking.

(* ================================================================= *)
(** * 3. NCB Jobs *)
(* ================================================================= *)

Lemma ncb_total : forall j n s, ncb_job j n -> loop_free (n_body n) = true ->
  exists s', runs_seq [j] s s'.
Proof.
  intros j n s [Hb [Hf Hn]] Hlf.
  set (st := merge (j_frame j) (j_lstate j) s).
  exists (merge (j_frame j) s (exec (n_body n) st)). econstructor; [| constructor].
  rewrite Hb. simpl. rewrite strip_id by exact Hn.
  eapply MS_Step; [apply S_NCB |]. apply exec_correct. exact Hlf.
Qed.

Section NCBOvertaking.

(** The jobs considered run NCBs from the start; [φ b a] is the condition
    under which b may run before a.  Each entry is valid (Def. Valid) and
    the conditions are stable. *)
Variable G : is_global.
Variable L : list job.
Variable nb : job -> ncb.
Variable φ : job -> job -> cond.

Hypothesis Hjob : forall j, In j L -> ncb_job j (nb j) /\ loop_free (n_body (nb j)) = true.
Hypothesis Hvalid : forall a b, In a L -> In b L -> valid_entry G (φ b a) (nb b) (nb a).
Hypothesis Hstable : forall x a b, In x L -> In a L -> In b L ->
  stable3 (nb x) (nb a) (nb b) (φ a x) (φ b x) (φ b a).

Definition holds (b a : job) (s : state) : Prop :=
  cond_eval s (j_lstate b) (j_lstate a) (φ b a) = true.

(** w overtakes os (in program order): if w's conditions for them hold and
    they are pairwise unordered, running w first changes nothing. *)
Theorem ncb_overtake : forall os w s s1 s2,
  incl (w :: os) L ->
  Forall (fun o => holds w o s) os ->
  ForallOrdPairs (fun a b => holds b a s) os ->
  runs_seq (w :: os) s s1 -> runs_seq (os ++ [w]) s s2 -> s1 = s2.
Proof.
  apply (overtake L holds).
  - intros b a s s1 s2 Ha Hb Hφ R1 R2.
    destruct (Hjob a Ha) as [Ja _]. destruct (Hjob b Hb) as [Jb _].
    destruct (Hvalid a b Ha Hb) as [[_ [W2b [W2a _]]] [_ Hs]].
    apply (runs_seq_ncb _ _ _ _ _ Jb) in R1 as [t1 [Rb R1]].
    apply (runs_seq_ncb _ _ _ _ _ Ja) in R1 as [u1 [Ra R1]]. inversion R1; subst.
    apply (runs_seq_ncb _ _ _ _ _ Ja) in R2 as [t2 [Ra' R2]].
    apply (runs_seq_ncb _ _ _ _ _ Jb) in R2 as [u2 [Rb' R2]]. inversion R2; subst.
    exact (sound_comm_cond_shared_eq G _ _ _ W2b W2a Hs _ _ _ _ _ _ _ Rb Ra Ra' Rb' Hφ).
  - intros x a b s s' Hx Ha Hb Hax Hbx Hba R.
    destruct (Hjob x Hx) as [Jx _].
    apply (runs_seq_ncb _ _ _ _ _ Jx) in R as [s'' [Rx Rn]]. inversion Rn; subst.
    exact (Hstable x a b Hx Ha Hb _ _ _ _ _ Rx Hax Hbx Hba).
  - intros j s Hj. destruct (Hjob j Hj) as [J Hlf]. exact (ncb_total _ _ _ J Hlf).
Qed.

End NCBOvertaking.

(** Ex. motivation: any job of f or g may overtake any pairwise unordered
    jobs of f and g whose conditions hold. *)
Corollary mot_overtake :
  forall calc compute calc2 calc3 (isf : job -> bool) os w s s1 s2,
  (forall j, In j (w :: os) -> ncb_job j (mot_ncb calc compute calc2 calc3 (isf j))) ->
  Forall (fun o => holds (fun b a => mot_φ (isf b) (isf a)) w o s) os ->
  ForallOrdPairs (fun a b => holds (fun b a => mot_φ (isf b) (isf a)) b a s) os ->
  runs_seq (w :: os) s s1 -> runs_seq (os ++ [w]) s s2 -> s1 = s2.
Proof.
  intros calc compute calc2 calc3 isf os w s s1 s2 Hj.
  apply (ncb_overtake G_mot (w :: os) (fun j => mot_ncb calc compute calc2 calc3 (isf j))
                      (fun b a => mot_φ (isf b) (isf a))).
  - intros j Hin. split; [exact (Hj j Hin) |]. destruct (isf j); reflexivity.
  - intros a b _ _. apply mot_valid.
  - intros x a b _ _ _. apply mot_stable.
  - apply incl_refl.
Qed.


==> anc/rocq/ProgramOrder.v <==
(** ProgramOrder.v — Serializable Executions End as in Program Order

    Connects the scheduler's traces (Jobs.v) to [sort_correct]
    (Canonical.v).  [blk] records, for each job, the configuration at its
    first local step, in the order the jobs start.  In a serializable
    trace each job then runs its whole body as one block, so running the
    jobs one at a time in this order reproduces the trace ([blk_chain]).
    At each first step, SC_Local's re-check and the completeness of the
    wait sets give the facts [sort_correct] needs. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Sorting.Permutation.
From Stdlib Require Import Sorting.Sorted.
From Stdlib Require Import Lia.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Linearization.
Require Import Stability.
Require Import Overtake.
Require Import Canonical.

Open Scope list_scope.

(* ================================================================= *)
(** * 1. First Steps *)
(* ================================================================= *)

Section Blocks.
Variable spec : sched_spec.

(** [blk S cfg es cfg' B]: from cfg, the events es lead to cfg', and B
    lists each job that takes its first local step in es (its id not in
    S), with the configuration just before that step. *)
Inductive blk : list job_id -> config -> list event -> config -> list (job * config) -> Prop :=
  | blk_nil : forall S cfg, blk S cfg [] cfg []
  | blk_new : forall S cfg j cfg2 es cfg' B,
      config_step spec cfg (ELocal (j_jid j)) cfg2 -> In j (c_running cfg) ->
      ~ In (j_jid j) S -> blk (j_jid j :: S) cfg2 es cfg' B ->
      blk S cfg (ELocal (j_jid j) :: es) cfg' ((j, cfg) :: B)
  | blk_old : forall S cfg e cfg2 es cfg' B,
      config_step spec cfg e cfg2 -> (forall a, e = ELocal a -> In a S) ->
      blk S cfg2 es cfg' B -> blk S cfg (e :: es) cfg' B.

Lemma blk_trace : forall S cfg es cfg' B, blk S cfg es cfg' B -> trace spec cfg es cfg'.
Proof.
  intros S cfg es cfg' B H. induction H; econstructor; eassumption.
Qed.

Lemma blk_exists : forall cfg es cfg', trace spec cfg es cfg' ->
  forall S, exists B, blk S cfg es cfg' B.
Proof.
  intros cfg es cfg' H. induction H as [cfg | cfg1 e cfg2 es cfg3 Hstep Htr IH]; intros S.
  - exists []. constructor.
  - destruct e as [a | a | a | a b | a | a c];
      try (destruct (IH S) as [B HB]; exists B;
           apply (blk_old S cfg1 _ cfg2); [exact Hstep | intros ? Hc; discriminate Hc | exact HB]).
    destruct (in_dec Nat.eq_dec a S) as [Hin | Hnin].
    + destruct (IH S) as [B HB]. exists B. apply (blk_old S cfg1 _ cfg2); [exact Hstep | | exact HB].
      intros a' Ha. injection Ha as <-. exact Hin.
    + pose proof (step_shape _ _ _ _ Hstep) as [_ [j [j' [rest [_ [_ [Ej [_ [_ [Hj _]]]]]]]]]].
      subst a. destruct (IH (j_jid j :: S)) as [B HB].
      exists ((j, cfg1) :: B). apply (blk_new S cfg1 j cfg2); assumption.
Qed.

(** The shared state when the next job starts (or at the end). *)
Definition next_state (B : list (job * config)) (cfg' : config) : state :=
  match B with [] => c_gstate cfg' | (_, c) :: _ => c_gstate c end.

(** Each recorded job, run alone from the state at its first step, ends in
    the state at the next job's first step. *)
Inductive chain (cfg' : config) : list (job * config) -> Prop :=
  | chain_nil : chain cfg' []
  | chain_cons : forall p c B,
      runs_seq [p] (c_gstate c) (next_state B cfg') -> chain cfg' B ->
      chain cfg' ((p, c) :: B).

Lemma chain_runs : forall cfg' B, chain cfg' B ->
  runs_seq (map fst B) (next_state B cfg') (c_gstate cfg').
Proof.
  intros cfg' B H. induction H as [| p c B R H IH]; simpl; [constructor |].
  apply runs_seq_cons. exists (next_state B cfg'). split; assumption.
Qed.

(** One step of job k, followed by the rest of its body: a run of k. *)
Lemma run_after_step : forall k k' g s',
  j_frame k' = j_frame k ->
  ⟨ j_body k , merge (j_frame k) (j_lstate k) g ⟩ ↝ ⟨ j_body k' , j_lstate k' ⟩ ->
  runs_seq [k'] (merge (j_frame k) g (j_lstate k')) s' -> runs_seq [k] g s'.
Proof.
  intros k k' g s' Hf Hst R.
  inversion R as [| ? ? ? s'' ? Rk Rn]; subst. inversion Rn; subst.
  rewrite Hf, merge_self in Rk. rewrite Hf, merge_shadow.
  econstructor; [| constructor].
  eapply MS_Step; [apply strip_step; exact Hst | exact Rk].
Qed.

(** A last step: the job has nothing left to do. *)
Lemma run_last_step : forall k k' g,
  j_frame k' = j_frame k ->
  ⟨ j_body k , merge (j_frame k) (j_lstate k) g ⟩ ↝ ⟨ j_body k' , j_lstate k' ⟩ ->
  strip (j_body k') = SKIP -> runs_seq [k] g (merge (j_frame k) g (j_lstate k')).
Proof.
  intros k k' g Hf Hst Hsk. econstructor; [| constructor].
  eapply MS_Step; [apply strip_step; exact Hst |]. rewrite Hsk. apply MS_Refl.
Qed.

(** Old jobs (in S) that step again in es are the job in mid-block. *)
Definition only_current (S : list job_id) (es : list event) : Prop :=
  forall a, In a S -> In (ELocal a) es -> first_local es = Some a.

Lemma blk_chain : forall S cfg es cfg' B, blk S cfg es cfg' B ->
  terminal cfg' -> contiguous es -> ids_fresh cfg -> only_current S es ->
  (forall k, In k (all_jobs cfg) -> In (j_jid k) S -> first_local es = Some (j_jid k) ->
     runs_seq [k] (c_gstate cfg) (next_state B cfg')) /\
  ((forall a, first_local es = Some a -> ~ In a S) -> c_gstate cfg = next_state B cfg') /\
  chain cfg' B.
Proof.
  intros S cfg es cfg' B H.
  induction H as [S cfg | S cfg j cfg2 es cfg' B Hstep Hj HjS H IH
                 | S cfg e cfg2 es cfg' B Hstep He H IH];
    intros Hterm Hcont Hfresh Hcur.
  - split; [intros k _ _ Hf; discriminate Hf | split; [reflexivity | constructor]].
  - pose proof (blk_trace _ _ _ _ _ H) as Htr.
    pose proof (step_fresh _ _ _ _ Hstep Hfresh) as Hfresh2.
    pose proof (step_shape _ _ _ _ Hstep) as [_ [k [k' [rest [P1 [P2 [E1 [E2 [Ef [Hk [Hst [Eg En]]]]]]]]]]]].
    assert (Hjk : j = k).
    { apply (nodup_jid_eq (all_jobs cfg)); [exact (proj1 Hfresh) | | | congruence].
      - unfold all_jobs. apply in_or_app. left. exact Hj.
      - apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity. }
    subst k.
    assert (Hk2 : In k' (all_jobs cfg2))
      by (apply (Permutation_in _ (Permutation_sym P2)); left; reflexivity).
    (* no old job steps again *)
    assert (Hold : forall a, In a S -> ~ In (ELocal a) es).
    { intros a Ha Hin. pose proof (Hcur a Ha (or_intror Hin)) as Hf. simpl in Hf.
      injection Hf as Hf. subst a. exact (HjS Ha). }
    assert (Hcur2 : only_current (j_jid j :: S) es).
    { intros a [<- | Ha] Hin; [exact (contiguous_next _ _ Hcont Hin) | exfalso; exact (Hold a Ha Hin)]. }
    destruct (IH Hterm (contiguous_tail _ _ Hcont) Hfresh2 Hcur2) as [IH1 [IH2 IH3]].
    split; [| split].
    + intros k0 _ Hk0 Hf. simpl in Hf. injection Hf as Hf. exfalso. apply HjS. rewrite Hf. exact Hk0.
    + intros _. reflexivity.
    + constructor; [| exact IH3].
      destruct (has_local (j_jid j) es) eqn:Hl.
      * apply has_local_iff in Hl. pose proof (contiguous_next _ _ Hcont Hl) as Hf.
        rewrite <- E2 in Hf. specialize (IH1 k' Hk2 (or_introl (eq_sym E2)) Hf).
        rewrite Eg in IH1. exact (run_after_step _ _ _ _ Ef Hst IH1).
      * assert (Hno : ~ In (ELocal (j_jid k')) es).
        { rewrite E2. intros Hin. apply has_local_iff in Hin. rewrite Hin in Hl. discriminate. }
        pose proof (no_local_skip _ _ _ _ Htr Hterm k' Hk2 Hno) as Hsk.
        assert (Hg : c_gstate cfg2 = next_state B cfg').
        { apply IH2. intros a Hf [<- | Ha].
          - apply first_local_In in Hf. rewrite E2 in Hno. exact (Hno Hf).
          - apply first_local_In in Hf. exact (Hold a Ha Hf). }
        rewrite <- Hg, Eg. exact (run_last_step _ _ _ Ef Hst Hsk).
  - pose proof (blk_trace _ _ _ _ _ H) as Htr.
    pose proof (step_fresh _ _ _ _ Hstep Hfresh) as Hfresh2.
    destruct Hfresh as [Hnd Hlt].
    pose proof (step_shape _ _ _ _ Hstep) as [_ Hs].
    assert (Hcur2 : only_current S es).
    { intros a Ha Hin. pose proof (Hcur a Ha (or_intror Hin)) as Hf.
      destruct e as [b | b | b | b c | b | b c]; simpl in Hf; try exact Hf.
      injection Hf as <-. exact (contiguous_next _ _ Hcont Hin). }
    destruct (IH Hterm (contiguous_tail _ _ Hcont) Hfresh2 Hcur2) as [IH1 [IH2 IH3]].
    split; [| split; [| exact IH3]].
    + intros k0 Hk0 HkS Hf.
      destruct e as [a | a | a | a b | a | a c]; simpl in Hf.
      * (* the job in mid-block steps *)
        injection Hf as Hf.
        destruct Hs as [k [k' [rest [P1 [P2 [E1 [E2 [Ef [Hk [Hst [Eg En]]]]]]]]]]].
        assert (k0 = k).
        { apply (nodup_jid_eq (all_jobs cfg)); [exact Hnd | exact Hk0 | | congruence].
          apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity. }
        subst k0.
        assert (Hk2 : In k' (all_jobs cfg2))
          by (apply (Permutation_in _ (Permutation_sym P2)); left; reflexivity).
        destruct (has_local a es) eqn:Hl.
        -- apply has_local_iff in Hl. pose proof (contiguous_next _ _ Hcont Hl) as Hf2.
           rewrite <- E2 in Hf2.
           assert (HkS' : In (j_jid k') S) by (replace (j_jid k') with (j_jid k) by congruence; exact HkS).
           specialize (IH1 k' Hk2 HkS' Hf2). rewrite Eg in IH1.
           exact (run_after_step _ _ _ _ Ef Hst IH1).
        -- assert (Hno : ~ In (ELocal (j_jid k')) es).
           { rewrite E2. intros Hin. apply has_local_iff in Hin. rewrite Hin in Hl. discriminate. }
           pose proof (no_local_skip _ _ _ _ Htr Hterm k' Hk2 Hno) as Hsk.
           assert (Hg : c_gstate cfg2 = next_state B cfg').
           { apply IH2. intros b Hfb HbS. apply first_local_In in Hfb.
             pose proof (Hcur b HbS (or_intror Hfb)) as Hfc. simpl in Hfc.
             injection Hfc as <-. rewrite E2 in Hno. exact (Hno Hfb). }
           rewrite <- Hg, Eg. exact (run_last_step _ _ _ Ef Hst Hsk).
      * (* a job terminates: not k0, which steps later *)
        destruct Hs as [k [rest [P1 [E [E1 [Hb [Eg En]]]]]]].
        apply (Permutation_in _ P1) in Hk0 as [<- | Hk0].
        -- exfalso. apply first_local_In in Hf.
           destruct (local_ids _ _ _ _ Htr _ Hf) as [Hi | Hi].
           ++ unfold jids in Hi. rewrite E in Hi.
              apply (Permutation_NoDup (perm_jids _ _ P1)) in Hnd.
              apply NoDup_cons_iff in Hnd as [Hnin _]. exact (Hnin Hi).
           ++ rewrite En in Hi.
              assert (j_jid k < c_next cfg)%nat by
                (apply Hlt; apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity).
              lia.
        -- rewrite <- Eg. apply IH1; [rewrite E; exact Hk0 | exact HkS | exact Hf].
      * destruct Hs as [P [Eg _]]. rewrite <- Eg. apply IH1; [apply (Permutation_in _ P); exact Hk0 | exact HkS | exact Hf].
      * destruct Hs as [P [Eg _]]. rewrite <- Eg. apply IH1; [apply (Permutation_in _ P); exact Hk0 | exact HkS | exact Hf].
      * destruct Hs as [P [Eg _]]. rewrite <- Eg. apply IH1; [apply (Permutation_in _ P); exact Hk0 | exact HkS | exact Hf].
      * (* a fork: the parent continues with the same view *)
        destruct Hs as [k [k' [rest [P1 [P2 [E1 [E2 [Hv [Ec [Eg En]]]]]]]]]].
        apply (Permutation_in _ P1) in Hk0 as [<- | Hk0].
        -- assert (Hk2 : In k' (all_jobs cfg2))
             by (apply (Permutation_in _ (Permutation_sym P2)); left; reflexivity).
           rewrite E1, <- E2 in HkS, Hf.
           specialize (IH1 k' Hk2 HkS Hf). rewrite Eg in IH1.
           exact (runs_seq_head_view k k' [] _ _ (eq_sym Hv) IH1).
        -- rewrite <- Eg. apply IH1; [| exact HkS | exact Hf].
           apply (Permutation_in _ (Permutation_sym P2)). right. right. exact Hk0.
    + intros Hn. destruct e as [a | a | a | a b | a | a c].
      * exfalso. apply (Hn a); [reflexivity | apply He; reflexivity].
      * destruct Hs as [k [rest [_ [_ [_ [_ [Eg _]]]]]]]. rewrite <- Eg. apply IH2. exact Hn.
      * destruct Hs as [_ [Eg _]]. rewrite <- Eg. apply IH2. exact Hn.
      * destruct Hs as [_ [Eg _]]. rewrite <- Eg. apply IH2. exact Hn.
      * destruct Hs as [_ [Eg _]]. rewrite <- Eg. apply IH2. exact Hn.
      * destruct Hs as [k [k' [rest [_ [_ [_ [_ [_ [_ [Eg _]]]]]]]]]]. rewrite <- Eg. apply IH2. exact Hn.
Qed.

(* ================================================================= *)
(** * 2. Jobs Keep Their View Until They Step *)
(* ================================================================= *)

(** What the conditions and the runs see of a job. *)
Definition same (a b : job) : Prop :=
  j_jid a = j_jid b /\ j_tid a = j_tid b /\ j_lstate a = j_lstate b /\
  j_frame a = j_frame b /\ strip (j_body a) = strip (j_body b).

Lemma same_refl : forall a, same a a.
Proof. intros a. repeat split; reflexivity. Qed.

Lemma same_sym : forall a b, same a b -> same b a.
Proof. intros a b [E1 [E2 [E3 [E4 E5]]]]. repeat split; congruence. Qed.

Lemma same_trans : forall a b c, same a b -> same b c -> same a c.
Proof. intros a b c [A1 [A2 [A3 [A4 A5]]]] [B1 [B2 [B3 [B4 B5]]]]. repeat split; congruence. Qed.

Ltac in_app :=
  repeat match goal with
  | H : In _ (_ ++ _) |- _ => apply in_app_or in H; destruct H as [H | H]
  | H : In _ (_ :: _) |- _ => destruct H as [H | H]
  | H : In _ (map fst (_ ++ _)) |- _ => rewrite map_app in H
  | H : In _ (map fst (_ :: _)) |- _ => simpl in H
  end.

(** A step keeps every job that neither steps nor terminates, up to
    [same]. *)
Lemma step_keeps : forall cfg e cfg2, config_step spec cfg e cfg2 ->
  forall k, In k (all_jobs cfg) ->
  (forall a, e = ELocal a -> j_jid k <> a) -> (forall a, e = ETerm a -> j_jid k <> a) ->
  exists k2, In k2 (all_jobs cfg2) /\ same k k2.
Proof.
  intros cfg e cfg2 H k Hk HL HT. unfold all_jobs in *.
  destruct H; simpl in *; repeat rewrite map_app in *; simpl in *.
  - assert (k <> j) by (intros ->; exact (HL _ eq_refl eq_refl)).
    exists k. split; [| apply same_refl].
    in_app; try (subst; contradiction); auto 20 using in_or_app, in_eq, in_cons.
  - assert (k <> j) by (intros ->; exact (HT _ eq_refl eq_refl)).
    exists k. split; [| apply same_refl].
    in_app; try (subst; contradiction); auto 20 using in_or_app, in_eq, in_cons.
  - exists k. split; [| apply same_refl].
    in_app; subst; auto 20 using in_or_app, in_eq, in_cons.
  - exists k. split; [| apply same_refl].
    in_app; subst; auto 20 using in_or_app, in_eq, in_cons.
  - exists k. split; [| apply same_refl].
    in_app; subst; auto 20 using in_or_app, in_eq, in_cons.
  - in_app.
    + exists k. split; [| apply same_refl]. auto 20 using in_or_app, in_eq, in_cons.
    + subst k. eexists. split.
      * apply in_or_app. left. apply in_or_app. right. left. reflexivity.
      * repeat split; simpl; try reflexivity. symmetry. eapply head_newjob_strip. eassumption.
    + exists k. split; [| apply same_refl]. auto 20 using in_or_app, in_eq, in_cons.
    + exists k. split; [| apply same_refl]. auto 20 using in_or_app, in_eq, in_cons.
Qed.

Lemma blk_ids : forall S cfg es cfg' B, blk S cfg es cfg' B ->
  forall y c, In (y, c) B -> ~ In (j_jid y) S /\ In (ELocal (j_jid y)) es.
Proof.
  intros S cfg es cfg' B H. induction H as [| S cfg j cfg2 es cfg' B Hstep Hj HjS H IH
                                            | S cfg e cfg2 es cfg' B Hstep He H IH];
    intros y c Hin; [contradiction | |].
  - destruct Hin as [Hin | Hin].
    + injection Hin as <- <-. split; [exact HjS | left; reflexivity].
    + destruct (IH y c Hin) as [H1 H2]. split; [intros Hy; apply H1; right; exact Hy | right; exact H2].
  - destruct (IH y c Hin) as [H1 H2]. split; [exact H1 | right; exact H2].
Qed.

Lemma blk_nodup : forall S cfg es cfg' B, blk S cfg es cfg' B ->
  NoDup (map (fun x => j_jid (fst x)) B).
Proof.
  intros S cfg es cfg' B H.
  induction H as [S cfg | S cfg j cfg2 es cfg' B Hstep Hj HjS H IH | S cfg e cfg2 es cfg' B Hstep He H IH];
    [constructor | | exact IH].
  simpl. constructor; [| exact IH]. intros Hin. apply in_map_iff in Hin as [[y c] [Ey Hy]]. simpl in Ey.
  destruct (blk_ids _ _ _ _ _ H y c Hy) as [Hn _]. apply Hn. left. exact (eq_sym Ey).
Qed.

(** A job that takes its first step later is, in every earlier
    configuration, the same as at its first step. *)
Lemma blk_views : forall S cfg es cfg' B, blk S cfg es cfg' B -> ids_fresh cfg ->
  forall y c, In (y, c) B -> forall y0, In y0 (all_jobs cfg) -> j_jid y0 = j_jid y -> same y0 y.
Proof.
  intros S cfg es cfg' B H. induction H as [| S cfg j cfg2 es cfg' B Hstep Hj HjS H IH
                                            | S cfg e cfg2 es cfg' B Hstep He H IH];
    intros Hfresh y c Hin y0 Hy0 Ey; [contradiction | |].
  - destruct Hin as [Hin | Hin].
    + injection Hin as <- <-.
      assert (y0 = j).
      { apply (nodup_jid_eq (all_jobs cfg)); [exact (proj1 Hfresh) | exact Hy0 | | exact Ey].
        unfold all_jobs. apply in_or_app. left. exact Hj. }
      subst. apply same_refl.
    + destruct (blk_ids _ _ _ _ _ H y c Hin) as [Hn _].
      destruct (step_keeps _ _ _ Hstep y0 Hy0) as [y2 [Hy2 Hs]].
      * intros a Ea. injection Ea as <-. intros E. apply Hn. left. congruence.
      * intros a Ea. discriminate Ea.
      * apply (same_trans _ y2); [exact Hs |].
        apply (IH (step_fresh _ _ _ _ Hstep Hfresh) y c Hin y2 Hy2).
        destruct Hs as [E _]. congruence.
  - destruct (blk_ids _ _ _ _ _ H y c Hin) as [Hn Hl].
    destruct Hfresh as [Hnd Hlt].
    destruct (step_keeps _ _ _ Hstep y0 Hy0) as [y2 [Hy2 Hs]].
    + intros a Ea Eb. subst e. apply (blk_ids _ _ _ _ _ (blk_old _ _ _ _ _ _ _ Hstep He H) y c) in Hin.
      apply (proj1 Hin). rewrite <- Ey, Eb. exact (He a eq_refl).
    + intros a Ea Eb. subst e.
      pose proof (step_shape _ _ _ _ Hstep) as [_ [k [rest [P1 [E [E1 [_ [_ En]]]]]]]].
      destruct (local_ids _ _ _ _ (blk_trace _ _ _ _ _ H) _ Hl) as [Hi | Hi].
      * unfold jids in Hi. rewrite E in Hi.
        assert (y0 = k).
        { apply (nodup_jid_eq (all_jobs cfg)); [exact Hnd | exact Hy0 | | congruence].
          apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity. }
        subst y0. apply (Permutation_NoDup (perm_jids _ _ P1)) in Hnd.
        apply NoDup_cons_iff in Hnd as [Hnin _]. apply Hnin. rewrite Ey. exact Hi.
      * rewrite En in Hi. assert (j_jid y0 < c_next cfg)%nat by (apply Hlt; exact Hy0). lia.
    + apply (same_trans _ y2); [exact Hs |].
      apply (IH (step_fresh _ _ _ _ Hstep (conj Hnd Hlt)) y c Hin y2 Hy2).
      destruct Hs as [E _]. congruence.
Qed.

(** SC_Local's re-check, at a job's first step. *)
Lemma local_still_ok : forall cfg j cfg2,
  config_step spec cfg (ELocal (j_jid j)) cfg2 -> In j (c_running cfg) -> ids_fresh cfg ->
  exists jr1 jr2, c_running cfg = jr1 ++ j :: jr2 /\
    still_ok spec (c_gstate cfg) j (jr1 ++ jr2 ++ map fst (c_waiting cfg))
             (c_waiting cfg) (c_over cfg).
Proof.
  intros cfg j cfg2 H Hj Hfresh. inversion H as [jr1 j0 jr2 jw g T n ov body' s' Hok Hst Hq E0 E1 E2 | | | | |].
  subst. simpl in *.
  assert (j0 = j).
  { apply (nodup_jid_eq (all_jobs {| c_running := jr1 ++ j0 :: jr2; c_waiting := jw;
                                     c_gstate := g; c_tasks := T; c_next := n; c_over := ov |}));
      [exact (proj1 Hfresh) | | | exact E1];
      unfold all_jobs; simpl; apply in_or_app; left; [apply in_or_app; right; left; reflexivity | exact Hj]. }
  subst j0. exists jr1, jr2. split; [reflexivity | exact Hok].
Qed.

End Blocks.

(* ================================================================= *)
(** * 3. The Facts at Each First Step *)
(* ================================================================= *)

Section Facts.
Variable spec : sched_spec.

(** Program order, on job ids. *)
Variable before : job -> job -> Prop.
Hypothesis before_jid : forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' ->
  before a b -> before a' b'.

(** The dependence analysis looks at what a job is, not at its record. *)
Hypothesis dep_same : forall a a' b b', same a a' -> same b b' ->
  sp_dep spec a b = sp_dep spec a' b'.

Definition cond_s (b a : job) (s : state) : Prop :=
  exists φ, sp_cond spec (j_tid b) (j_tid a) = Some φ /\
            cond_eval s (j_lstate b) (j_lstate a) φ = true.

Definition indep_s (a b : job) : Prop :=
  sp_dep spec a b = false /\ sp_dep spec b a = false.

(** Completeness of the wait sets (soundness of the dependence analysis
    and of the order dependences): at each job p's first step, for p and
    every job y that has not started, each job a that precedes y in
    program order, has not started, and is related to y, is a job y
    overtook or waits for, or y still waits for a task (whose jobs,
    such as a, may not exist yet). *)
Definition waits_at (p : job) (c : config) (post : list (job * config)) : Prop :=
  forall y, In y (all_jobs c) -> (j_jid y = j_jid p \/ In (j_jid y) (map (fun x => j_jid (fst x)) post)) ->
  forall a, In a (map fst post) -> before a y ->
  (sp_dep spec a y = true \/ sp_dep spec y a = true) ->
  (exists a0, In a0 (all_jobs c) /\ j_jid a0 = j_jid a /\
      (In (j_jid a) (c_over c (j_jid y)) \/
       exists w, In (y, w) (c_waiting c) /\ In (j_jid a) (ws_jobs w)))
  \/ (exists w, In (y, w) (c_waiting c) /\ ws_tasks w <> []).

Definition waits_complete (B : list (job * config)) : Prop :=
  forall pre p c post, B = pre ++ (p, c) :: post -> waits_at p c post.

Lemma cond_same : forall b b' a a' s, same b b' -> same a a' -> cond_s b a s -> cond_s b' a' s.
Proof.
  intros b b' a a' s [_ [Tb [Lb _]]] [_ [Ta [La _]]] [φ [H1 H2]].
  exists φ. rewrite <- Tb, <- Ta, <- Lb, <- La. split; assumption.
Qed.

Lemma blk_suffix : forall S cfg es cfg' B, blk spec S cfg es cfg' B -> ids_fresh cfg ->
  forall pre p c post, B = pre ++ (p, c) :: post ->
  ids_fresh c /\ (exists cfg2, config_step spec c (ELocal (j_jid p)) cfg2) /\
  In p (c_running c) /\ exists S' es', blk spec S' c es' cfg' ((p, c) :: post).
Proof.
  intros S cfg es cfg' B H. induction H as [| S cfg j cfg2 es cfg' B Hstep Hj HjS H IH
                                            | S cfg e cfg2 es cfg' B Hstep He H IH];
    intros Hfresh pre p c post E.
  - destruct pre; discriminate E.
  - destruct pre as [| x pre]; simpl in E.
    + inversion E; subst. split; [exact Hfresh | split; [exists cfg2; exact Hstep | split; [exact Hj |]]].
      exists S, (ELocal (j_jid p) :: es). apply (blk_new spec S c p cfg2); assumption.
    + inversion E; subst. exact (IH (step_fresh _ _ _ _ Hstep Hfresh) pre p c post eq_refl).
  - exact (IH (step_fresh _ _ _ _ Hstep Hfresh) pre p c post E).
Qed.

Lemma nodup_app_disj : forall (A : Type) (l1 l2 : list A) x,
  NoDup (l1 ++ l2) -> In x l1 -> In x l2 -> False.
Proof.
  intros A l1. induction l1 as [| a l1 IH]; intros l2 x Hnd H1 H2; [contradiction |].
  simpl in Hnd. apply NoDup_cons_iff in Hnd as [Ha Hnd].
  destruct H1 as [<- | H1]; [apply Ha; apply in_or_app; right; exact H2 | exact (IH l2 x Hnd H1 H2)].
Qed.

Lemma running_not_waiting : forall c p w, ids_fresh c ->
  In p (c_running c) -> ~ In (p, w) (c_waiting c).
Proof.
  intros c p w [Hnd _] Hr Hw. unfold all_jobs in Hnd. rewrite map_app in Hnd.
  apply (nodup_app_disj _ _ _ (j_jid p) Hnd); [apply in_map; exact Hr |].
  apply in_map. apply (in_map fst) in Hw. exact Hw.
Qed.

(** The facts at a job p's first action, from the re-check at that point
    ([still_ok]), the views of the later jobs, and the completeness of the
    wait sets there. *)
(** [facts_core] in any state where the re-check holds. *)
Lemma facts_core_s : forall s p c post jr1 jr2,
  ids_fresh c -> In p (c_running c) -> c_running c = jr1 ++ p :: jr2 ->
  still_ok spec s p (jr1 ++ jr2 ++ map fst (c_waiting c)) (c_waiting c) (c_over c) ->
  NoDup (map (fun x => j_jid (fst x)) post) ->
  ~ In (j_jid p) (map (fun x => j_jid (fst x)) post) ->
  (forall y c' y0, In (y, c') post -> In y0 (all_jobs c) -> j_jid y0 = j_jid y -> same y0 y) ->
  waits_at p c post ->
  facts_at before indep_s cond_s p (map fst post) s.
Proof.
  intros s p c post jr1 jr2 Hfc Hp Erun [Ok1 OkF] Hnd Hpn Hview0 Hwc0.
  set (others := jr1 ++ jr2 ++ map fst (c_waiting c)) in *.
  assert (Hview : forall y y0, In y (map fst post) -> In y0 (all_jobs c) -> j_jid y0 = j_jid y -> same y0 y).
  { intros y y0 Hy Hy0 Ey. apply in_map_iff in Hy as [[y' c'] [Ey' Hy]]. simpl in Ey'. subst y'.
    exact (Hview0 y c' y0 Hy Hy0 Ey). }
  assert (Hpost : forall y, In y (map fst post) -> In (j_jid y) (map (fun x => j_jid (fst x)) post)).
  { intros y Hy. apply in_map_iff in Hy as [[y' c'] [Ey' Hy]]. simpl in Ey'. subst y'.
    apply in_map_iff. exists (y, c'). split; [reflexivity | exact Hy]. }
  assert (Hnp : forall y, In y (map fst post) -> j_jid y <> j_jid p).
  { intros y Hy Ey. apply Hpn. rewrite <- Ey. exact (Hpost y Hy). }
  assert (Hoth : forall a0, In a0 (all_jobs c) -> j_jid a0 <> j_jid p -> In a0 others).
  { intros a0 Ha0 Hne. unfold all_jobs in Ha0. rewrite Erun in Ha0. unfold others.
    apply in_app_or in Ha0 as [Ha0 | Ha0].
    - apply in_app_or in Ha0 as [Ha0 | [<- | Ha0]];
        [apply in_or_app; left; exact Ha0 | contradiction | apply in_or_app; right; apply in_or_app; left; exact Ha0].
    - apply in_or_app. right. apply in_or_app. right. exact Ha0. }
  assert (Hall : forall a0, In a0 others -> In a0 (all_jobs c)).
  { intros a0 Ha0. unfold others in Ha0. unfold all_jobs. rewrite Erun.
    apply in_app_or in Ha0 as [Ha0 | Ha0]; [apply in_or_app; left; apply in_or_app; left; exact Ha0 |].
    apply in_app_or in Ha0 as [Ha0 | Ha0]; [apply in_or_app; left; apply in_or_app; right; right; exact Ha0 |].
    apply in_or_app. right. exact Ha0. }
  assert (Hcl : forall y0, in_closure (c_over c) (c_waiting c) others p y0 -> In y0 others).
  { intros y0 H. destruct H; assumption. }
  assert (Hpc : In p (all_jobs c)) by (unfold all_jobs; apply in_or_app; left; exact Hp).
  assert (Hdec : forall a b, indep_s a b \/ sp_dep spec a b = true \/ sp_dep spec b a = true).
  { intros a b. unfold indep_s. destruct (sp_dep spec a b), (sp_dep spec b a); auto. }
  destruct OkF as [Fix | [Ok2 Ok3]].
  { (* every condition of p for a job it overtook reads only parameters *)
    left. intros y Hy Hb. destruct (Hdec p y) as [Hi | Hd]; [left; exact Hi | right].
    assert (Hd' : sp_dep spec y p = true \/ sp_dep spec p y = true)
      by (destruct Hd as [Hd | Hd]; [right | left]; exact Hd).
    destruct (Hwc0 p Hpc (or_introl eq_refl) y Hy Hb Hd')
      as [[a0 [Ha0 [Ea Hw]]] | [w [Hw _]]];
      [| exfalso; exact (running_not_waiting c p w Hfc Hp Hw)].
    destruct Hw as [Ho | [w [Hw _]]]; [| exfalso; exact (running_not_waiting c p w Hfc Hp Hw)].
    assert (Ha0o : In a0 others) by (apply Hoth; [exact Ha0 | rewrite Ea; exact (Hnp y Hy)]).
    assert (Ho' : In (j_jid a0) (c_over c (j_jid p))) by (rewrite Ea; exact Ho).
    pose proof (Hview y a0 Hy Ha0 Ea) as Sy.
    destruct (Fix a0 Ha0o Ho') as [ψ [Hψ Hng]].
    destruct Sy as [_ [Et _]].
    split.
    - destruct (Ok1 a0 Ha0o Ho') as [φ [H1 H2]].
      apply (cond_same p p a0 y); [apply same_refl | exact (Hview y a0 Hy Ha0 Ea) | exists φ; split; assumption].
    - intros s1 s2 [φ [H1 H2]]. exists φ. split; [exact H1 |].
      rewrite <- Et in H1. rewrite Hψ in H1. injection H1 as <-.
      rewrite <- H2. apply cond_eval_nogl. exact Hng. }
  right.
  exists (fun y => exists y0, In y0 others /\ j_jid y0 = j_jid y /\ In (j_jid y) (c_over c (j_jid p))).
  exists (fun y => exists y0, j_jid y0 = j_jid y /\ in_closure (c_over c) (c_waiting c) others p y0).
  split; [| split; [| split]].
  - (* overtaken jobs are in the closure *)
    intros y [y0 [Hy0 [Ey Ho]]]. exists y0. split; [exact Ey |]. apply cl_over; [exact Hy0 | rewrite Ey; exact Ho].
  - (* (A1) *)
    intros y Hy Hb. destruct (Hdec p y) as [Hi | Hd]; [left; exact Hi | right].
    assert (Hd' : sp_dep spec y p = true \/ sp_dep spec p y = true)
      by (destruct Hd as [Hd | Hd]; [right | left]; exact Hd).
    destruct (Hwc0 p Hpc (or_introl eq_refl) y Hy Hb Hd')
      as [[a0 [Ha0 [Ea Hw]]] | [w [Hw _]]].
    + destruct Hw as [Ho | [w [Hw _]]]; [| exfalso; exact (running_not_waiting c p w Hfc Hp Hw)].
      assert (Ha0o : In a0 others) by (apply Hoth; [exact Ha0 | rewrite Ea; exact (Hnp y Hy)]).
      split; [exists a0; split; [exact Ha0o | split; [exact Ea | exact Ho]] |].
      assert (Ho' : In (j_jid a0) (c_over c (j_jid p))) by (rewrite Ea; exact Ho).
      destruct (Ok1 a0 Ha0o Ho') as [φ [H1 H2]].
      apply (cond_same p p a0 y); [apply same_refl | exact (Hview y a0 Hy Ha0 Ea) | exists φ; split; assumption].
    + exfalso. exact (running_not_waiting c p w Hfc Hp Hw).
  - (* (A2) *)
    intros y y' Hy Hy' _ _ Hne [y0 [Ey Cy]] [y0' [Ey' Cy']].
    assert (Hy0 : In y0 (all_jobs c)) by (apply Hall; apply Hcl; exact Cy).
    assert (Hy0' : In y0' (all_jobs c)) by (apply Hall; apply Hcl; exact Cy').
    assert (Hne' : j_jid y0 <> j_jid y0').
    { rewrite Ey, Ey'. intros Ej. apply Hne.
      apply in_map_iff in Hy as [[z c1] [Ez Hz]]. apply in_map_iff in Hy' as [[z' c1'] [Ez' Hz']].
      simpl in Ez, Ez'. subst z z'.
      assert (Hnd' : NoDup (map j_jid (map fst post))).
      { rewrite map_map. exact Hnd. }
      apply (nodup_jid_eq (map fst post)); [exact Hnd' | | | exact Ej];
        apply in_map_iff; [exists (y, c1) | exists (y', c1')]; split; auto. }
    pose proof (Hview y y0 Hy Hy0 Ey) as Sy. pose proof (Hview y' y0' Hy' Hy0' Ey') as Sy'.
    destruct (Ok2 y0 y0' Cy Cy' Hne') as [[D1 D2] | [φ12 [φ21 [H1 [H2 [H3 H4]]]]]].
    + left. split; [rewrite <- (dep_same y0 y y0' y' Sy Sy'); exact D1 |
                    rewrite <- (dep_same y0' y' y0 y Sy' Sy); exact D2].
    + right. split.
      * apply (cond_same y0 y y0' y'); [exact Sy | exact Sy' | exists φ12; split; assumption].
      * apply (cond_same y0' y' y0 y); [exact Sy' | exact Sy | exists φ21; split; assumption].
  - (* (A3) *)
    intros m y Hm Hy _ _ Hmy [y0 [Ey Cy]].
    destruct (Hdec m y) as [Hi | Hd]; [right; exact Hi | left].
    assert (Hy0 : In y0 (all_jobs c)) by (apply Hall; apply Hcl; exact Cy).
    pose proof (Hview y y0 Hy Hy0 Ey) as Sy.
    assert (Hd0 : sp_dep spec m y0 = true \/ sp_dep spec y0 m = true).
    { rewrite (dep_same m m y0 y (same_refl m) Sy), (dep_same y0 y m m Sy (same_refl m)). exact Hd. }
    assert (Hb0 : before m y0) by (apply (before_jid m m y y0); [reflexivity | exact (eq_sym Ey) | exact Hmy]).
    assert (Hy0p : In (j_jid y0) (map (fun x => j_jid (fst x)) post)) by (rewrite Ey; exact (Hpost y Hy)).
    destruct (Hwc0 y0 Hy0 (or_intror Hy0p) m Hm Hb0 Hd0)
      as [[m0 [Hm0 [Em Hw]]] | [w [Hw Ht]]].
    + assert (Hm0o : In m0 others) by (apply Hoth; [exact Hm0 | rewrite Em; exact (Hnp m Hm)]).
      exists m0. split; [exact Em |]. destruct Hw as [Ho | [w [Hw Hj]]].
      * apply (cl_trans _ _ _ _ y0); [exact Cy | exact Hm0o | rewrite Em; exact Ho].
      * apply (cl_wait _ _ _ _ y0 w); [exact Cy | exact Hw | exact Hm0o | rewrite Em; exact Hj].
    + exfalso. exact (Ht (Ok3 y0 w Cy Hw)).
Qed.

Lemma facts_core : forall p c post jr1 jr2,
  ids_fresh c -> In p (c_running c) -> c_running c = jr1 ++ p :: jr2 ->
  still_ok spec (c_gstate c) p (jr1 ++ jr2 ++ map fst (c_waiting c)) (c_waiting c) (c_over c) ->
  NoDup (map (fun x => j_jid (fst x)) post) ->
  ~ In (j_jid p) (map (fun x => j_jid (fst x)) post) ->
  (forall y c' y0, In (y, c') post -> In y0 (all_jobs c) -> j_jid y0 = j_jid y -> same y0 y) ->
  waits_at p c post ->
  facts_at before indep_s cond_s p (map fst post) (c_gstate c).
Proof. intros. eapply facts_core_s; eassumption. Qed.

Lemma facts_snapshot : forall B, waits_complete B ->
  forall S cfg es cfg', blk spec S cfg es cfg' B -> ids_fresh cfg ->
  forall pre p c post, B = pre ++ (p, c) :: post ->
  facts_at before indep_s cond_s p (map fst post) (c_gstate c).
Proof.
  intros B Hwc S cfg es cfg' HB Hfresh pre p c post E.
  destruct (blk_suffix _ _ _ _ _ HB Hfresh pre p c post E)
    as [Hfc [[cfg2 Hstep] [Hp [S' [es' Hsuf]]]]].
  destruct (local_still_ok _ _ _ _ Hstep Hp Hfc) as [jr1 [jr2 [Erun Ok]]].
  pose proof (blk_nodup _ _ _ _ _ _ Hsuf) as Hnd. simpl in Hnd.
  apply NoDup_cons_iff in Hnd as [Hpn Hnd].
  apply (facts_core p c post jr1 jr2 Hfc Hp Erun Ok Hnd Hpn).
  - intros y c' y0 Hy Hy0 Ey. exact (blk_views _ _ _ _ _ _ Hsuf Hfc y c' (or_intror Hy) y0 Hy0 Ey).
  - exact (Hwc pre p c post E).
Qed.

End Facts.

(* ================================================================= *)
(** * 4. The Theorem *)
(* ================================================================= *)

Section Main.
Variable spec : sched_spec.
Variable before : job -> job -> Prop.
Hypothesis before_jid : forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' ->
  before a b -> before a' b'.
Hypothesis dep_same : forall a a' b b', same a a' -> same b b' ->
  sp_dep spec a b = sp_dep spec a' b'.

Lemma facts_from_chain : forall cfg' B, chain cfg' B ->
  (forall pre p c post, B = pre ++ (p, c) :: post ->
     facts_at before (indep_s spec) (cond_s spec) p (map fst post) (c_gstate c)) ->
  facts before (indep_s spec) (cond_s spec) (map fst B) (next_state B cfg').
Proof.
  intros cfg' B H. induction H as [| p c B R H IH]; intros Hf; simpl; [constructor |].
  constructor; [exact (Hf [] p c B eq_refl) |].
  intros s' R'. rewrite (runs_seq_det _ _ _ _ R' R). apply IH.
  intros pre p' c' post E. apply (Hf ((p, c) :: pre)). rewrite E. reflexivity.
Qed.

(** A complete serializable execution ends where running its jobs one at
    a time in program order does.  [B] lists the jobs that take a local
    step, with the configuration at their first step; the other jobs
    have nothing to do ([no_local_skip]).  The assumptions are:
    - the wait sets are complete ([waits_complete]);
    - independent jobs commute and do not change each other's conditions
      (soundness of the dependence analysis);
    - each condition is sound (Def. Valid) and the conditions are stable;
    - each job terminates when run alone. *)
Theorem program_order : forall cfg es cfg' B,
  trace spec cfg es cfg' -> terminal cfg' -> contiguous es -> ids_fresh cfg ->
  blk spec [] cfg es cfg' B -> waits_complete spec before B ->
  let U := map fst B in
  (forall a b s s1 s2, In a U -> In b U -> indep_s spec a b ->
     runs_seq [a; b] s s1 -> runs_seq [b; a] s s2 -> s1 = s2) ->
  (forall x a c s s', In x U -> In a U -> In c U -> indep_s spec x a -> runs_seq [x] s s' ->
     (cond_s spec a c s -> cond_s spec a c s') /\ (cond_s spec c a s -> cond_s spec c a s')) ->
  (forall b a s s1 s2, In a U -> In b U -> cond_s spec b a s ->
     runs_seq [b; a] s s1 -> runs_seq [a; b] s s2 -> s1 = s2) ->
  (forall x a b s s', In x U -> In a U -> In b U ->
     cond_s spec a x s -> cond_s spec b x s -> cond_s spec b a s -> runs_seq [x] s s' ->
     cond_s spec b a s') ->
  (forall j s, In j U -> exists s', runs_seq [j] s s') ->
  forall can, Permutation U can -> StronglySorted before can ->
  runs_seq can (c_gstate cfg) (c_gstate cfg').
Proof.
  intros cfg es cfg' B Htr Hterm Hcont Hfresh HB Hwc U Hci Hpi Hcc Hst Htot can Hp Hs.
  destruct (blk_chain spec _ _ _ _ _ HB Hterm Hcont Hfresh (fun a Ha => False_ind _ Ha))
    as [_ [Hstart Hch]].
  rewrite (Hstart (fun a _ Ha => Ha)).
  pose proof (chain_runs _ _ Hch) as RB.
  assert (Hf : facts before (indep_s spec) (cond_s spec) U (next_state B cfg')).
  { apply facts_from_chain; [exact Hch |].
    intros pre p c post E. exact (facts_snapshot spec before before_jid dep_same B Hwc _ _ _ _ HB Hfresh pre p c post E). }
  assert (Hnd : NoDup U).
  { pose proof (blk_nodup _ _ _ _ _ _ HB) as Hn. unfold U.
    apply (NoDup_map_inv j_jid). rewrite map_map. exact Hn. }
  assert (Htot_l : forall l t, incl l U -> exists t', runs_seq l t t').
  { induction l as [| j l IHl]; intros t Hl; [exists t; constructor |].
    destruct (Htot j t (Hl j (or_introl eq_refl))) as [t1 R].
    destruct (IHl t1 (fun y Hy => Hl y (or_intror Hy))) as [t2 R'].
    exists t2. apply runs_seq_cons. exists t1. split; assumption. }
  destruct (Htot_l can (next_state B cfg')) as [t Rc].
  { intros y Hy. apply (Permutation_in _ (Permutation_sym Hp)). exact Hy. }
  assert (E : c_gstate cfg' = t).
  { apply (sort_correct U before (indep_s spec) (cond_s spec)
             (fun a b H => conj (proj2 H) (proj1 H)) Hci Hpi Hcc Hst Htot U
             (next_state B cfg') (c_gstate cfg') can t);
      try assumption; apply incl_refl. }
  rewrite E. exact Rc.
Qed.

End Main.

(* ================================================================= *)
(** * 5. With NCB Specifications *)
(* ================================================================= *)

Section NCBs.
Variable spec : sched_spec.
Variable before : job -> job -> Prop.
Hypothesis before_jid : forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' ->
  before a b -> before a' b'.
Hypothesis dep_same : forall a a' b b', same a a' -> same b b' ->
  sp_dep spec a b = sp_dep spec a' b'.

(** [nb t]: the NCB that the jobs of task t run, for tasks with entries.
    Every entry is valid (Def. Valid) and the specification is stable
    (Def. stable): these are the checks of Sec. 4, done statically. *)
Variable G : is_global.
Variable nb : task_id -> ncb.
Hypothesis Hvalid : forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t').
Hypothesis Hstable : forall tx ta tb φax φbx φba,
  sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx -> sp_cond spec tb ta = Some φba ->
  stable3 (nb tx) (nb ta) (nb tb) φax φbx φba.

(** For NCB jobs, swaps under a condition and stability hold: Def. Valid
    and Def. stable lifted to [runs_seq]. *)
Lemma ncb_comm_cond : forall U,
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  forall b a s s1 s2, In a U -> In b U -> cond_s spec b a s ->
    runs_seq [b; a] s s1 -> runs_seq [a; b] s s2 -> s1 = s2.
Proof.
  intros U Hncb b a s s1 s2 Ha Hb [φ [Hφ Hc]] R1 R2.
  destruct (Hvalid _ _ _ Hφ) as [[_ [W2b [W2a _]]] [_ Hs]].
  pose proof (Hncb b _ _ Hb (or_introl Hφ)) as Jb. pose proof (Hncb a _ _ Ha (or_intror Hφ)) as Ja.
  apply (runs_seq_ncb _ _ _ _ _ Jb) in R1 as [t1 [Rb R1]].
  apply (runs_seq_ncb _ _ _ _ _ Ja) in R1 as [u1 [Ra R1]]. inversion R1; subst.
  apply (runs_seq_ncb _ _ _ _ _ Ja) in R2 as [t2 [Ra' R2]].
  apply (runs_seq_ncb _ _ _ _ _ Jb) in R2 as [u2 [Rb' R2]]. inversion R2; subst.
  exact (sound_comm_cond_shared_eq G _ _ _ W2b W2a Hs _ _ _ _ _ _ _ Rb Ra Ra' Rb' Hc).
Qed.

Lemma ncb_stab : forall U,
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  forall x a b s s', In x U -> In a U -> In b U ->
    cond_s spec a x s -> cond_s spec b x s -> cond_s spec b a s -> runs_seq [x] s s' ->
    cond_s spec b a s'.
Proof.
  intros U Hncb x a b s s' Hx Ha Hb [φax [Hax Cax]] [φbx [Hbx Cbx]] [φba [Hba Cba]] R.
  pose proof (Hncb x _ _ Hx (or_intror Hax)) as Jx.
  apply (runs_seq_ncb _ _ _ _ _ Jx) in R as [s'' [Rx Rn]]. inversion Rn; subst.
  exists φba. split; [exact Hba |].
  exact (Hstable _ _ _ _ _ _ Hax Hbx Hba _ _ _ _ _ Rx Cax Cbx Cba).
Qed.

Corollary program_order_ncb : forall cfg es cfg' B,
  trace spec cfg es cfg' -> terminal cfg' -> contiguous es -> ids_fresh cfg ->
  blk spec [] cfg es cfg' B -> waits_complete spec before B ->
  let U := map fst B in
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  (forall a b s s1 s2, In a U -> In b U -> indep_s spec a b ->
     runs_seq [a; b] s s1 -> runs_seq [b; a] s s2 -> s1 = s2) ->
  (forall x a c s s', In x U -> In a U -> In c U -> indep_s spec x a -> runs_seq [x] s s' ->
     (cond_s spec a c s -> cond_s spec a c s') /\ (cond_s spec c a s -> cond_s spec c a s')) ->
  (forall j s, In j U -> exists s', runs_seq [j] s s') ->
  forall can, Permutation U can -> StronglySorted before can ->
  runs_seq can (c_gstate cfg) (c_gstate cfg').
Proof.
  intros cfg es cfg' B Htr Hterm Hcont Hfresh HB Hwc U Hncb Hci Hpi Htot.
  apply (program_order spec before before_jid dep_same cfg es cfg' B); auto.
  - exact (ncb_comm_cond U Hncb).
  - exact (ncb_stab U Hncb).
Qed.

End NCBs.


==> anc/rocq/README <==
Rocq development accompanying the paper.

Tested with Rocq 9.0 and 9.3.  The theorems depend only on the axiom
functional_extensionality_dep.  To build:

    rocq makefile -f _CoqProject -o Makefile.rocq
    make -f Makefile.rocq

(with Coq 8.x, use coq_makefile instead of rocq makefile).  The paper's
[Rocq: File.name] tags refer to the definition or lemma name in File.v.


==> anc/rocq/Sequential.v <==
(** Sequential.v — The Sequential Run of the Job-Generating Program

    [program_order] (ProgramOrder.v) ends where running the jobs one at a
    time in program order does, each job as one block.  The sequential
    program interleaves instead: a job runs up to a newJob, the new job's
    whole subtree runs, and then the job continues.  This file closes that
    gap.

    [dfs j g g' kids]: the sequential run of job [j] from shared state [g]:
    up to its next newJob, then the child's subtree, then the rest of [j].
    [kids] are the jobs it spawns, transitively, in the order they are
    spawned (pre-order).

    Main result ([dfs_blocks]): if, at each newJob, the rest of the parent
    commutes with the child's subtree ([swap_ok], assumption (A1) in the
    paper), then the sequential run ends where running [j] and then its
    descendants in pre-order, each as one block, does.

    [dfs_program_order] then composes this with [program_order_ncb]: a
    complete serializable execution ends where the sequential run of its
    initial job does, if the execution's jobs, in program order, are the
    jobs the sequential run spawns (assumed here: [same_jobs]). *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Sorting.Permutation.
From Stdlib Require Import Sorting.Sorted.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Linearization.
Require Import Stability.
Require Import Overtake.
Require Import ProgramOrder.

Open Scope string_scope.
Open Scope list_scope.

(* ================================================================= *)
(** * 1. The Sequential Run *)
(* ================================================================= *)

(** The job [j] continuing with [rest] from local state [s]. *)
Definition cont (j : job) (s : state) (rest : cmd) : job :=
  {| j_jid := j_jid j; j_tid := j_tid j; j_frame := j_frame j;
     j_lstate := s; j_body := rest |}.

(** (A1) Running the rest of the parent [jr] before the child's subtree
    [sub], from the state [g1] at the newJob, ends where running it after
    does. *)
Definition swap_ok (sub : list job) (jr : job) (g1 : state) : Prop :=
  forall g', runs_seq (sub ++ [jr]) g1 g' -> runs_seq (jr :: sub) g1 g'.

Section Seq.
Variable T : task_list.

(* BEGIN seq:dfs *)
Inductive dfs : job -> state -> state -> list job -> Prop :=
  (** [j] runs to the end without a newJob. *)
  | DFS_Done : forall j g s',
      ⟨ j_body j , merge (j_frame j) (j_lstate j) g ⟩ ↝* ⟨ SKIP , s' ⟩ ->
      dfs j g (merge (j_frame j) g s') []
  (** [j] runs up to newJob(tid, args); the child, with the parent's
      current values of [args], runs with its subtree; then [j] continues.
      The rest of [j] must commute with the child's subtree. *)
  | DFS_Fork : forall j g b' s1 tid args rest t g2 g3 kids1 kids2,
      ⟨ j_body j , merge (j_frame j) (j_lstate j) g ⟩ ↝* ⟨ b' , s1 ⟩ ->
      head_newjob b' = Some (tid, args, rest) ->
      find_task T tid = Some t ->
      dfs (mk_child 0%nat t args s1) (merge (j_frame j) g s1) g2 kids1 ->
      dfs (cont j s1 rest) g2 g3 kids2 ->
      swap_ok (mk_child 0%nat t args s1 :: kids1) (cont j s1 rest) (merge (j_frame j) g s1) ->
      dfs j g g3 (mk_child 0%nat t args s1 :: kids1 ++ kids2).
(* END seq:dfs *)

(* ================================================================= *)
(** * 2. The Sequential Run Is a Run of Blocks *)
(* ================================================================= *)

(* BEGIN seq:blocks *)
Theorem dfs_blocks : forall j g g' kids,
  dfs j g g' kids -> runs_seq (j :: kids) g g'.
(* END seq:blocks *)
Proof.
  intros j g g' kids H.
  induction H as [j g s' R
                 | j g b' s1 tid args rest t g2 g3 kids1 kids2 R Hh Ht D1 IH1 D2 IH2 Hsw].
  - econstructor; [| constructor].
    change SKIP with (strip SKIP). apply strip_multi. exact R.
  - (* the rest of j, run after the child's subtree *)
    apply runs_seq_cons in IH2 as [gr [Rr Rk2]].
    assert (Rsub : runs_seq ((mk_child 0%nat t args s1 :: kids1) ++ [cont j s1 rest])
                            (merge (j_frame j) g s1) gr)
      by (apply runs_seq_app; exists g2; split; assumption).
    (* ... equals the rest of j run before it *)
    apply Hsw in Rsub.
    inversion Rsub as [| ? ? ? t' ? Rrest Rsub']; subst. simpl in Rrest, Rsub'.
    rewrite merge_self in Rrest. rewrite merge_shadow in Rsub'.
    (* the prefix and the rest of j form j's block *)
    econstructor.
    + eapply multi_step_trans; [apply strip_multi; exact R |].
      rewrite <- (head_newjob_strip _ _ _ _ Hh). exact Rrest.
    + rewrite app_comm_cons. apply runs_seq_app. exists gr. split; [exact Rsub' | exact Rk2].
Qed.

End Seq.

(* ================================================================= *)
(** * 3. Jobs That Do Nothing *)
(* ================================================================= *)

(** A job whose code, without newJob, is SKIP takes no local step: its
    body is SKIP or a single newJob. *)
Definition is_skip (c : cmd) : bool := match c with CSkip => true | _ => false end.

Definition nontrivial (j : job) : bool := negb (is_skip (strip (j_body j))).

Lemma is_skip_true : forall c, is_skip c = true -> c = SKIP.
Proof. intros c H. destruct c; try discriminate. reflexivity. Qed.

Lemma runs_seq_filter : forall l g g',
  runs_seq l g g' -> runs_seq (filter nontrivial l) g g'.
Proof.
  induction l as [| j l IH]; intros g g' H; [exact H |].
  inversion H as [| ? ? ? s' ? R Rest]; subst. simpl.
  unfold nontrivial. destruct (is_skip (strip (j_body j))) eqn:E; simpl.
  - apply is_skip_true in E. rewrite E in R. apply skip_multi_refl in R. subst.
    rewrite merge_back in Rest. apply IH. exact Rest.
  - econstructor; [exact R | apply IH; exact Rest].
Qed.

Lemma runs_seq_views : forall l1 l2 g g',
  map jview l1 = map jview l2 -> runs_seq l2 g g' -> runs_seq l1 g g'.
Proof.
  induction l1 as [| j l1 IH]; intros [| j2 l2] g g' E H; try discriminate; [exact H |].
  assert (Ej : jview j = jview j2) by exact (f_equal (hd (jview j)) E).
  assert (El : map jview l1 = map jview l2) by exact (f_equal (@tl _) E).
  apply (runs_seq_head_view j j2); [exact Ej |].
  inversion H as [| ? ? ? s' ? R Rest]; subst.
  econstructor; [exact R | apply (IH l2); [exact El | exact Rest]].
Qed.

(** Two lists of jobs are the same up to jobs that do nothing. *)
Definition same_jobs (l1 l2 : list job) : Prop :=
  map jview (filter nontrivial l1) = map jview (filter nontrivial l2).

Lemma same_jobs_runs : forall l1 l2 g g1 g2,
  same_jobs l1 l2 -> runs_seq l1 g g1 -> runs_seq l2 g g2 -> g1 = g2.
Proof.
  intros l1 l2 g g1 g2 E R1 R2.
  apply runs_seq_filter in R1. apply runs_seq_filter in R2.
  apply (runs_seq_views _ _ _ _ E) in R2.
  exact (runs_seq_det _ _ _ _ R1 R2).
Qed.

(* ================================================================= *)
(** * 4. Executions End Where the Sequential Run Does *)
(* ================================================================= *)

Section Main.
Variable spec : sched_spec.
Variable before : job -> job -> Prop.
Hypothesis before_jid : forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' ->
  before a b -> before a' b'.
Hypothesis dep_same : forall a a' b b', same a a' -> same b b' ->
  sp_dep spec a b = sp_dep spec a' b'.
Variable G : is_global.
Variable nb : task_id -> ncb.
Hypothesis Hvalid : forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t').
Hypothesis Hstable : forall tx ta tb φax φbx φba,
  sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx -> sp_cond spec tb ta = Some φba ->
  stable3 (nb tx) (nb ta) (nb tb) φax φbx φba.

(** The hypotheses of [program_order_ncb], and:
    - [dfs]: the sequential run of the initial job [j0] from the initial
      shared state, in which each parent's rest commutes with each child's
      subtree (A1), ends in [gs] and spawns [kids];
    - [same_jobs]: the execution's jobs in program order are [j0] and
      [kids] ([same_jobs]). *)
Theorem dfs_program_order : forall cfg es cfg' B j0 gs kids,
  trace spec cfg es cfg' -> terminal cfg' -> contiguous es -> ids_fresh cfg ->
  blk spec [] cfg es cfg' B -> waits_complete spec before B ->
  let U := map fst B in
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  (forall a b s s1 s2, In a U -> In b U -> indep_s spec a b ->
     runs_seq [a; b] s s1 -> runs_seq [b; a] s s2 -> s1 = s2) ->
  (forall x a c s s', In x U -> In a U -> In c U -> indep_s spec x a -> runs_seq [x] s s' ->
     (cond_s spec a c s -> cond_s spec a c s') /\ (cond_s spec c a s -> cond_s spec c a s')) ->
  (forall j s, In j U -> exists s', runs_seq [j] s s') ->
  dfs (c_tasks cfg) j0 (c_gstate cfg) gs kids ->
  forall can, Permutation U can -> StronglySorted before can ->
  same_jobs can (j0 :: kids) ->
  c_gstate cfg' = gs.
Proof.
  intros cfg es cfg' B j0 gs kids Htr Hterm Hcont Hfresh HB Hwc U Hncb Hci Hpi Htot Hdfs
    can Hp Hs Hsame.
  pose proof (program_order_ncb spec before before_jid dep_same G nb Hvalid Hstable
                cfg es cfg' B Htr Hterm Hcont Hfresh HB Hwc Hncb Hci Hpi Htot can Hp Hs) as Rc.
  pose proof (dfs_blocks _ _ _ _ _ Hdfs) as Rs.
  exact (same_jobs_runs _ _ _ _ _ Hsame Rc Rs).
Qed.

End Main.


==> anc/rocq/SpawnExec.v <==
(** SpawnExec.v -- Executions Are Pre-order Runs (Part 3 of trace_pre_run)

    SpawnOrder.v runs the jobs one at a time, in the order of their first
    actions, recording the children each spawns; the facts that the
    sorting proof needs hold along that order.  Here the sorting proof
    (Canonical.v) runs on states that also hold the children recorded so
    far for each parent ([aruns]), so sorting into program order keeps
    what each job spawns.  Under (P), program order is the pre-order of
    the fork tree, and the sorted run, with the jobs that have nothing to
    do put back, is the pre-order run from the initial job.  (D+) holds
    for jobs with disjoint footprints ([comm_sp_fp]). *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Sorting.Permutation.
From Stdlib Require Import Sorting.Sorted.
From Stdlib Require Import Lia.
From Stdlib Require Import Logic.FunctionalExtensionality.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Linearization.
Require Import Stability.
Require Import Overtake.
Require Import Canonical.
Require Import ProgramOrder.
Require Import Sequential.
Require Import Inline.
Require Import Footprint.
Require Import Spawns.
Require Import SpawnOrder.

Open Scope list_scope.

(* ================================================================= *)
(** * 1. Runs That Keep the Children of Each Parent *)
(* ================================================================= *)

Lemma recs_app : forall p K1 K2, recs p (K1 ++ K2) = recs p K1 ++ recs p K2.
Proof. intros. unfold recs. rewrite map_app, filter_app, map_app. reflexivity. Qed.

Lemma recs_none : forall p K, (forall x, In x K -> fst x <> p) -> recs p K = [].
Proof.
  intros p K H. induction K as [| x K IH]; [reflexivity |].
  unfold recs in *. simpl. destruct (Nat.eqb (fst x) p) eqn:E.
  - apply Nat.eqb_eq in E. exfalso. exact (H x (or_introl eq_refl) E).
  - apply IH. intros y Hy. apply H. right. exact Hy.
Qed.

Lemma recs_tag : forall p cs, recs p (map (fun c => (p, c)) cs) = map fview cs.
Proof.
  intros p cs. induction cs as [| c cs IH]; [reflexivity |].
  unfold recs in *. simpl. rewrite Nat.eqb_refl. simpl. f_equal. exact IH.
Qed.

Lemma recs_cview : forall p K1 K2, map cview K1 = map cview K2 -> recs p K1 = recs p K2.
Proof. intros p K1 K2 H. unfold recs. rewrite H. reflexivity. Qed.

(** The children a trace records for [p] are those it forks. *)
Lemma recs_forks : forall p es, recs p (fork_pairs es) = map fview (forks_of es p).
Proof.
  intros p es. induction es as [| e es IH]; [reflexivity |].
  destruct e; simpl; try exact IH.
  unfold recs in *. simpl. destruct (Nat.eqb j p); simpl; [f_equal |]; exact IH.
Qed.

Section Aug.
Variable T : task_list.

Lemma runs_sp_det : forall l g g1 g2 K1 K2,
  runs_sp T l g g1 K1 -> runs_sp T l g g2 K2 -> g1 = g2 /\ K1 = K2.
Proof.
  intros l g g1 g2 K1 K2 H1. revert g2 K2.
  induction H1 as [g | j js g0 s' K g2' K' Rb Rs IH]; intros g2 K2 H2;
    inversion H2 as [| ? ? ? s'' Kb ? Kr Rb' Rs']; subst; [split; reflexivity |].
  destruct (run_body_det _ _ _ _ _ _ _ Rb Rb') as [<- <-].
  destruct (IH _ _ Rs') as [<- <-]. split; reflexivity.
Qed.

Lemma runs_sp_app_inv : forall l1 l2 g g2 K,
  runs_sp T (l1 ++ l2) g g2 K ->
  exists g1 K1 K2, runs_sp T l1 g g1 K1 /\ runs_sp T l2 g1 g2 K2 /\ K = K1 ++ K2.
Proof.
  induction l1 as [| j l1 IH]; intros l2 g g2 K H; simpl in H.
  - exists g, [], K. split; [constructor | split; [exact H | reflexivity]].
  - inversion H as [| ? ? ? s' Kb ? Kr Rb Rs]; subst.
    destruct (IH _ _ _ _ Rs) as [g1 [K1 [K2 [R1 [R2 ->]]]]].
    exists g1, (map (fun c => (j_jid j, c)) Kb ++ K1), K2.
    split; [econstructor; eassumption | split; [exact R2 | apply app_assoc]].
Qed.

(** The parents a run records are the jobs it runs. *)
Lemma runs_sp_parents : forall l g g' K, runs_sp T l g g' K ->
  forall x, In x K -> In (fst x) (map j_jid l).
Proof.
  intros l g g' K H. induction H as [g | j js g0 s' K g2 K' Rb Rs IH]; intros x Hx; [contradiction |].
  apply in_app_or in Hx as [Hx | Hx].
  - apply in_map_iff in Hx as [c [<- _]]. left. reflexivity.
  - right. exact (IH x Hx).
Qed.

(** A state, and the children recorded so far for each parent. *)
Definition astate : Type := (state * (job_id -> list (cmd * list var * state)))%type.

Definition aruns (l : list job) (a a' : astate) : Prop :=
  exists K, runs_sp T l (fst a) (fst a') K /\ snd a' = (fun p => snd a p ++ recs p K).

Lemma aruns_det : forall l a a1 a2, aruns l a a1 -> aruns l a a2 -> a1 = a2.
Proof.
  intros l [g R] [g1 R1] [g2 R2] [K1 [H1 E1]] [K2 [H2 E2]]; simpl in *.
  destruct (runs_sp_det _ _ _ _ _ _ H1 H2) as [<- <-]. subst. reflexivity.
Qed.

Lemma aruns_nil : forall a a', aruns [] a a' <-> a = a'.
Proof.
  intros [g R] [g' R']. split.
  - intros [K [H E]]; simpl in *. inversion H; subst.
    f_equal. extensionality p. symmetry. apply app_nil_r.
  - intros E. injection E as <- <-. exists []. split; [constructor |].
    simpl. extensionality p. symmetry. apply app_nil_r.
Qed.

Lemma aruns_app : forall l1 l2 a a2,
  aruns (l1 ++ l2) a a2 <-> exists a1, aruns l1 a a1 /\ aruns l2 a1 a2.
Proof.
  intros l1 l2 [g R] [g2 R2]. split.
  - intros [K [H E]]; simpl in *.
    destruct (runs_sp_app_inv _ _ _ _ _ H) as [g1 [K1 [K2 [H1 [H2 ->]]]]].
    exists (g1, fun p => R p ++ recs p K1). split.
    + exists K1. split; [exact H1 | reflexivity].
    + exists K2. split; [exact H2 |]. rewrite E. simpl. extensionality p.
      rewrite recs_app, app_assoc. reflexivity.
  - intros [[g1 R1] [[K1 [H1 E1]] [K2 [H2 E2]]]]; simpl in *.
    exists (K1 ++ K2). split; [exact (runs_sp_app T _ _ _ _ _ _ _ H1 H2) |].
    rewrite E2, E1. simpl. extensionality p. rewrite recs_app, app_assoc. reflexivity.
Qed.

Lemma aruns_seq : forall l a a', aruns l a a' -> runs_seq l (fst a) (fst a').
Proof. intros l a a' [K [H _]]. exact (runs_sp_seq _ _ _ _ _ H). Qed.

Lemma aruns_tot : forall l, (forall j g, In j l -> exists g' K, runs_sp T [j] g g' K) ->
  forall a, exists a', aruns l a a'.
Proof.
  induction l as [| j l IH]; intros Ht a; [exists a; apply aruns_nil; reflexivity |].
  destruct (Ht j (fst a) (or_introl eq_refl)) as [g1 [K1 H1]].
  destruct (IH (fun j' g Hj => Ht j' g (or_intror Hj)) (g1, fun p => snd a p ++ recs p K1)) as [a2 H2].
  exists a2. apply (aruns_app [j] l). exists (g1, fun p => snd a p ++ recs p K1).
  split; [exists K1; split; [exact H1 | reflexivity] | exact H2].
Qed.

(** A body without newJob spawns nothing. *)
Lemma multi_no_newjob : forall c s c' s',
  ⟨ c , s ⟩ ↝* ⟨ c' , s' ⟩ -> no_newjob c = true -> no_newjob c' = true.
Proof.
  intros c s c' s' H. induction H as [c s | c s c1 s1 c2 s2 Hs Hm IH]; intros Hn; [exact Hn |].
  apply IH. exact (step_no_newjob _ _ _ _ Hs Hn).
Qed.

Lemma no_newjob_head : forall c, no_newjob c = true -> head_newjob c = None.
Proof.
  induction c; simpl; intros H; try reflexivity; try discriminate.
  apply andb_true_iff in H as [H1 _]. rewrite (IHc1 H1). reflexivity.
Qed.

Lemma run_body_no_newjob : forall c s s' K, no_newjob c = true -> run_body T c s s' K -> K = [].
Proof.
  intros c s s' K Hn H. destruct H as [c s s' R | c s b' s1 tid args rest t s2 K R Hh Ht H];
    [reflexivity |].
  rewrite (no_newjob_head _ (multi_no_newjob _ _ _ _ R Hn)) in Hh. discriminate.
Qed.

Lemma ncb_no_newjob : forall j n, ncb_job j n -> no_newjob (j_body j) = true.
Proof. intros j n [Hb [_ Hn]]. rewrite Hb. exact Hn. Qed.

End Aug.

(* ================================================================= *)
(** * 2. The Fork Tree *)
(* ================================================================= *)

Section Tree.
Variable F : job_id -> list job.

(** Induction on [preorder], through the nested [Forall2]. *)
Section PreInd.
Variable Pr : job -> list job -> Prop.
Hypothesis Hpr : forall j subs, Forall2 Pr (F (j_jid j)) subs -> Pr j (j :: concat subs).

Fixpoint preorder_ind' j L (h : preorder F j L) {struct h} : Pr j L :=
  match h with
  | PO _ j subs f =>
      Hpr j subs
        ((fix go l s (f : Forall2 (preorder F) l s) : Forall2 Pr l s :=
            match f with
            | @Forall2_nil _ _ _ => @Forall2_nil _ _ Pr
            | @Forall2_cons _ _ _ x y l s hx f' =>
                @Forall2_cons _ _ Pr x y l s (preorder_ind' x y hx) (go l s f')
            end) _ _ f)
  end.
End PreInd.

(** [reach j x]: x is in the tree below j. *)
Inductive reach (j : job) : job -> Prop :=
  | R_self : reach j j
  | R_child : forall y x, reach j y -> In x (F (j_jid y)) -> reach j x.

Lemma preorder_head : forall j L, preorder F j L -> In j L.
Proof. intros j L H. inversion H; subst. left. reflexivity. Qed.

Lemma Forall2_concat_in : forall (R : job -> list job -> Prop) l subs x,
  Forall2 R l subs -> In x l -> (forall y L, R y L -> In y L) -> In x (concat subs).
Proof.
  intros R l subs x H. induction H as [| y L l subs Hy H IH]; intros Hx Hh; [contradiction |].
  simpl. apply in_or_app. destruct Hx as [<- | Hx]; [left; exact (Hh _ _ Hy) | right; exact (IH Hx Hh)].
Qed.

Lemma Forall2_in_r : forall (R : job -> list job -> Prop) l subs L,
  Forall2 R l subs -> In L subs -> exists y, In y l /\ R y L.
Proof.
  intros R l subs L H. induction H as [| y L' l subs Hy H IH]; intros HL; [contradiction |].
  destruct HL as [<- | HL]; [exists y; split; [left; reflexivity | exact Hy] |].
  destruct (IH HL) as [y' [Hy' HR]]. exists y'. split; [right; exact Hy' | exact HR].
Qed.

(** The pre-order list holds its root and is closed under children ... *)
Lemma preorder_closed : forall j L, preorder F j L ->
  In j L /\ forall y, In y L -> forall x, In x (F (j_jid y)) -> In x L.
Proof.
  apply (preorder_ind' (fun j L => In j L /\ forall y, In y L -> forall x, In x (F (j_jid y)) -> In x L)).
  intros j subs H. split; [left; reflexivity |]. intros y [<- | Hy] x Hx.
  - right. exact (Forall2_concat_in _ _ _ _ H Hx (fun y L H => proj1 H)).
  - right. apply in_concat in Hy as [L [HL Hy]].
    destruct (Forall2_in_r _ _ _ _ H HL) as [c [_ [_ Hc]]].
    apply in_concat. exists L. split; [exact HL | exact (Hc y Hy x Hx)].
Qed.

Lemma reach_trans : forall a b c, reach a b -> reach b c -> reach a c.
Proof.
  intros a b c H1 H2. induction H2 as [| y x H2 IH Hx]; [exact H1 |].
  exact (R_child a y x IH Hx).
Qed.

(** ... and holds exactly the tree below its root. *)
Lemma preorder_reach : forall j L, preorder F j L -> forall x, In x L <-> reach j x.
Proof.
  intros j L H x. split.
  - revert x. apply (preorder_ind' (fun j L => forall x, In x L -> reach j x)); [| exact H].
    intros j0 subs Hs x [<- | Hx]; [constructor |].
    apply in_concat in Hx as [L0 [HL Hx]].
    destruct (Forall2_in_r _ _ _ _ Hs HL) as [c [Hc Hr]].
    apply (reach_trans _ c); [exact (R_child _ _ _ (R_self _) Hc) | exact (Hr x Hx)].
  - intros Hr. destruct (preorder_closed _ _ H) as [Hj Hc].
    induction Hr as [| y x Hr IH Hx]; [exact Hj | exact (Hc y IH x Hx)].
Qed.

(** The tree is finite when children have larger ids, below a bound. *)
Lemma preorder_exists : forall N : nat, (forall p c, In c (F p) -> (p < j_jid c /\ j_jid c < N)%nat) ->
  forall j, exists L, preorder F j L.
Proof.
  intros N HN.
  assert (H : forall n j, (N - j_jid j < n)%nat -> exists L, preorder F j L).
  { induction n as [| n IH]; intros j Hj; [lia |].
    assert (Hl : forall cs, (forall c, In c cs -> exists L, preorder F c L) ->
                 exists subs, Forall2 (preorder F) cs subs).
    { induction cs as [| c cs IHc]; intros Hc; [exists []; constructor |].
      destruct (Hc c (or_introl eq_refl)) as [L HL].
      destruct (IHc (fun c' H => Hc c' (or_intror H))) as [subs Hs].
      exists (L :: subs). constructor; assumption. }
    destruct (Hl (F (j_jid j))) as [subs Hs].
    - intros c Hc. apply IH. destruct (HN _ _ Hc). lia.
    - exists (j :: concat subs). constructor. exact Hs. }
  intros j. apply (H (S (N - j_jid j))). lia.
Qed.

End Tree.

(* ================================================================= *)
(** * 3. A Run of the Pre-order List Is a Pre-order Run *)
(* ================================================================= *)

Lemma nodup_app_disj : forall (A : Type) (l1 l2 : list A) x, NoDup (l1 ++ l2) -> In x l1 -> ~ In x l2.
Proof.
  intros A l1 l2 x H. induction l1 as [| y l1 IH]; intros Hx; [contradiction |].
  inversion H as [| ? ? Hn Hnd]; subst. destruct Hx as [<- | Hx]; [| exact (IH Hnd Hx)].
  intros H2. apply Hn. apply in_or_app. right. exact H2.
Qed.

Section TreeRun.
Variable T : task_list.
Variable F : job_id -> list job.

(** Running the pre-order list of a tree with distinct ids, in which
    each node records the children the tree gives it, is a pre-order run
    from the root (or from any job with the root's code and state). *)
Lemma tree_pre_run : forall j P, preorder F j P ->
  NoDup (map j_jid P) -> forall g g' K, runs_sp T P g g' K ->
  (forall q, In q P -> recs (j_jid q) K = map fview (F (j_jid q))) ->
  forall j', fview j' = fview j -> exists L, pre_run T j' g g' L.
Proof.
  apply (preorder_ind' F (fun j P => NoDup (map j_jid P) -> forall g g' K, runs_sp T P g g' K ->
    (forall q, In q P -> recs (j_jid q) K = map fview (F (j_jid q))) ->
    forall j', fview j' = fview j -> exists L, pre_run T j' g g' L)).
  intros j subs HF Hnd g g' K R Hr j' Hv.
  assert (Hsub : forall Fs subs, Forall2 (fun j P => NoDup (map j_jid P) -> forall g g' K,
      runs_sp T P g g' K ->
      (forall q, In q P -> recs (j_jid q) K = map fview (F (j_jid q))) ->
      forall j', fview j' = fview j -> exists L, pre_run T j' g g' L) Fs subs ->
    forall cs g g' K, map fview cs = map fview Fs -> NoDup (map j_jid (concat subs)) ->
    runs_sp T (concat subs) g g' K ->
    (forall q, In q (concat subs) -> recs (j_jid q) K = map fview (F (j_jid q))) ->
    exists Ls, pre_runs T cs g g' Ls).
  { intros Fs subs0 H. induction H as [| f sub Fs subs0 Hp H IH];
      intros cs g0 g1 K0 Hcs Hnd0 R0 Hr0.
    - destruct cs; [| discriminate]. inversion R0; subst. exists []. constructor.
    - destruct cs as [| c cs]; [discriminate |].
      pose proof (f_equal (hd (fview c)) Hcs) as Hc. apply (f_equal (@tl _)) in Hcs. simpl in Hc, Hcs.
      simpl in R0, Hnd0, Hr0. rewrite map_app in Hnd0.
      destruct (runs_sp_app_inv T _ _ _ _ _ R0) as [gm [K1 [K2 [R1 [R2 ->]]]]].
      assert (D : forall q, In q sub -> forall q', In q' (concat subs0) -> j_jid q <> j_jid q').
      { intros q Hq q' Hq' E. apply (nodup_app_disj _ _ _ (j_jid q) Hnd0); [apply in_map; exact Hq |].
        rewrite E. apply in_map. exact Hq'. }
      destruct (Hp (NoDup_app_remove_r _ _ Hnd0) _ _ _ R1) with (j' := c) as [L1 P1].
      { intros q Hq. rewrite <- (Hr0 q (in_or_app _ _ _ (or_introl Hq))), recs_app.
        rewrite (recs_none _ K2); [symmetry; apply app_nil_r |].
        intros x Hx E. apply (runs_sp_parents T _ _ _ _ R2) in Hx. rewrite E in Hx.
        apply in_map_iff in Hx as [q' [Eq Hq']]. exact (D q Hq q' Hq' (eq_sym Eq)). }
      { exact Hc. }
      destruct (IH cs gm g1 K2 Hcs (NoDup_app_remove_l _ _ Hnd0) R2) as [Ls Ps].
      { intros q Hq. rewrite <- (Hr0 q (in_or_app _ _ _ (or_intror Hq))), recs_app.
        rewrite (recs_none _ K1); [reflexivity |].
        intros x Hx E. apply (runs_sp_parents T _ _ _ _ R1) in Hx. rewrite E in Hx.
        apply in_map_iff in Hx as [q' [Eq Hq']]. exact (D q' Hq' q Hq Eq). }
      exists (L1 ++ Ls). econstructor; eassumption. }
  inversion R as [| ? ? ? s' Kj ? K' Rb Rs]; subst.
  simpl in Hnd. inversion Hnd as [| ? ? Hnin Hnd']; subst.
  assert (Hkj : map fview Kj = map fview (F (j_jid j))).
  { rewrite <- (Hr j (or_introl eq_refl)), recs_app, recs_tag.
    rewrite (recs_none _ K'); [symmetry; apply app_nil_r |].
    intros x Hx E. apply (runs_sp_parents T _ _ _ _ Rs) in Hx. rewrite E in Hx. exact (Hnin Hx). }
  destruct (Hsub _ _ HF Kj _ _ K' Hkj Hnd' Rs) as [Ls Ps].
  { intros q Hq. rewrite <- (Hr q (or_intror Hq)), recs_app.
    rewrite (recs_none _ (map _ Kj)); [reflexivity |].
    intros x Hx E. apply in_map_iff in Hx as [c [<- _]]. simpl in E.
    apply Hnin. rewrite E. apply in_map. exact Hq. }
  unfold fview in Hv. injection Hv as Eb Ef El.
  exists (j' :: Ls). econstructor; rewrite ?Eb, ?Ef, ?El; eassumption.
Qed.

End TreeRun.

(* ================================================================= *)
(** * 4. The Jobs of a Trace *)
(* ================================================================= *)

Lemma perm_filter : forall (A : Type) (f : A -> bool) l l', Permutation l l' ->
  Permutation (filter f l) (filter f l').
Proof.
  intros A f l l' H. induction H; simpl; try destruct (f x); try destruct (f y); eauto using Permutation.
Qed.

Lemma SS_filter : forall (R : job -> job -> Prop) f l, StronglySorted R l -> StronglySorted R (filter f l).
Proof.
  intros R f l H. induction H as [| a l H IH Ha]; simpl; [constructor |].
  destruct (f a); [| exact IH]. constructor; [exact IH |].
  rewrite Forall_forall in *. intros x Hx. apply filter_In in Hx as [Hx _]. exact (Ha x Hx).
Qed.

Lemma SS_nodup : forall (R : job -> job -> Prop) l, (forall a, ~ R a a) -> StronglySorted R l -> NoDup l.
Proof.
  intros R l Hirr H. induction H as [| a l H IH Ha]; constructor; [| exact IH].
  intros Hin. rewrite Forall_forall in Ha. exact (Hirr a (Ha a Hin)).
Qed.

Ltac split_all H :=
  repeat match type of H with
  | exists _, _ => destruct H as [? H]
  | _ /\ _ => let H' := fresh in destruct H as [H' H]
  end.

Section TraceJobs.
Variable spec : sched_spec.

Lemma trace_next : forall cfg es cfg', trace spec cfg es cfg' -> (c_next cfg <= c_next cfg')%nat.
Proof.
  intros cfg es cfg' H. induction H as [| cfg1 e cfg2 es cfg3 Hs H IH]; [lia |].
  destruct (step_shape _ _ _ _ Hs) as [_ Sh].
  destruct e; split_all Sh; lia.
Qed.

(** Forks get fresh, increasing ids, above their parent's. *)
Lemma forks_bounds : forall cfg es cfg', trace spec cfg es cfg' -> ids_fresh cfg ->
  (forall q c, In c (forks_of es q) -> q < j_jid c /\ c_next cfg <= j_jid c /\ j_jid c < c_next cfg')%nat /\
  NoDup (map j_jid (forked es)) /\ (forall c, In c (forked es) -> c_next cfg <= j_jid c)%nat.
Proof.
  intros cfg es cfg' H. induction H as [cfg | cfg1 e cfg2 es cfg3 Hs H IH]; intros Hf.
  - split; [intros q c [] | split; [constructor | intros c []]].
  - destruct (IH (step_fresh _ _ _ _ Hs Hf)) as [IH1 [IH2 IH3]].
    pose proof (trace_next _ _ _ H) as Hn3.
    destruct (step_shape _ _ _ _ Hs) as [_ Sh].
    destruct e as [a | a | a | a b | a | a c]; simpl;
      try (split_all Sh;
           split; [intros q c Hc; destruct (IH1 q c Hc) as [? [? ?]]; lia |
                   split; [exact IH2 | intros c Hc; pose proof (IH3 c Hc); lia]]).
    destruct Sh as [k [k' [rest [P1 [P2 [E1 [E2 [_ [Ec [_ En]]]]]]]]]].
    assert (Hq : (a < c_next cfg1)%nat).
    { destruct (actor_running spec _ _ _ a Hs eq_refl) as [j [Hj Ej]]. rewrite <- Ej.
      apply (proj2 Hf). apply in_or_app. left. exact Hj. }
    split; [| split].
    + intros q c' Hc'. destruct (Nat.eqb a q) eqn:Eq.
      * destruct Hc' as [<- | Hc']; [apply Nat.eqb_eq in Eq; subst q; lia |].
        destruct (IH1 q c' Hc') as [? [? ?]]. lia.
      * destruct (IH1 q c' Hc') as [? [? ?]]. lia.
    + constructor; [| exact IH2]. intros Hin. apply in_map_iff in Hin as [c' [E Hc']].
      pose proof (IH3 c' Hc'). lia.
    + intros c' [<- | Hc']; [lia | pose proof (IH3 c' Hc'); lia].
Qed.

Lemma trace_jobs_nodup : forall cfg es cfg', trace spec cfg es cfg' -> ids_fresh cfg ->
  NoDup (map j_jid (trace_jobs cfg es)).
Proof.
  intros cfg es cfg' H Hf. destruct (forks_bounds _ _ _ H Hf) as [_ [H2 H3]].
  unfold trace_jobs. rewrite map_app. apply NoDup_app; [exact (proj1 Hf) | exact H2 |].
  intros a Ha Hb. apply in_map_iff in Ha as [x [<- Hx]]. apply in_map_iff in Hb as [y [Ey Hy]].
  pose proof (proj2 Hf x Hx). pose proof (H3 y Hy). lia.
Qed.

Lemma forks_of_in : forall es q c, In (EFork q c) es -> In c (forks_of es q).
Proof.
  induction es as [| e es IH]; intros q c H; [contradiction |].
  destruct H as [E | H]; [subst e; simpl; rewrite Nat.eqb_refl; left; reflexivity |].
  destruct e; simpl; try exact (IH _ _ H). destruct (Nat.eqb j q); [right |]; exact (IH _ _ H).
Qed.

Lemma forks_of_forked : forall es q c, In c (forks_of es q) -> In c (forked es).
Proof.
  induction es as [| e es IH]; intros q c H; [contradiction |].
  destruct e; simpl in *; try exact (IH _ _ H).
  destruct (Nat.eqb j q); [destruct H as [<- | H]; [left; reflexivity |] |]; right; exact (IH _ _ H).
Qed.

(** Every job a trace forks is in the tree below a job of the start. *)
Lemma trace_reach : forall cfg es cfg', trace spec cfg es cfg' ->
  forall F j0, (forall q c, In (EFork q c) es -> In c (F q)) ->
  (forall a, In a (jids cfg) -> exists y, reach F j0 y /\ j_jid y = a) ->
  forall c, In c (forked es) -> reach F j0 c.
Proof.
  intros cfg es cfg' H. induction H as [| cfg1 e cfg2 es cfg3 Hs H IH]; intros F j0 HF Hj c Hc;
    [contradiction |].
  assert (HF' : forall q c, In (EFork q c) es -> In c (F q)) by (intros q c' Hq; apply HF; right; exact Hq).
  assert (Hpar : forall q c', e = EFork q c' -> reach F j0 c').
  { intros q c' ->. destruct (actor_running spec _ _ _ q Hs eq_refl) as [k [Hk Ek]].
    destruct (Hj q) as [y [Hy Ey]].
    { unfold jids. rewrite <- Ek. apply in_map. apply in_or_app. left. exact Hk. }
    apply (R_child F j0 y c' Hy). rewrite Ey. apply HF. left. reflexivity. }
  assert (Hj2 : forall a, In a (jids cfg2) -> exists y, reach F j0 y /\ j_jid y = a).
  { intros a Ha. unfold jids in Ha. destruct (step_shape _ _ _ _ Hs) as [_ Sh].
    assert (Old : forall x, In x (all_jobs cfg1) -> j_jid x = a -> exists y, reach F j0 y /\ j_jid y = a).
    { intros x Hx <-. apply Hj. apply in_map. exact Hx. }
    apply in_map_iff in Ha as [x [<- Hx]].
    destruct e as [b | b | b | b d | b | b c'].
    + destruct Sh as [k [k' [rest [P1 [P2 [E1 [E2 _]]]]]]].
      apply (Permutation_in _ P2) in Hx as [<- | Hx].
      * apply (Old k); [apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity | congruence].
      * apply (Old x); [apply (Permutation_in _ (Permutation_sym P1)); right; exact Hx | reflexivity].
    + destruct Sh as [k [rest [P1 [E _]]]]. rewrite E in Hx.
      apply (Old x); [apply (Permutation_in _ (Permutation_sym P1)); right; exact Hx | reflexivity].
    + destruct Sh as [P _]. apply (Old x); [apply (Permutation_in _ (Permutation_sym P)); exact Hx | reflexivity].
    + destruct Sh as [P _]. apply (Old x); [apply (Permutation_in _ (Permutation_sym P)); exact Hx | reflexivity].
    + destruct Sh as [P _]. apply (Old x); [apply (Permutation_in _ (Permutation_sym P)); exact Hx | reflexivity].
    + destruct Sh as [k [k' [rest [P1 [P2 [E1 [E2 _]]]]]]].
      apply (Permutation_in _ P2) in Hx as [<- | [<- | Hx]].
      * apply (Old k); [apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity | congruence].
      * exists c'. split; [exact (Hpar b c' eq_refl) | reflexivity].
      * apply (Old x); [apply (Permutation_in _ (Permutation_sym P1)); right; exact Hx | reflexivity]. }
  destruct e; simpl in Hc; try exact (IH F j0 HF' Hj2 c Hc).
  destruct Hc as [<- | Hc]; [exact (Hpar _ _ eq_refl) | exact (IH F j0 HF' Hj2 c Hc)].
Qed.

End TraceJobs.

(* ================================================================= *)
(** * 5. The Recorded Jobs, and Jobs With Nothing to Do *)
(* ================================================================= *)

Section Recorded.
Variable spec : sched_spec.

(** The jobs that have not acted yet. *)
Definition unacted (S : list job_id) (j : job) : bool :=
  if in_dec Nat.eq_dec (j_jid j) S then false else true.

Lemma unacted_true : forall S x, ~ In (j_jid x) S -> unacted S x = true.
Proof. intros S x H. unfold unacted. destruct (in_dec Nat.eq_dec (j_jid x) S); [contradiction | reflexivity]. Qed.

Lemma unacted_false : forall S x, In (j_jid x) S -> unacted S x = false.
Proof. intros S x H. unfold unacted. destruct (in_dec Nat.eq_dec (j_jid x) S); [reflexivity | contradiction]. Qed.

Lemma step_next : forall cfg e cfg2, config_step spec cfg e cfg2 -> (c_next cfg <= c_next cfg2)%nat.
Proof. intros cfg e cfg2 H. exact (trace_next spec _ _ _ (TR_Step _ _ _ _ _ _ H (TR_Refl _ _))). Qed.

Lemma unacted_add : forall a S x, a <> j_jid x -> unacted (a :: S) x = unacted S x.
Proof.
  intros a S x H. destruct (in_dec Nat.eq_dec (j_jid x) S) as [I | I].
  - rewrite (unacted_false S x I), (unacted_false (a :: S) x (or_intror I)). reflexivity.
  - rewrite (unacted_true S x I), (unacted_true (a :: S) x); [reflexivity |].
    intros [E | E]; [exact (H E) | exact (I E)].
Qed.

Lemma filter_add : forall a S rest, ~ In a (map j_jid rest) ->
  filter (unacted (a :: S)) rest = filter (unacted S) rest.
Proof.
  intros a S rest H. apply filter_ext_in. intros x Hx. apply unacted_add.
  intros E. apply H. rewrite E. apply in_map. exact Hx.
Qed.

Lemma perm_head_app : forall (A : list job) x A' l, Permutation A (x :: A') ->
  Permutation (A ++ l) (x :: (A' ++ l)).
Proof. intros A x A' l H. exact (Permutation_app_tail l H). Qed.

(** The jobs not yet acted and those still to be forked are the jobs
    still to be recorded, and jobs with nothing to do. *)
Lemma blk_f_perm : forall S cfg es cfg' B, blk_f spec S cfg es cfg' B -> terminal cfg' -> ids_fresh cfg ->
  (forall a, In a S -> a < c_next cfg)%nat ->
  exists Z, Permutation (filter (unacted S) (all_jobs cfg) ++ forked es) (map fst B ++ Z) /\
            Forall (fun z => j_body z = SKIP) Z.
Proof.
  intros S cfg es cfg' B H. induction H as [S cfg | S cfg j e cfg2 es cfg' B Hstep Ha Hj HjS H IH
                                           | S cfg e cfg2 es cfg' B Hstep He H IH];
    intros Hterm Hf HS.
  - exists []. destruct Hterm as [Hr Hw]. unfold all_jobs. rewrite Hr, Hw. simpl. split; constructor.
  - pose proof (step_next _ _ _ Hstep) as Hn.
    assert (Hjn : (j_jid j < c_next cfg)%nat) by (apply (proj2 Hf); apply in_or_app; left; exact Hj).
    destruct (IH Hterm (step_fresh _ _ _ _ Hstep Hf)) as [Z [HP HZ]].
    { intros a [<- | Ha']; [lia | pose proof (HS a Ha'); lia]. }
    exists Z. split; [| exact HZ]. simpl. eapply perm_trans; [| apply perm_skip; exact HP].
    pose proof (step_shape _ _ _ _ Hstep) as [_ Sh].
    destruct e as [a | a | a | a b | a | a c]; simpl in Ha; try discriminate; injection Ha as Ea; subst a.
    + destruct Sh as [k [k' [rest [P1 [P2 [E1 [E2 _]]]]]]].
      assert (Hk : k = j).
      { apply (nodup_jid_eq (all_jobs cfg)); [exact (proj1 Hf) | apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity
        | apply in_or_app; left; exact Hj | exact E1]. }
      subst k.
      assert (Hnd : NoDup (map j_jid (j :: rest))) by exact (Permutation_NoDup (perm_jids _ _ P1) (proj1 Hf)).
      simpl in Hnd. apply NoDup_cons_iff in Hnd as [Hnin _].
      simpl. apply perm_head_app.
      eapply perm_trans; [apply perm_filter; exact P1 |]. simpl. rewrite (unacted_true _ _ HjS). apply perm_skip.
      eapply perm_trans; [| apply perm_filter; apply Permutation_sym; exact P2]. simpl.
      rewrite (unacted_false (j_jid j :: S) k' (or_introl (eq_sym E2))), (filter_add _ _ _ Hnin). reflexivity.
    + destruct Sh as [k [k' [rest [P1 [P2 [E1 [E2 [_ [Ec [_ En]]]]]]]]]].
      assert (Hk : k = j).
      { apply (nodup_jid_eq (all_jobs cfg)); [exact (proj1 Hf) | apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity
        | apply in_or_app; left; exact Hj | exact E1]. }
      subst k.
      assert (Hnd : NoDup (map j_jid (j :: rest))) by exact (Permutation_NoDup (perm_jids _ _ P1) (proj1 Hf)).
      simpl in Hnd. apply NoDup_cons_iff in Hnd as [Hnin _].
      simpl. eapply perm_trans; [apply Permutation_app_tail; apply perm_filter; exact P1 |]. simpl.
      rewrite (unacted_true _ _ HjS). simpl. apply perm_skip.
      eapply perm_trans; [apply Permutation_sym; apply Permutation_middle |].
      apply (Permutation_app_tail (forked es) (l := c :: filter (unacted S) rest)).
      eapply perm_trans; [| apply perm_filter; apply Permutation_sym; exact P2]. simpl.
      rewrite (unacted_false (j_jid j :: S) k' (or_introl (eq_sym E2))).
      rewrite (unacted_true (j_jid j :: S) c); [rewrite (filter_add _ _ _ Hnin); reflexivity |].
      intros [E | E]; [lia | pose proof (HS _ E); lia].
  - pose proof (step_next _ _ _ Hstep) as Hn.
    destruct (IH Hterm (step_fresh _ _ _ _ Hstep Hf)) as [Z [HP HZ]].
    { intros a Ha'. pose proof (HS a Ha'). lia. }
    pose proof (step_shape _ _ _ _ Hstep) as [_ Sh].
    assert (Same : Permutation (filter (unacted S) (all_jobs cfg) ++ forked (e :: es))
                     (filter (unacted S) (all_jobs cfg2) ++ forked es) ->
                   exists Z, Permutation (filter (unacted S) (all_jobs cfg) ++ forked (e :: es)) (map fst B ++ Z) /\
                             Forall (fun z => j_body z = SKIP) Z).
    { intros P. exists Z. split; [exact (perm_trans P HP) | exact HZ]. }
    destruct e as [a | a | a | a b | a | a c].
    + apply Same. destruct Sh as [k [k' [rest [P1 [P2 [E1 [E2 _]]]]]]]. simpl.
      apply Permutation_app_tail.
      eapply perm_trans; [apply perm_filter; exact P1 |].
      eapply perm_trans; [| apply perm_filter; apply Permutation_sym; exact P2]. simpl.
      pose proof (He a eq_refl) as Ia.
      rewrite (unacted_false S k), (unacted_false S k'); [reflexivity | congruence | congruence].
    + destruct Sh as [k [rest [P1 [E [_ [Hb _]]]]]]. rewrite E in HP.
      destruct (in_dec Nat.eq_dec (j_jid k) S) as [I | I].
      * exists Z. split; [| exact HZ]. simpl. eapply perm_trans; [| exact HP].
        apply Permutation_app_tail. eapply perm_trans; [apply perm_filter; exact P1 |].
        simpl. rewrite (unacted_false S k I). reflexivity.
      * exists (k :: Z). split; [| constructor; assumption]. simpl.
        eapply perm_trans; [apply Permutation_app_tail; apply perm_filter; exact P1 |].
        simpl. rewrite (unacted_true S k I). simpl.
        eapply perm_trans; [apply perm_skip; exact HP |]. apply Permutation_middle.
    + apply Same. destruct Sh as [P _]. apply Permutation_app_tail. apply perm_filter. exact P.
    + apply Same. destruct Sh as [P _]. apply Permutation_app_tail. apply perm_filter. exact P.
    + apply Same. destruct Sh as [P _]. apply Permutation_app_tail. apply perm_filter. exact P.
    + apply Same. destruct Sh as [k [k' [rest [P1 [P2 [E1 [E2 [_ [Ec [_ En]]]]]]]]]]. simpl.
      pose proof (He a eq_refl) as Ia.
      eapply perm_trans; [apply Permutation_app_tail; apply perm_filter; exact P1 |].
      eapply perm_trans; [| apply Permutation_app_tail; apply perm_filter; apply Permutation_sym; exact P2].
      simpl. rewrite (unacted_false S k), (unacted_false S k'); [| congruence | congruence].
      rewrite (unacted_true S c); [apply Permutation_sym; apply Permutation_middle |].
      intros I. pose proof (HS _ I). lia.
Qed.

(** A recorded job has something to do. *)
Lemma blk_f_nonskip : forall S cfg es cfg' B, blk_f spec S cfg es cfg' B -> ids_fresh cfg ->
  forall y, In y (map fst B) -> j_body y <> SKIP.
Proof.
  intros S cfg es cfg' B H. induction H as [S cfg | S cfg j e cfg2 es cfg' B Hstep Ha Hj HjS H IH
                                           | S cfg e cfg2 es cfg' B Hstep He H IH];
    intros Hf y Hy; [contradiction | | exact (IH (step_fresh _ _ _ _ Hstep Hf) y Hy)].
  destruct Hy as [<- | Hy]; [| exact (IH (step_fresh _ _ _ _ Hstep Hf) y Hy)].
  simpl. intros Hs.
  destruct e as [a | a | a | a b | a | a c]; simpl in Ha; try discriminate; injection Ha as Ea; subst a.
  - pose proof (step_shape _ _ _ _ Hstep) as [_ [k [k' [rest [P1 [_ [E1 [_ [_ [Hk [Hst _]]]]]]]]]]].
    assert (k = j) as ->.
    { apply (nodup_jid_eq (all_jobs cfg)); [exact (proj1 Hf) | apply in_or_app; left; exact Hk
        | apply in_or_app; left; exact Hj | exact E1]. }
    rewrite Hs in Hst. exact (skip_stuck _ _ _ Hst).
  - destruct (step_fork _ _ _ _ _ Hstep) as [k [rest [tid [args [body [t [P1 [_ [E1 [Hh _]]]]]]]]]].
    assert (k = j) as ->.
    { apply (nodup_jid_eq (all_jobs cfg)); [exact (proj1 Hf) | apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity
        | apply in_or_app; left; exact Hj | exact E1]. }
    rewrite Hs in Hh. discriminate.
Qed.

End Recorded.

(* ================================================================= *)
(** * 6. (D+) From Footprints *)
(* ================================================================= *)

(** Neither job writes a shared name the other mentions.  A job mentions
    the names of its code, including the guards of its newJobs and the
    arguments they pass ([cbases]). *)
Definition disjoint_fp (a b : job) : Prop :=
  (forall x, In x (shwr a) -> ~ In x (shfp b)) /\ (forall x, In x (shwr b) -> ~ In x (shfp a)).

Lemma recs_tag_other : forall p q cs, q <> p -> recs p (map (fun c => (q, c)) cs) = [].
Proof.
  intros p q cs H. apply recs_none. intros x Hx. apply in_map_iff in Hx as [c [<- _]]. exact H.
Qed.

Section Foot.
Variable T : task_list.

(** A job run as one block changes only the shared names it writes ... *)
Lemma block_unch : forall j g s' K, run_body T (j_body j) (merge (j_frame j) (j_lstate j) g) s' K ->
  forall x, ~ In (base x) (shwr j) -> merge (j_frame j) g s' x = g x.
Proof.
  intros j g s' K H x Hx. unfold merge. destruct (memb (base x) (j_frame j)) eqn:Em; [reflexivity |].
  rewrite (run_body_unch _ _ _ _ _ _ H).
  - unfold merge. rewrite Em. reflexivity.
  - intro Hw. rewrite (outside_frame _ _ Hw Hx) in Em. discriminate.
Qed.

(** ... and depends only on the shared names it mentions. *)
Lemma block_on : forall j g h s' K, run_body T (j_body j) (merge (j_frame j) (j_lstate j) g) s' K ->
  eqon (shfp j) g h ->
  exists s'', run_body T (j_body j) (merge (j_frame j) (j_lstate j) h) s'' K /\
              eqon (cbases (j_body j)) s' s''.
Proof.
  intros j g h s' K H He.
  apply (run_body_on _ _ _ _ _ H _ _ (incl_refl _)).
  intros l Hl. unfold merge. destruct (memb (base l) (j_frame j)) eqn:Em; [reflexivity |].
  apply He. unfold shfp. apply outside_In. split; [exact Hl | apply memb_false; exact Em].
Qed.

(** (D+) holds for two jobs with distinct ids and disjoint footprints. *)
Theorem comm_sp_fp : forall a b, j_jid a <> j_jid b -> disjoint_fp a b -> comm_sp T a b.
Proof.
  intros a b Hne [D1 D2] s s1 s2 K1 K2 R1 R2.
  inversion R1 as [| ? ? ? sa Ka ? K1' Ra R1']; subst.
  inversion R1' as [| ? ? ? sb Kb ? K1'' Rb R1'']; subst.
  inversion R1''; subst.
  inversion R2 as [| ? ? ? sb' Kb' ? K2' Rb' R2']; subst.
  inversion R2' as [| ? ? ? sa' Ka' ? K2'' Ra' R2'']; subst.
  inversion R2''; subst.
  (* a sees the same names in either order *)
  destruct (block_on a s (merge (j_frame b) s sb') sa Ka Ra) as [ta [Ra2 Ea]].
  { intros l Hl. symmetry. apply (block_unch b s sb' Kb' Rb'). intro W. exact (D2 _ W Hl). }
  destruct (run_body_det _ _ _ _ _ _ _ Ra2 Ra') as [<- <-].
  destruct (block_on b s (merge (j_frame a) s sa) sb' Kb' Rb') as [tb [Rb2 Eb]].
  { intros l Hl. symmetry. apply (block_unch a s sa Ka Ra). intro W. exact (D1 _ W Hl). }
  destruct (run_body_det _ _ _ _ _ _ _ Rb2 Rb) as [<- <-].
  split.
  - extensionality x.
    destruct (in_dec string_dec (base x) (shwr a)) as [Ia | Ia].
    + assert (Nb : ~ In (base x) (shwr b)) by (intro W; exact (D1 _ Ia (shwr_shfp _ _ W))).
      rewrite (block_unch b _ _ _ Rb x Nb).
      unfold shwr in Ia. apply outside_In in Ia as [Wa Na].
      unfold merge. apply memb_false in Na. rewrite Na.
      apply Ea. apply writes_cbases. exact Wa.
    + destruct (in_dec string_dec (base x) (shwr b)) as [Ib | Ib].
      * rewrite (block_unch a _ _ _ Ra' x Ia).
        unfold shwr in Ib. apply outside_In in Ib as [Wb Nb].
        unfold merge. apply memb_false in Nb. rewrite Nb.
        symmetry. apply Eb. apply writes_cbases. exact Wb.
      * rewrite (block_unch b _ _ _ Rb x Ib), (block_unch a _ _ _ Ra x Ia).
        rewrite (block_unch a _ _ _ Ra' x Ia), (block_unch b _ _ _ Rb' x Ib). reflexivity.
  - intros p. rewrite !recs_app. simpl. rewrite !app_nil_r.
    destruct (Nat.eq_dec (j_jid a) p) as [<- | Ha].
    + rewrite (recs_tag_other _ _ Kb' (fun E => Hne (eq_sym E))). rewrite app_nil_r. reflexivity.
    + rewrite (recs_tag_other _ _ Ka Ha). rewrite app_nil_r.
      destruct (Nat.eq_dec (j_jid b) p) as [<- | Hb]; [reflexivity |].
      rewrite (recs_tag_other _ _ Kb' Hb). reflexivity.
Qed.

(** A job commutes with itself. *)
Lemma comm_sp_refl : forall a, comm_sp T a a.
Proof.
  intros a s s1 s2 K1 K2 R1 R2. destruct (runs_sp_det T _ _ _ _ _ _ R1 R2) as [<- <-].
  split; reflexivity.
Qed.

End Foot.

(** For the jobs of a trace, whose ids are distinct, (D+) follows from
    disjoint footprints. *)
Lemma fp_comm_trace : forall spec cfg es cfg', trace spec cfg es cfg' -> ids_fresh cfg ->
  let U := trace_jobs cfg es in
  (forall a b, In a U -> In b U -> indep_s spec a b -> disjoint_fp a b) ->
  forall a b, In a U -> In b U -> indep_s spec a b -> comm_sp (c_tasks cfg) a b.
Proof.
  intros spec cfg es cfg' Htr Hf U Hfp a b Ha Hb Hi.
  destruct (Nat.eq_dec (j_jid a) (j_jid b)) as [E | E].
  - rewrite (nodup_jid_eq U a b (trace_jobs_nodup spec _ _ _ Htr Hf) Ha Hb E). apply comm_sp_refl.
  - exact (comm_sp_fp _ a b E (Hfp a b Ha Hb Hi)).
Qed.

Lemma eqon_appl : forall l1 l2 g h, eqon (l1 ++ l2) g h -> eqon l1 g h.
Proof. intros l1 l2 g h H l Hl. apply H. apply in_or_app. left. exact Hl. Qed.

Lemma eqon_appr : forall l1 l2 g h, eqon (l1 ++ l2) g h -> eqon l2 g h.
Proof. intros l1 l2 g h H l Hl. apply H. apply in_or_app. right. exact Hl. Qed.

Lemma ceval_on : forall e g h sf sg, eqon (cefp e) g h -> ceval g sf sg e = ceval h sf sg e.
Proof.
  induction e as [n | v | a e1 IH | e1 IH1 e2 IH2 | e1 IH1 e2 IH2 | e1 IH1 e2 IH2
                 | e1 IH1 e2 IH2 | e1 IH1 e2 IH2]; intros g h sf sg H; simpl in *;
    try (rewrite (IH1 g h sf sg (eqon_appl _ _ _ _ H)), (IH2 g h sf sg (eqon_appr _ _ _ _ H));
         reflexivity).
  - reflexivity.
  - destruct v as [x | x | x]; simpl; [apply H; simpl; left; reflexivity | reflexivity | reflexivity].
  - rewrite (IH g h sf sg) by (intros l Hl; apply H; right; exact Hl).
    apply H. simpl. left. reflexivity.
Qed.

Lemma cond_eval_on : forall φ g h sf sg, eqon (cfp φ) g h -> cond_eval g sf sg φ = cond_eval h sf sg φ.
Proof.
  induction φ as [| p IH | p IHp q IHq | p IHp q IHq | e1 e2 | e1 e2 | e1 e2]; intros g h sf sg H;
    simpl in *;
    try (rewrite (ceval_on e1 g h sf sg (eqon_appl _ _ _ _ H)),
                 (ceval_on e2 g h sf sg (eqon_appr _ _ _ _ H)); reflexivity).
  - reflexivity.
  - rewrite (IH g h sf sg H). reflexivity.
  - rewrite (IHp g h sf sg (eqon_appl _ _ _ _ H)), (IHq g h sf sg (eqon_appr _ _ _ _ H)). reflexivity.
  - rewrite (IHp g h sf sg (eqon_appl _ _ _ _ H)), (IHq g h sf sg (eqon_appr _ _ _ _ H)). reflexivity.
Qed.

(** [x] writes no shared name that the condition between [a] and [c]
    reads. *)
Definition cond_disj (spec : sched_spec) (x a c : job) : Prop :=
  forall φ, (sp_cond spec (j_tid a) (j_tid c) = Some φ \/ sp_cond spec (j_tid c) (j_tid a) = Some φ) ->
  forall y, In y (shwr x) -> ~ In y (cfp φ).

(** Then running [x] does not change that condition. *)
Lemma cond_pres_fp : forall spec x a c s s', cond_disj spec x a c -> runs_seq [x] s s' ->
  (cond_s spec a c s -> cond_s spec a c s') /\ (cond_s spec c a s -> cond_s spec c a s').
Proof.
  intros spec x a c s s' D R.
  assert (E : forall φ, (sp_cond spec (j_tid a) (j_tid c) = Some φ \/ sp_cond spec (j_tid c) (j_tid a) = Some φ) ->
              forall sf sg, cond_eval s sf sg φ = cond_eval s' sf sg φ).
  { intros φ Hφ sf sg. apply cond_eval_on. intros l Hl. symmetry. apply (list_unch [x] s s' l R).
    simpl. rewrite app_nil_r. intro W. exact (D _ Hφ _ W Hl). }
  split; intros [φ [Hs He]]; exists φ; split; try exact Hs;
    [rewrite <- (E φ (or_introl Hs)) | rewrite <- (E φ (or_intror Hs))]; exact He.
Qed.

(** The footprint form of (D) on the jobs of a trace. *)
Definition fp_indep (spec : sched_spec) (U : list job) : Prop :=
  forall a b, In a U -> In b U -> indep_s spec a b ->
    disjoint_fp a b /\ forall c, In c U -> cond_disj spec a b c.

(** It gives preservation of conditions. *)
Lemma fp_cond_trace : forall spec U, fp_indep spec U ->
  forall x a c s s', In x U -> In a U -> In c U -> indep_s spec x a -> runs_seq [x] s s' ->
     (cond_s spec a c s -> cond_s spec a c s') /\ (cond_s spec c a s -> cond_s spec c a s').
Proof.
  intros spec U Hfp x a c s s' Hx Ha Hc Hi R.
  exact (cond_pres_fp spec x a c s s' (proj2 (Hfp x a Hx Ha Hi) c Hc) R).
Qed.

(* ================================================================= *)
(** * 6b. A Decidable Check for (D) *)
(* ================================================================= *)

(** The frame that every job of task [t] holds: the task's locals,
    except for the root task, whose job holds nothing. *)
Definition tframe (t : task) : list var := if Nat.eqb (t_id t) 0 then [] else t_locals t.
Definition tfp (t : task) : list var := outside (tframe t) (cbases (t_body t)).
Definition twr (t : task) : list var := outside (tframe t) (writes (t_body t)).

Definition disj_b (xs ys : list var) : bool := forallb (fun x => negb (memb x ys)) xs.

Lemma disj_b_sound : forall xs ys, disj_b xs ys = true -> forall x, In x xs -> ~ In x ys.
Proof.
  intros xs ys H x Hx. unfold disj_b in H. rewrite forallb_forall in H.
  apply memb_false. apply negb_true_iff. exact (H x Hx).
Qed.

Definition cond_ok_b (w : list var) (o : option cond) : bool :=
  match o with Some φ => disj_b w (cfp φ) | None => true end.

(** Tasks [u] and [v] are in [T], neither writes a shared name the other
    mentions, and [u] writes no shared name read by a condition between
    [v] and a task of [T]. *)
Definition tdep_ok (T : task_list) (spec : sched_spec) (u v : task_id) : bool :=
  match find_task T u, find_task T v with
  | Some tu, Some tv =>
      disj_b (twr tu) (tfp tv) && disj_b (twr tv) (tfp tu) &&
      forallb (fun w => cond_ok_b (twr tu) (sp_cond spec v w) && cond_ok_b (twr tu) (sp_cond spec w v))
              (map t_id T)
  | _, _ => false
  end.

Lemma find_task_id : forall T w t, find_task T w = Some t -> t_id t = w /\ In t T.
Proof.
  induction T as [| t0 T IH]; simpl; intros w t H; [discriminate |].
  destruct (Nat.eqb (t_id t0) w) eqn:E.
  - injection H as <-. apply Nat.eqb_eq in E. auto.
  - destruct (IH w t H) as [? ?]. auto.
Qed.

(** [j] runs the whole code of a task of [T] and holds at least its frame. *)
Definition job_of (T : task_list) (j : job) : Prop :=
  exists t, find_task T (j_tid j) = Some t /\ j_body j = t_body t /\ incl (tframe t) (j_frame j).

Lemma job_of_fp : forall T j t, find_task T (j_tid j) = Some t -> j_body j = t_body t ->
  incl (tframe t) (j_frame j) -> incl (shfp j) (tfp t) /\ incl (shwr j) (twr t).
Proof.
  intros T j t _ Hb Hf. unfold shfp, shwr, tfp, twr. rewrite Hb.
  split; intros x Hx; apply outside_In in Hx as [H1 H2]; apply outside_In;
    (split; [exact H1 | intro H3; exact (H2 (Hf x H3))]).
Qed.

Lemma step_tasks : forall spec c e c', config_step spec c e c' -> c_tasks c' = c_tasks c.
Proof. intros spec c e c' H. inversion H; reflexivity. Qed.

(** Every forked job is a whole job of a task of [T]. *)
Lemma forked_job_of : forall spec cfg es cfg', trace spec cfg es cfg' ->
  forall c, In c (forked es) -> job_of (c_tasks cfg) c.
Proof.
  intros spec cfg es cfg' H. induction H as [cfg | cfg1 e cfg2 es cfg3 Hs H IH]; [intros c [] |].
  intros c Hc. rewrite <- (step_tasks _ _ _ _ Hs).
  destruct e; simpl in Hc; try exact (IH c Hc).
  destruct Hc as [<- | Hc]; [| exact (IH c Hc)].
  inversion Hs; subst.
  match goal with Hf : find_task _ _ = Some ?t |- _ =>
    destruct (find_task_id _ _ _ Hf) as [Et _];
    exists t; simpl; rewrite Et; split; [exact Hf | split; [reflexivity |]] end.
  unfold tframe. destruct (Nat.eqb (t_id t) 0); [intros x [] |].
  intros x Hx. apply in_or_app. right. exact Hx.
Qed.

(** The check gives the footprint form of (D) for the jobs of a trace
    whose initial job is the root task's. *)
Theorem tdep_fp_indep : forall spec cfg es cfg' j0, trace spec cfg es cfg' ->
  all_jobs cfg = [j0] -> job_of (c_tasks cfg) j0 ->
  (forall a b, indep_s spec a b -> tdep_ok (c_tasks cfg) spec (j_tid a) (j_tid b) = true) ->
  fp_indep spec (trace_jobs cfg es).
Proof.
  intros spec cfg es cfg' j0 Htr Hall H0 Hck.
  set (T := c_tasks cfg) in *.
  assert (Hj : forall j, In j (trace_jobs cfg es) -> job_of T j).
  { unfold trace_jobs. rewrite Hall. intros j [<- | Hj]; [exact H0 | exact (forked_job_of _ _ _ _ Htr j Hj)]. }
  intros a b Ha Hb Hi. specialize (Hck a b Hi). unfold tdep_ok in Hck.
  destruct (Hj a Ha) as [ta [Fa [Ba Ia]]]. destruct (Hj b Hb) as [tb [Fb [Bb Ib]]].
  rewrite Fa, Fb in Hck. apply andb_prop in Hck as [Hck Hc]. apply andb_prop in Hck as [D1 D2].
  destruct (job_of_fp T a ta Fa Ba Ia) as [FPa WRa]. destruct (job_of_fp T b tb Fb Bb Ib) as [FPb WRb].
  split; [split |].
  - intros x Wx Fx. exact (disj_b_sound _ _ D1 x (WRa x Wx) (FPb x Fx)).
  - intros x Wx Fx. exact (disj_b_sound _ _ D2 x (WRb x Wx) (FPa x Fx)).
  - intros c Hcu φ Hφ y Wy. destruct (Hj c Hcu) as [tc [Fc _]].
    destruct (find_task_id _ _ _ Fc) as [Ec Inc].
    rewrite forallb_forall in Hc.
    assert (Hin : In (j_tid c) (map t_id T)) by (rewrite <- Ec; apply in_map; exact Inc).
    destruct (andb_prop _ _ (Hc _ Hin)) as [C1 C2].
    destruct Hφ as [Hφ | Hφ]; [rewrite Hφ in C1 | rewrite Hφ in C2]; simpl in *;
      [exact (disj_b_sound _ _ C1 y (WRa y Wy)) | exact (disj_b_sound _ _ C2 y (WRa y Wy))].
Qed.

(* ================================================================= *)
(** * 7. Executions Are Pre-order Runs *)
(* ================================================================= *)

Definition nonskip (j : job) : bool := match j_body j with SKIP => false | _ => true end.

Lemma runs_sp_unfilter : forall T l g g' K, runs_sp T (filter nonskip l) g g' K -> runs_sp T l g g' K.
Proof.
  intros T l. induction l as [| a l IH]; intros g g' K H; [exact H |].
  simpl in H. destruct (nonskip a) eqn:E.
  - inversion H as [| ? ? ? s' Kb ? Kr Rb Rs]; subst. econstructor; [exact Rb | exact (IH _ _ _ Rs)].
  - apply (runs_sp_insert T a [] l); [unfold nonskip in E; destruct (j_body a); try discriminate; reflexivity |].
    exact (IH _ _ _ H).
Qed.

Lemma runs_sp_nofork : forall T l g g' K, (forall j, In j l -> no_newjob (j_body j) = true) ->
  runs_sp T l g g' K -> K = [].
Proof.
  intros T l g g' K Hn H. induction H as [g | j js g0 s' K g2 K' Rb Rs IH]; [reflexivity |].
  rewrite (run_body_no_newjob _ _ _ _ _ (Hn j (or_introl eq_refl)) Rb).
  apply IH. intros j' Hj. apply Hn. right. exact Hj.
Qed.

Lemma nodup_map_inj : forall (A B : Type) (f : A -> B) l, NoDup l ->
  (forall x y, In x l -> In y l -> f x = f y -> x = y) -> NoDup (map f l).
Proof.
  intros A B f l H. induction H as [| a l Ha H IH]; intros Hi; simpl; constructor.
  - intros Hin. apply in_map_iff in Hin as [b [E Hb]].
    rewrite (Hi b a (or_intror Hb) (or_introl eq_refl) E) in Hb. exact (Ha Hb).
  - apply IH. intros x y Hx Hy. apply Hi; right; assumption.
Qed.

Lemma filter_unacted_nil : forall l, filter (unacted []) l = l.
Proof.
  induction l as [| x l IH]; [reflexivity |].
  change (filter (unacted []) (x :: l)) with (if unacted [] x then x :: filter (unacted []) l else filter (unacted []) l).
  rewrite (unacted_true [] x (fun H => H)). f_equal. exact IH.
Qed.

Section Exec.
Variable spec : sched_spec.
Variable before : job -> job -> Prop.
Hypothesis before_jid : forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' ->
  before a b -> before a' b'.
Hypothesis dep_same : forall a a' b b', same a a' -> same b b' ->
  sp_dep spec a b = sp_dep spec a' b'.
Hypothesis before_irrefl : forall a, ~ before a a.
Variable G : is_global.
Variable nb : task_id -> ncb.
Hypothesis Hvalid : forall t t' φ, sp_cond spec t t' = Some φ -> valid_entry G φ (nb t) (nb t').
Hypothesis Hstable : forall tx ta tb φax φbx φba,
  sp_cond spec ta tx = Some φax -> sp_cond spec tb tx = Some φbx -> sp_cond spec tb ta = Some φba ->
  stable3 (nb tx) (nb ta) (nb tb) φax φbx φba.

(** (B'+C') A complete execution from a single initial job [j0], under
    (S+), (D+) and (P), is a pre-order run of [j0] ending in its final
    state.  [B] records each job at its first action, a local step or a
    fork.  The other hypotheses are those of [program_order_ncb], over all
    jobs of the trace, with (D) strengthened to (D+); program order is
    strict, and no job has overtaken another at the start. *)
Theorem trace_pre_run : forall cfg es cfg' B j0,
  c_running cfg = [j0] -> c_waiting cfg = [] -> c_over cfg (j_jid j0) = [] ->
  trace spec cfg es cfg' -> terminal cfg' -> contiguous_f es -> ids_fresh cfg ->
  blk_f spec [] cfg es cfg' B -> waits_complete spec before B ->
  let U := trace_jobs cfg es in
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  (forall a b, In a U -> In b U -> indep_s spec a b -> comm_sp (c_tasks cfg) a b) ->
  (forall x a c s s', In x U -> In a U -> In c U -> indep_s spec x a -> runs_seq [x] s s' ->
     (cond_s spec a c s -> cond_s spec a c s') /\ (cond_s spec c a s -> cond_s spec c a s')) ->
  (forall j g, In j U -> exists g' K, runs_sp (c_tasks cfg) [j] g g' K) ->
  (forall L, preorder (forks_of es) j0 L -> StronglySorted before L) ->
  exists L, pre_run (c_tasks cfg) j0 (c_gstate cfg) (c_gstate cfg') L.
Proof.
  intros cfg es cfg' B j0 Hr Hw Ho Htr Hterm Hc Hf HB Hwc U Hncb Hcomm Hpres Htot Hpre.
  set (T := c_tasks cfg).
  assert (Hall : all_jobs cfg = [j0]) by (unfold all_jobs; rewrite Hr, Hw; reflexivity).
  (* The recorded jobs, in first-action order (part 2). *)
  destruct (first_action_run spec T cfg es cfg' B (conj Htr Hterm) Hc Hf eq_refl HB) as [Hg0 [K [Hch HK]]].
  pose proof (chain_sp_runs T cfg' B K Hch) as RK. rewrite <- Hg0 in RK.
  destruct (blk_f_perm spec [] cfg es cfg' B HB Hterm Hf (fun a H => False_ind _ H)) as [Z [HP HZ]].
  rewrite filter_unacted_nil in HP. change (all_jobs cfg ++ forked es) with U in HP.
  assert (HU1 : incl (map fst B) U).
  { intros y Hy. apply (Permutation_in _ (Permutation_sym HP)). apply in_or_app. left. exact Hy. }
  assert (HndB : NoDup (map fst B)).
  { apply (NoDup_map_inv j_jid). rewrite map_map. exact (blk_f_nodup spec _ _ _ _ _ HB). }
  assert (Hfacts : facts before (indep_s spec) (cond_s spec) (map fst B) (c_gstate cfg)).
  { rewrite Hg0. apply (first_action_facts spec before T cfg es cfg' B before_jid dep_same (conj Htr Hterm)
                          Hc Hf eq_refl); [| exact HB | exact Hwc |].
    - intros j Hj Hne. rewrite Hall in Hj. destruct Hj as [<- | []]. contradiction.
    - intros p t φ Hp Ht. apply no_newjob_head.
      exact (ncb_no_newjob _ _ (Hncb p t φ (HU1 p Hp) (or_introl Ht))). }
  (* The fork tree, and its pre-order list [P]. *)
  destruct (forks_bounds spec cfg es cfg' Htr Hf) as [Hb1 _].
  destruct (preorder_exists (forks_of es) (c_next cfg')
              (fun p c H => let '(conj a (conj _ b)) := Hb1 p c H in conj a b) j0) as [P HPo].
  pose proof (Hpre P HPo) as HsP.
  pose proof (SS_nodup before P before_irrefl HsP) as HndP.
  assert (HPU : forall x, In x P <-> In x U).
  { intros x. rewrite (preorder_reach _ _ _ HPo x). split.
    - intros Hx. destruct Hx as [| y x _ Hx]; unfold U, trace_jobs; apply in_or_app;
        [left; rewrite Hall; left; reflexivity | right; exact (forks_of_forked _ _ _ Hx)].
    - intros Hx. unfold U, trace_jobs in Hx. rewrite Hall in Hx.
      destruct Hx as [<- | Hx]; [constructor |].
      apply (trace_reach spec cfg es cfg' Htr (forks_of es) j0 (forks_of_in es)); [| exact Hx].
      intros a Ha. unfold jids in Ha. rewrite Hall in Ha. destruct Ha as [<- | []].
      exists j0. split; [constructor | reflexivity]. }
  (* Program order on the recorded jobs. *)
  set (can := filter nonskip P).
  assert (Hcan : Permutation (map fst B) can).
  { apply NoDup_Permutation; [exact HndB | apply NoDup_filter; exact HndP |].
    intros x. unfold can. rewrite filter_In, HPU. split.
    - intros Hx. split; [exact (HU1 x Hx) |].
      pose proof (blk_f_nonskip spec _ _ _ _ _ HB Hf x Hx) as Hn.
      unfold nonskip. destruct (j_body x); [contradiction | reflexivity ..].
    - intros [Hx Hn]. apply (Permutation_in _ HP) in Hx. apply in_app_or in Hx as [Hx | Hx]; [exact Hx |].
      rewrite Forall_forall in HZ. unfold nonskip in Hn. rewrite (HZ x Hx) in Hn. discriminate. }
  (* Sort, keeping the children of each parent. *)
  set (condA := fun b a (σ : astate) => cond_s spec b a (fst σ)).
  assert (TotA : forall l, incl l (map fst B) -> forall σ, exists σ', aruns T l σ σ').
  { intros l Hl. apply aruns_tot. intros j g Hj. apply Htot. apply HU1. apply Hl. exact Hj. }
  destruct (TotA can (fun x Hx => Permutation_in _ (Permutation_sym Hcan) Hx)
              (c_gstate cfg, fun _ => [])) as [σ2 R2].
  assert (E : ((c_gstate cfg', fun p => recs p K) : astate) = σ2).
  { refine (sort_correct_r (aruns T) (aruns_det T) (aruns_nil T) (aruns_app T) (map fst B) before
              (indep_s spec) condA (fun a b H => conj (proj2 H) (proj1 H)) _ _ _ _ _
              (map fst B) (c_gstate cfg, fun _ => []) _ can σ2 (incl_refl _) HndB _ _ Hcan
              (SS_filter _ _ _ HsP) R2).
    - intros a b [g R] [g1 R1] [g2 R2'] Ha Hb Hi [K1 [Q1 E1]] [K2 [Q2 E2]]; simpl in *.
      destruct (Hcomm a b (HU1 a Ha) (HU1 b Hb) Hi _ _ _ _ _ Q1 Q2) as [<- Er]. subst.
      f_equal. extensionality p. rewrite Er. reflexivity.
    - intros x a c σ σ' Hx Ha Hc' Hi R. unfold condA.
      exact (Hpres x a c _ _ (HU1 x Hx) (HU1 a Ha) (HU1 c Hc') Hi (aruns_seq T _ _ _ R)).
    - intros b a [g R] [g1 R1] [g2 R2'] Ha Hb Hcd Q1 Q2. unfold condA in Hcd. simpl in Hcd.
      pose proof (ncb_comm_cond spec G nb Hvalid U Hncb b a g g1 g2 (HU1 a Ha) (HU1 b Hb) Hcd
                    (aruns_seq T _ _ _ Q1) (aruns_seq T _ _ _ Q2)) as Eg. simpl in Eg. subst g2.
      destruct Hcd as [φ [Hφ _]].
      pose proof (ncb_no_newjob _ _ (Hncb a _ _ (HU1 a Ha) (or_intror Hφ))) as Na.
      pose proof (ncb_no_newjob _ _ (Hncb b _ _ (HU1 b Hb) (or_introl Hφ))) as Nb.
      assert (Hn1 : forall j, In j [b; a] -> no_newjob (j_body j) = true)
        by (intros j [<- | [<- | []]]; assumption).
      assert (Hn2 : forall j, In j [a; b] -> no_newjob (j_body j) = true)
        by (intros j [<- | [<- | []]]; assumption).
      destruct Q1 as [K1 [Q1 E1]]. destruct Q2 as [K2 [Q2 E2]]. simpl in *.
      rewrite (runs_sp_nofork _ [b; a] _ _ _ Hn1 Q1) in E1.
      rewrite (runs_sp_nofork _ [a; b] _ _ _ Hn2 Q2) in E2.
      subst. reflexivity.
    - intros x a b σ σ' Hx Ha Hb C1 C2 C3 R. unfold condA in *.
      exact (ncb_stab spec nb Hstable U Hncb x a b _ _ (HU1 x Hx) (HU1 a Ha) (HU1 b Hb) C1 C2 C3
               (aruns_seq T _ _ _ R)).
    - intros j σ Hj. apply TotA. intros y [<- | []]. exact Hj.
    - exact (facts_lift astate state fst (aruns T) runs_seq before (indep_s spec) condA (cond_s spec)
               (fun b a s => iff_refl _) (aruns_seq T) (map fst B) (c_gstate cfg, fun _ => []) Hfacts).
    - exists K. split; [exact RK | reflexivity]. }
  destruct R2 as [Kc [Rc Ec]]. rewrite <- E in Rc, Ec. simpl in Rc, Ec.
  (* The sorted run, with the jobs with nothing to do put back, is the pre-order run. *)
  apply (tree_pre_run T (forks_of es) j0 P HPo) with (K := Kc); [| exact (runs_sp_unfilter _ _ _ _ _ Rc) | | reflexivity].
  - apply nodup_map_inj; [exact HndP |]. intros x y Hx Hy Exy.
    apply (nodup_jid_eq U); [exact (trace_jobs_nodup spec _ _ _ Htr Hf) | apply HPU; exact Hx | apply HPU; exact Hy | exact Exy].
  - intros q Hq. rewrite <- recs_forks. rewrite <- (recs_cview _ _ _ HK).
    symmetry. exact (equal_f Ec (j_jid q)).
Qed.

(** The execution ends where the sequential run does: (A2) is gone. *)
Theorem exec_dfs_sp : forall cfg es cfg' B j0 gs kids,
  c_running cfg = [j0] -> c_waiting cfg = [] -> c_over cfg (j_jid j0) = [] ->
  trace spec cfg es cfg' -> terminal cfg' -> contiguous_f es -> ids_fresh cfg ->
  blk_f spec [] cfg es cfg' B -> waits_complete spec before B ->
  let U := trace_jobs cfg es in
  (forall j t φ, In j U -> (sp_cond spec (j_tid j) t = Some φ \/ sp_cond spec t (j_tid j) = Some φ) ->
     ncb_job j (nb (j_tid j))) ->
  (forall a b, In a U -> In b U -> indep_s spec a b -> comm_sp (c_tasks cfg) a b) ->
  (forall x a c s s', In x U -> In a U -> In c U -> indep_s spec x a -> runs_seq [x] s s' ->
     (cond_s spec a c s -> cond_s spec a c s') /\ (cond_s spec c a s -> cond_s spec c a s')) ->
  (forall j g, In j U -> exists g' K, runs_sp (c_tasks cfg) [j] g g' K) ->
  (forall L, preorder (forks_of es) j0 L -> StronglySorted before L) ->
  forall w, of_task (c_tasks cfg) w j0 -> spawn_ok_all (c_tasks cfg) w ->
  dfs_free (c_tasks cfg) j0 (c_gstate cfg) gs kids ->
  c_gstate cfg' = gs.
Proof.
  intros cfg es cfg' B j0 gs kids Hr Hw Ho Htr Hterm Hc Hf HB Hwc U Hncb Hcomm Hpres Htot Hpre
    w Hot Hsp Hdff.
  destruct (trace_pre_run cfg es cfg' B j0 Hr Hw Ho Htr Hterm Hc Hf HB Hwc Hncb Hcomm Hpres Htot Hpre)
    as [L R1].
  pose proof (dfs_pre_run _ _ _ _ _ Hdff w Hot Hsp) as R2.
  exact (proj1 (pre_run_unique _ _ _ _ _ _ _ R1 R2)).
Qed.

End Exec.


==> anc/rocq/SpawnOrder.v <==
(** SpawnOrder.v -- Program Order, Recording Forks (Part 2 of trace_pre_run)

    ProgramOrder.v records each job at its first local step ([blk]).  To
    keep track of what jobs spawn, a job is recorded here at its first
    action, a local step or a fork ([blk_f]): a job whose body is only
    newJobs takes no local step but spawns, and a fork copies its
    arguments from the shared state at that point.

    The facts that the sorting proof needs at each recorded job carry over
    ([facts_snapshot_f]).  A job whose first action is a fork has no
    commutativity entry (an NCB body contains no newJob), so it has
    overtaken nothing ([over_ok]) and every job that precedes it in
    program order and runs later is independent of it. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Sorting.Permutation.
From Stdlib Require Import Sorting.Sorted.
From Stdlib Require Import Lia.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Linearization.
Require Import Stability.
Require Import Overtake.
Require Import Canonical.
Require Import ProgramOrder.
Require Import Spawns.

Open Scope list_scope.

(* ================================================================= *)
(** * 1. Jobs Overtake Only Under an Entry *)
(* ================================================================= *)

Ltac in_app' :=
  repeat match goal with
  | H : In _ (_ ++ _) |- _ => apply in_app_or in H; destruct H as [H | H]
  | H : In _ (_ :: _) |- _ => destruct H as [H | H]
  | H : _ = _ \/ In _ _ |- _ => destruct H as [H | H]
  | H : In _ (map fst (_ ++ _)) |- _ => rewrite map_app in H
  | H : In _ (map fst (_ :: _)) |- _ => simpl in H
  end.

Section Over.
Variable spec : sched_spec.

(** A job with a non-empty overtaken set has a commutativity entry. *)
Definition over_ok (cfg : config) : Prop :=
  forall j, In j (all_jobs cfg) -> c_over cfg (j_jid j) <> [] ->
  exists t φ, sp_cond spec (j_tid j) t = Some φ.


Lemma upd_over_ne : forall ov k v k', k' <> k -> upd_over ov k v k' = ov k'.
Proof. intros ov k v k' H. unfold upd_over. apply Nat.eqb_neq in H. rewrite H. reflexivity. Qed.

Lemma upd_over_eq : forall ov k v, upd_over ov k v k = v.
Proof. intros. unfold upd_over. rewrite Nat.eqb_refl. reflexivity. Qed.

Lemma step_over_ok : forall cfg e cfg2, config_step spec cfg e cfg2 -> ids_fresh cfg ->
  over_ok cfg -> over_ok cfg2.
Proof.
  intros cfg e cfg2 H [Hnd Hlt] Hok. unfold over_ok, all_jobs in *.
  destruct H; simpl in *; intros x Hx Hne; repeat rewrite map_app in *; simpl in *.
  - (* Local: the stepping job's set is cleared *)
    destruct (Nat.eq_dec (j_jid x) (j_jid j)) as [E | E].
    + rewrite E, upd_over_eq in Hne. contradiction.
    + rewrite upd_over_ne in Hne by exact E. apply Hok; [| exact Hne].
      in_app'; try (subst x; simpl in E; contradiction); auto 20 using in_or_app, in_eq, in_cons.
  - apply Hok; [| exact Hne]. in_app'; auto 20 using in_or_app, in_eq, in_cons.
  - apply Hok; [| exact Hne]. in_app'; try (subst x); simpl in *; auto 20 using in_or_app, in_eq, in_cons.
  - (* DepElim *)
    destruct (Nat.eq_dec (j_jid x) (j_jid j)) as [E | E].
    + assert (Hxj : x = j).
      { assert (Hnd0 : NoDup (map j_jid (jr ++ map fst jw1 ++ j :: map fst jw2)))
          by (rewrite !map_app; simpl; try rewrite map_app; exact Hnd).
        apply (nodup_jid_eq (jr ++ map fst jw1 ++ j :: map fst jw2)); [exact Hnd0 | | | exact E].
        - in_app'; try (subst x); simpl in *; auto 20 using in_or_app, in_eq, in_cons.
        - auto 20 using in_or_app, in_eq, in_cons. }
      subst x. rewrite upd_over_eq in Hne.
      destruct H0 as [[_ ->] | [j2 [φ [_ [_ [Hφ [_ _]]]]]]].
      * apply (Hok j); [auto 20 using in_or_app, in_eq, in_cons | exact Hne].
      * exists (j_tid j2), φ. exact Hφ.
    + rewrite upd_over_ne in Hne by exact E. apply Hok; [| exact Hne].
      in_app'; try (subst x; simpl in *); try contradiction; auto 20 using in_or_app, in_eq, in_cons.
  - apply Hok; [| exact Hne]. in_app'; try (subst x); simpl in *; auto 20 using in_or_app, in_eq, in_cons.
  - (* Fork: the new job's set is empty *)
    destruct (Nat.eq_dec (j_jid x) n) as [E | E].
    + rewrite E, upd_over_eq in Hne. contradiction.
    + rewrite upd_over_ne in Hne by exact E.
      in_app'; try (subst x; simpl in *); try (exfalso; apply E; reflexivity);
        apply Hok; try exact Hne; auto 20 using in_or_app, in_eq, in_cons.
Qed.

End Over.

(* ================================================================= *)
(** * 2. Recording Each Job at Its First Action *)
(* ================================================================= *)

Section BlocksF.
Variable spec : sched_spec.

(** [blk_f S cfg es cfg' B]: as [blk], but a job is recorded at its first
    action, a local step or a fork. *)
Inductive blk_f : list job_id -> config -> list event -> config -> list (job * config) -> Prop :=
  | bf_nil : forall S cfg, blk_f S cfg [] cfg []
  | bf_new : forall S cfg j e cfg2 es cfg' B,
      config_step spec cfg e cfg2 -> actor e = Some (j_jid j) -> In j (c_running cfg) ->
      ~ In (j_jid j) S -> blk_f (j_jid j :: S) cfg2 es cfg' B ->
      blk_f S cfg (e :: es) cfg' ((j, cfg) :: B)
  | bf_old : forall S cfg e cfg2 es cfg' B,
      config_step spec cfg e cfg2 -> (forall a, actor e = Some a -> In a S) ->
      blk_f S cfg2 es cfg' B -> blk_f S cfg (e :: es) cfg' B.

Lemma blk_f_trace : forall S cfg es cfg' B, blk_f S cfg es cfg' B -> trace spec cfg es cfg'.
Proof. intros S cfg es cfg' B H. induction H; econstructor; eassumption. Qed.

(** The job that acts is running. *)
Lemma actor_running : forall cfg e cfg2 a, config_step spec cfg e cfg2 -> actor e = Some a ->
  exists j, In j (c_running cfg) /\ j_jid j = a.
Proof.
  intros cfg e cfg2 a H Ha. destruct H; simpl in Ha; try discriminate; injection Ha as <-;
    exists j; split; try reflexivity; apply in_or_app; right; left; reflexivity.
Qed.

Lemma blk_f_exists : forall cfg es cfg', trace spec cfg es cfg' ->
  forall S, exists B, blk_f S cfg es cfg' B.
Proof.
  intros cfg es cfg' H. induction H as [cfg | cfg1 e cfg2 es cfg3 Hstep Htr IH]; intros S.
  - exists []. constructor.
  - destruct (actor e) as [a |] eqn:Ea.
    + destruct (in_dec Nat.eq_dec a S) as [Hin | Hnin].
      * destruct (IH S) as [B HB]. exists B. apply (bf_old S cfg1 _ cfg2); [exact Hstep | | exact HB].
        intros a' Ha'. rewrite Ea in Ha'. injection Ha' as <-. exact Hin.
      * destruct (actor_running _ _ _ _ Hstep Ea) as [j [Hj Ej]]. subst a.
        destruct (IH (j_jid j :: S)) as [B HB].
        exists ((j, cfg1) :: B). apply (bf_new S cfg1 j e cfg2); assumption.
    + destruct (IH S) as [B HB]. exists B. apply (bf_old S cfg1 _ cfg2); [exact Hstep | | exact HB].
      intros a' Ha'. rewrite Ea in Ha'. discriminate.
Qed.

Lemma blk_f_ids : forall S cfg es cfg' B, blk_f S cfg es cfg' B ->
  forall y c, In (y, c) B -> ~ In (j_jid y) S /\ acts (j_jid y) es.
Proof.
  intros S cfg es cfg' B H. induction H as [| S cfg j e cfg2 es cfg' B Hstep Ha Hj HjS H IH
                                            | S cfg e cfg2 es cfg' B Hstep He H IH];
    intros y c Hin; [contradiction | |].
  - destruct Hin as [Hin | Hin].
    + injection Hin as <- <-. split; [exact HjS | exists e; split; [left; reflexivity | exact Ha]].
    + destruct (IH y c Hin) as [H1 [e' [H2 H3]]].
      split; [intros Hy; apply H1; right; exact Hy | exists e'; split; [right; exact H2 | exact H3]].
  - destruct (IH y c Hin) as [H1 [e' [H2 H3]]].
    split; [exact H1 | exists e'; split; [right; exact H2 | exact H3]].
Qed.

Lemma blk_f_nodup : forall S cfg es cfg' B, blk_f S cfg es cfg' B ->
  NoDup (map (fun x => j_jid (fst x)) B).
Proof.
  intros S cfg es cfg' B H.
  induction H as [S cfg | S cfg j e cfg2 es cfg' B Hstep Ha Hj HjS H IH | S cfg e cfg2 es cfg' B Hstep He H IH];
    [constructor | | exact IH].
  simpl. constructor; [| exact IH]. intros Hin. apply in_map_iff in Hin as [[y c] [Ey Hy]]. simpl in Ey.
  destruct (blk_f_ids _ _ _ _ _ H y c Hy) as [Hn _]. apply Hn. left. exact (eq_sym Ey).
Qed.

(** A step keeps, unchanged, every job that does not act or terminate. *)
Lemma step_keeps_exact : forall cfg e cfg2, config_step spec cfg e cfg2 ->
  forall k, In k (all_jobs cfg) -> actor e <> Some (j_jid k) ->
  (forall a, e = ETerm a -> j_jid k <> a) -> In k (all_jobs cfg2).
Proof.
  intros cfg e cfg2 H k Hk HA HT. unfold all_jobs in *.
  destruct H; simpl in *; repeat rewrite map_app in *; simpl in *.
  - assert (k <> j) by (intros ->; exact (HA eq_refl)).
    in_app'; try (subst; contradiction); auto 20 using in_or_app, in_eq, in_cons.
  - assert (k <> j) by (intros ->; exact (HT _ eq_refl eq_refl)).
    in_app'; try (subst; contradiction); auto 20 using in_or_app, in_eq, in_cons.
  - in_app'; subst; auto 20 using in_or_app, in_eq, in_cons.
  - in_app'; subst; auto 20 using in_or_app, in_eq, in_cons.
  - in_app'; subst; auto 20 using in_or_app, in_eq, in_cons.
  - assert (k <> j) by (intros ->; exact (HA eq_refl)).
    in_app'; try (subst; contradiction); auto 20 using in_or_app, in_eq, in_cons.
Qed.

(** A job that acts first later is, in every earlier configuration, the
    same record as at its first action. *)
Lemma blk_f_views : forall S cfg es cfg' B, blk_f S cfg es cfg' B -> ids_fresh cfg ->
  forall y c, In (y, c) B -> forall y0, In y0 (all_jobs cfg) -> j_jid y0 = j_jid y -> y0 = y.
Proof.
  intros S cfg es cfg' B H. induction H as [| S cfg j e cfg2 es cfg' B Hstep Ha Hj HjS H IH
                                            | S cfg e cfg2 es cfg' B Hstep He H IH];
    intros Hfresh y c Hin y0 Hy0 Ey; [contradiction | |].
  - destruct Hin as [Hin | Hin].
    + injection Hin as <- <-.
      apply (nodup_jid_eq (all_jobs cfg)); [exact (proj1 Hfresh) | exact Hy0 | | exact Ey].
      unfold all_jobs. apply in_or_app. left. exact Hj.
    + destruct (blk_f_ids _ _ _ _ _ H y c Hin) as [Hn _].
      apply (IH (step_fresh _ _ _ _ Hstep Hfresh) y c Hin y0); [| exact Ey].
      apply (step_keeps_exact _ _ _ Hstep y0 Hy0).
      * rewrite Ha. intros E. injection E as E. apply Hn. left. congruence.
      * intros a Ea. subst e. discriminate Ha.
  - destruct (blk_f_ids _ _ _ _ _ H y c Hin) as [Hn Hl].
    destruct Hfresh as [Hnd Hlt].
    apply (IH (step_fresh _ _ _ _ Hstep (conj Hnd Hlt)) y c Hin y0); [| exact Ey].
    apply (step_keeps_exact _ _ _ Hstep y0 Hy0).
    + intros Ea. apply Hn. rewrite <- Ey. exact (He _ Ea).
    + intros a Ea Eb. subst e.
      pose proof (step_shape _ _ _ _ Hstep) as [_ [k [rest [P1 [E [E1 [_ [_ En]]]]]]]].
      destruct (act_ids _ _ _ _ (blk_f_trace _ _ _ _ _ H) _ Hl) as [Hi | Hi].
      * unfold jids in Hi. rewrite E in Hi.
        assert (y0 = k).
        { apply (nodup_jid_eq (all_jobs cfg)); [exact Hnd | exact Hy0 | | congruence].
          apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity. }
        subst y0. apply (Permutation_NoDup (perm_jids _ _ P1)) in Hnd.
        apply NoDup_cons_iff in Hnd as [Hnin _]. apply Hnin. rewrite Ey. exact Hi.
      * rewrite En in Hi. assert (j_jid y0 < c_next cfg)%nat by (apply Hlt; exact Hy0). lia.
Qed.

Lemma blk_f_suffix : forall S cfg es cfg' B, blk_f S cfg es cfg' B -> ids_fresh cfg -> over_ok spec cfg ->
  forall pre p c post, B = pre ++ (p, c) :: post ->
  ids_fresh c /\ over_ok spec c /\
  (exists e cfg2, config_step spec c e cfg2 /\ actor e = Some (j_jid p)) /\
  In p (c_running c) /\ exists S' es', blk_f S' c es' cfg' ((p, c) :: post).
Proof.
  intros S cfg es cfg' B H. induction H as [| S cfg j e cfg2 es cfg' B Hstep Ha Hj HjS H IH
                                            | S cfg e cfg2 es cfg' B Hstep He H IH];
    intros Hfresh Hok pre p c post E.
  - destruct pre; discriminate E.
  - destruct pre as [| x pre]; simpl in E.
    + inversion E; subst. split; [exact Hfresh | split; [exact Hok | split; [exists e, cfg2; split; assumption | split; [exact Hj |]]]].
      exists S, (e :: es). apply (bf_new S c p e cfg2); assumption.
    + inversion E; subst.
      exact (IH (step_fresh _ _ _ _ Hstep Hfresh) (step_over_ok _ _ _ _ Hstep Hfresh Hok) pre p c post eq_refl).
  - exact (IH (step_fresh _ _ _ _ Hstep Hfresh) (step_over_ok _ _ _ _ Hstep Hfresh Hok) pre p c post E).
Qed.

End BlocksF.

(* ================================================================= *)
(** * 3. The Facts at Each First Action *)
(* ================================================================= *)

Section FactsF.
Variable spec : sched_spec.
Variable before : job -> job -> Prop.
Hypothesis before_jid : forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' ->
  before a b -> before a' b'.
Hypothesis dep_same : forall a a' b b', same a a' -> same b b' ->
  sp_dep spec a b = sp_dep spec a' b'.

(** A job that has nothing overtaken passes the re-check trivially. *)
Lemma still_ok_none : forall g j others jw ov, ov (j_jid j) = [] -> still_ok spec g j others jw ov.
Proof.
  intros g j others jw ov E. split.
  - intros j2 _ Hin. rewrite E in Hin. contradiction.
  - left. intros j2 _ Hin. rewrite E in Hin. contradiction.
Qed.

(** The facts at each first action.  [Hnofork]: a job with a
    commutativity entry does not fork (it runs an NCB). *)
Lemma facts_snapshot_f : forall B, waits_complete spec before B ->
  forall S cfg es cfg', blk_f spec S cfg es cfg' B -> ids_fresh cfg -> over_ok spec cfg ->
  (forall p t φ, In p (map fst B) -> sp_cond spec (j_tid p) t = Some φ -> head_newjob (j_body p) = None) ->
  forall pre p c post, B = pre ++ (p, c) :: post ->
  facts_at before (indep_s spec) (cond_s spec) p (map fst post) (c_gstate c).
Proof.
  intros B Hwc S cfg es cfg' HB Hfresh Hok Hnofork pre p c post E.
  destruct (blk_f_suffix _ _ _ _ _ _ HB Hfresh Hok pre p c post E)
    as [Hfc [Hokc [[e [cfg2 [Hstep Ha]]] [Hp [S' [es' Hsuf]]]]]].
  pose proof (blk_f_nodup _ _ _ _ _ _ Hsuf) as Hnd. simpl in Hnd.
  apply NoDup_cons_iff in Hnd as [Hpn Hnd].
  assert (Hview : forall y c' y0, In (y, c') post -> In y0 (all_jobs c) -> j_jid y0 = j_jid y -> same y0 y).
  { intros y c' y0 Hy Hy0 Ey.
    rewrite (blk_f_views _ _ _ _ _ _ Hsuf Hfc y c' (or_intror Hy) y0 Hy0 Ey). apply same_refl. }
  assert (HpB : In p (map fst B)) by (rewrite E, map_app; apply in_or_app; right; left; reflexivity).
  destruct e as [a | a | a | a b | a | a ch]; simpl in Ha; try discriminate; injection Ha as Ha; subst a.
  - (* first action is a local step: SC_Local's re-check *)
    destruct (local_still_ok _ _ _ _ Hstep Hp Hfc) as [jr1 [jr2 [Erun Okc]]].
    exact (facts_core spec before before_jid dep_same p c post jr1 jr2 Hfc Hp Erun Okc Hnd Hpn Hview
             (Hwc pre p c post E)).
  - (* first action is a fork: p has no entry, so it overtook nothing *)
    apply in_split in Hp as Hsplit. destruct Hsplit as [jr1 [jr2 Erun]].
    assert (Hov : c_over c (j_jid p) = []).
    { destruct (c_over c (j_jid p)) as [| x xs] eqn:Eo; [reflexivity | exfalso].
      assert (Hpc : In p (all_jobs c)) by (unfold all_jobs; apply in_or_app; left; exact Hp).
      destruct (Hokc p Hpc ltac:(rewrite Eo; discriminate)) as [t [φ Hφ]].
      pose proof (Hnofork p t φ HpB Hφ) as Hn.
      destruct (step_fork _ _ _ _ _ Hstep) as [k [rest [tid [args [body [tk [P1 [_ [Ek [Hh _]]]]]]]]]].
      assert (k = p).
      { apply (nodup_jid_eq (all_jobs c)); [exact (proj1 Hfc) | | exact Hpc | exact Ek].
        apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity. }
      subst k. rewrite Hn in Hh. discriminate. }
    exact (facts_core spec before before_jid dep_same p c post jr1 jr2 Hfc Hp Erun
             (still_ok_none _ _ _ _ _ Hov) Hnd Hpn Hview (Hwc pre p c post E)).
Qed.

End FactsF.

(* ================================================================= *)
(** * 4. Runs in First-Action Order Record the Trace's Forks *)
(* ================================================================= *)

Section ChainF.
Variable T : task_list.

(** One step of k, then the rest of k as a block. *)
Lemma sp_after_step : forall k k' g s' K, j_frame k' = j_frame k -> j_jid k' = j_jid k ->
  ⟨ j_body k , merge (j_frame k) (j_lstate k) g ⟩ ↝ ⟨ j_body k' , j_lstate k' ⟩ ->
  runs_sp T [k'] (merge (j_frame k) g (j_lstate k')) s' K -> runs_sp T [k] g s' K.
Proof.
  intros k k' g s' K Hf Hj Hst R.
  inversion R as [| ? ? ? s'' Kk ? K' Rk Rn]; subst. inversion Rn; subst.
  rewrite Hf, merge_self in Rk. rewrite Hf, merge_shadow. rewrite Hj.
  econstructor; [eapply run_body_step; [exact Hst | exact Rk] | constructor].
Qed.

Lemma sp_last_step : forall k k' g, j_frame k' = j_frame k ->
  ⟨ j_body k , merge (j_frame k) (j_lstate k) g ⟩ ↝ ⟨ j_body k' , j_lstate k' ⟩ ->
  j_body k' = SKIP -> runs_sp T [k] g (merge (j_frame k) g (j_lstate k')) [].
Proof.
  intros k k' g Hf Hst Hsk. change (@nil (job_id * job)) with (map (fun c : job => (j_jid k, c)) [] ++ (@nil (job_id * job))).
  econstructor; [| constructor]. constructor. eapply MS_Step; [exact Hst |]. rewrite Hsk. apply MS_Refl.
Qed.

Definition after_fork (k : job) (body : cmd) : job :=
  {| j_jid := j_jid k; j_tid := j_tid k; j_frame := j_frame k;
     j_lstate := j_lstate k; j_body := body |}.

(** A fork of k, then the rest of k as a block. *)
Lemma sp_after_fork : forall k body tid args t g s' K,
  head_newjob (j_body k) = Some (tid, args, body) -> find_task T tid = Some t ->
  runs_sp T [after_fork k body] g s' K ->
  runs_sp T [k] g s' ((j_jid k, mk_child 0%nat t args (merge (j_frame k) (j_lstate k) g)) :: K).
Proof.
  intros k body tid args t g s' K Hh Ht R.
  inversion R as [| ? ? ? s'' Kk ? K' Rk Rn]; subst. simpl in Rk, Rn |- *.
  change ((j_jid k, mk_child 0%nat t args (merge (j_frame k) (j_lstate k) g))
            :: map (fun c => (j_jid k, c)) Kk ++ K')
    with (map (fun c => (j_jid k, c)) (mk_child 0%nat t args (merge (j_frame k) (j_lstate k) g) :: Kk) ++ K').
  econstructor; [| exact Rn]. econstructor; [apply MS_Refl | exact Hh | exact Ht | exact Rk].
Qed.

Lemma sp_last_fork : forall k tid args t g,
  head_newjob (j_body k) = Some (tid, args, SKIP) -> find_task T tid = Some t ->
  runs_sp T [k] g g [(j_jid k, mk_child 0%nat t args (merge (j_frame k) (j_lstate k) g))].
Proof.
  intros k tid args t g Hh Ht.
  change [(j_jid k, mk_child 0%nat t args (merge (j_frame k) (j_lstate k) g))]
    with (map (fun c => (j_jid k, c)) [mk_child 0%nat t args (merge (j_frame k) (j_lstate k) g)] ++ []).
  econstructor.
  - econstructor; [apply MS_Refl | exact Hh | exact Ht | constructor; apply MS_Refl].
  - rewrite merge_back. constructor.
Qed.

(** Each recorded job, run as a block from the state at its first action,
    with the children it records; together they record the trace's forks
    in order. *)
Inductive chain_sp (cfg' : config) : list (job * config) -> list (job_id * job) -> Prop :=
  | chs_nil : chain_sp cfg' [] []
  | chs_cons : forall p c B Kb K,
      runs_sp T [p] (c_gstate c) (next_state B cfg') Kb -> chain_sp cfg' B K ->
      chain_sp cfg' ((p, c) :: B) (Kb ++ K).

Lemma runs_sp_app : forall l1 l2 g g1 g2 K1 K2,
  runs_sp T l1 g g1 K1 -> runs_sp T l2 g1 g2 K2 -> runs_sp T (l1 ++ l2) g g2 (K1 ++ K2).
Proof.
  intros l1 l2 g g1 g2 K1 K2 H. revert l2 g2 K2.
  induction H as [g | j js g0 s' K g2' K' Rb Rs IH]; intros l2 g2 K2 H2; simpl; [exact H2 |].
  rewrite <- app_assoc. econstructor; [exact Rb | exact (IH _ _ _ H2)].
Qed.

Lemma chain_sp_runs : forall cfg' B K, chain_sp cfg' B K ->
  runs_sp T (map fst B) (next_state B cfg') (c_gstate cfg') K.
Proof.
  intros cfg' B K H. induction H as [| p c B Kb K R H IH]; simpl; [constructor |].
  exact (runs_sp_app [p] (map fst B) _ _ _ _ _ R IH).
Qed.

Definition only_current_f (S : list job_id) (es : list event) : Prop :=
  forall a, In a S -> acts a es -> first_act es = Some a.

Lemma acts_cons : forall a e es, acts a es -> acts a (e :: es).
Proof. intros a e es [e' [H1 H2]]. exists e'. split; [right; exact H1 | exact H2]. Qed.

(** A step that is not an action changes neither the shared state nor the
    forks. *)
Lemma nonact_state : forall spec cfg e cfg2 es, config_step spec cfg e cfg2 -> actor e = None ->
  c_gstate cfg2 = c_gstate cfg /\ fork_pairs (e :: es) = fork_pairs es.
Proof. intros spec cfg e cfg2 es H Ha. destruct H; simpl in *; try discriminate; split; reflexivity. Qed.

(** Job k acts with e: its block, from the state before e, followed by
    the chain of the remaining recorded jobs. *)
Lemma act_block : forall spec cfg e cfg2 es cfg' B k S',
  config_step spec cfg e cfg2 -> actor e = Some (j_jid k) -> In k (all_jobs cfg) ->
  ids_fresh cfg -> c_tasks cfg = T -> contiguous_f (e :: es) ->
  trace spec cfg2 es cfg' -> terminal cfg' -> In (j_jid k) S' ->
  (forall a, In a S' -> a <> j_jid k -> ~ acts a es) ->
  (forall k0, In k0 (all_jobs cfg2) -> In (j_jid k0) S' -> first_act es = Some (j_jid k0) ->
     exists Kk K, runs_sp T [k0] (c_gstate cfg2) (next_state B cfg') Kk /\ chain_sp cfg' B K /\
       map cview (Kk ++ K) = map cview (fork_pairs es)) ->
  ((forall a, first_act es = Some a -> ~ In a S') ->
     c_gstate cfg2 = next_state B cfg' /\
     exists K, chain_sp cfg' B K /\ map cview K = map cview (fork_pairs es)) ->
  exists Kk K, runs_sp T [k] (c_gstate cfg) (next_state B cfg') Kk /\ chain_sp cfg' B K /\
    map cview (Kk ++ K) = map cview (fork_pairs (e :: es)).
Proof.
  intros spec cfg e cfg2 es cfg' B k S' Hstep Ha Hk Hfresh HT Hcont Htr Hterm HkS Hold IH1 IH2.
  (* when k does not act again, nothing old acts first *)
  assert (Hdone : ~ acts (j_jid k) es -> forall a, first_act es = Some a -> ~ In a S').
  { intros Hno a Hf HaS. apply first_act_acts in Hf.
    destruct (Nat.eq_dec a (j_jid k)) as [-> | Hne]; [exact (Hno Hf) | exact (Hold a HaS Hne Hf)]. }
  destruct e as [a | a | a | a b | a | a ch]; simpl in Ha; try discriminate; injection Ha as Ha; subst a.
  - (* a local step *)
    pose proof (step_shape _ _ _ _ Hstep) as [_ [k0 [k' [rest [P1 [P2 [E1 [E2 [Ef [_ [Hst [Eg En]]]]]]]]]]]].
    assert (k0 = k).
    { apply (nodup_jid_eq (all_jobs cfg)); [exact (proj1 Hfresh) | | exact Hk | exact E1].
      apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity. }
    subst k0.
    assert (Hk2 : In k' (all_jobs cfg2))
      by (apply (Permutation_in _ (Permutation_sym P2)); left; reflexivity).
    destruct (has_act (j_jid k) es) eqn:Hact.
    + apply has_act_iff in Hact.
      pose proof (contiguous_f_next _ _ _ Hcont eq_refl Hact) as Hf. rewrite <- E2 in Hf.
      assert (Hk'S : In (j_jid k') S') by (rewrite E2; exact HkS).
      destruct (IH1 k' Hk2 Hk'S Hf) as [Kk [K [R [C E]]]]. rewrite Eg in R.
      exists Kk, K. split; [| split; [exact C | exact E]].
      exact (sp_after_step _ _ _ _ _ Ef E2 Hst R).
    + assert (Hno : ~ acts (j_jid k) es) by (intros H; apply has_act_iff in H; rewrite H in Hact; discriminate).
      assert (Hno' : ~ acts (j_jid k') es) by (rewrite E2; exact Hno).
      pose proof (no_act_skip _ _ _ _ Htr Hterm k' Hk2 Hno') as Hsk.
      destruct (IH2 (Hdone Hno)) as [Hg [K [C E]]].
      exists [], K. split; [| split; [exact C | exact E]].
      rewrite <- Hg, Eg. exact (sp_last_step _ _ _ Ef Hst Hsk).
  - (* a fork *)
    destruct (step_fork _ _ _ _ _ Hstep)
      as [k0 [rest [tid [args [body [t [P1 [P2 [E1 [Hh [Ht [Ec [Eg [_ En]]]]]]]]]]]]]].
    assert (k0 = k).
    { apply (nodup_jid_eq (all_jobs cfg)); [exact (proj1 Hfresh) | | exact Hk | exact E1].
      apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity. }
    subst k0. rewrite HT in Ht.
    assert (Hk2 : In (after_fork k body) (all_jobs cfg2))
      by (apply (Permutation_in _ (Permutation_sym P2)); left; reflexivity).
    assert (Hcv : cview (j_jid k, ch) = cview (j_jid k, mk_child 0%nat t args
                    (merge (j_frame k) (j_lstate k) (c_gstate cfg)))) by (rewrite Ec; reflexivity).
    destruct (has_act (j_jid k) es) eqn:Hact.
    + apply has_act_iff in Hact.
      pose proof (contiguous_f_next _ _ _ Hcont eq_refl Hact) as Hf.
      destruct (IH1 (after_fork k body) Hk2 HkS Hf) as [Kk [K [R [C E]]]]. rewrite Eg in R.
      eexists _, K. split; [exact (sp_after_fork _ _ _ _ _ _ _ _ Hh Ht R) | split; [exact C |]].
      simpl. rewrite <- Hcv, E. reflexivity.
    + assert (Hno : ~ acts (j_jid k) es) by (intros H; apply has_act_iff in H; rewrite H in Hact; discriminate).
      pose proof (no_act_skip _ _ _ _ Htr Hterm (after_fork k body) Hk2 Hno) as Hsk. simpl in Hsk. subst body.
      destruct (IH2 (Hdone Hno)) as [Hg [K [C E]]].
      eexists _, K. split; [rewrite <- Hg, Eg; exact (sp_last_fork _ _ _ _ _ Hh Ht) | split; [exact C |]].
      simpl. rewrite <- Hcv, E. reflexivity.
Qed.

Lemma blk_f_chain : forall spec S cfg es cfg' B, blk_f spec S cfg es cfg' B ->
  terminal cfg' -> contiguous_f es -> ids_fresh cfg -> only_current_f S es -> c_tasks cfg = T ->
  (forall k, In k (all_jobs cfg) -> In (j_jid k) S -> first_act es = Some (j_jid k) ->
     exists Kk K, runs_sp T [k] (c_gstate cfg) (next_state B cfg') Kk /\ chain_sp cfg' B K /\
       map cview (Kk ++ K) = map cview (fork_pairs es)) /\
  ((forall a, first_act es = Some a -> ~ In a S) ->
     c_gstate cfg = next_state B cfg' /\
     exists K, chain_sp cfg' B K /\ map cview K = map cview (fork_pairs es)).
Proof.
  intros spec S cfg es cfg' B H.
  induction H as [S cfg | S cfg j e cfg2 es cfg' B Hstep Ha Hj HjS H IH
                 | S cfg e cfg2 es cfg' B Hstep He H IH];
    intros Hterm Hcont Hfresh Hcur HT.
  - split; [intros k _ _ Hf; discriminate Hf |].
    intros _. split; [reflexivity | exists []; split; [constructor | reflexivity]].
  - (* j acts first *)
    pose proof (blk_f_trace _ _ _ _ _ _ H) as Htr.
    pose proof (step_fresh _ _ _ _ Hstep Hfresh) as Hfresh2.
    pose proof (step_shape _ _ _ _ Hstep) as [HT2 _].
    assert (Hcur2 : only_current_f (j_jid j :: S) es).
    { intros a [<- | Ha'] Hacts; [exact (contiguous_f_next _ _ _ Hcont Ha Hacts) |].
      exfalso. pose proof (Hcur a Ha' (acts_cons _ _ _ Hacts)) as Hf. simpl in Hf. rewrite Ha in Hf.
      injection Hf as Hf. subst a. exact (HjS Ha'). }
    destruct (IH Hterm (contiguous_f_tail _ _ Hcont) Hfresh2 Hcur2 (eq_trans HT2 HT)) as [IH1 IH2].
    assert (Hj1 : In j (all_jobs cfg)) by (unfold all_jobs; apply in_or_app; left; exact Hj).
    destruct (act_block spec cfg e cfg2 es cfg' B j (j_jid j :: S) Hstep Ha Hj1 Hfresh HT Hcont Htr Hterm
                (or_introl eq_refl)) as [Kj [K [R [C E]]]].
    { intros a [<- | Ha'] Hne Hacts; [exact (Hne eq_refl) |].
      pose proof (Hcur a Ha' (acts_cons _ _ _ Hacts)) as Hf. simpl in Hf. rewrite Ha in Hf.
      injection Hf as Hf. subst a. exact (HjS Ha'). }
    { exact IH1. }
    { exact IH2. }
    split.
    + intros k _ HkS Hf. exfalso. simpl in Hf. rewrite Ha in Hf. injection Hf as Hf.
      apply HjS. rewrite Hf. exact HkS.
    + intros _. split; [reflexivity |]. exists (Kj ++ K). split; [constructor; assumption | exact E].
  - (* e is not a first action *)
    pose proof (blk_f_trace _ _ _ _ _ _ H) as Htr.
    pose proof (step_fresh _ _ _ _ Hstep Hfresh) as Hfresh2.
    pose proof (step_shape _ _ _ _ Hstep) as [HT2 Hs].
    assert (Hcur2 : only_current_f S es).
    { intros a Ha' Hacts. pose proof (Hcur a Ha' (acts_cons _ _ _ Hacts)) as Hf. simpl in Hf.
      destruct (actor e) as [b |] eqn:Eb; [| exact Hf].
      injection Hf as <-. exact (contiguous_f_next _ _ _ Hcont Eb Hacts). }
    destruct (IH Hterm (contiguous_f_tail _ _ Hcont) Hfresh2 Hcur2 (eq_trans HT2 HT)) as [IH1 IH2].
    split.
    + intros k Hk HkS Hf. simpl in Hf. destruct (actor e) as [b |] eqn:Eb.
      * (* the job in mid-block acts *)
        injection Hf as Hf. subst b.
        apply (act_block spec cfg e cfg2 es cfg' B k S Hstep Eb Hk Hfresh HT Hcont Htr Hterm HkS);
          [| exact IH1 | exact IH2].
        intros a Ha' Hne Hacts. pose proof (Hcur a Ha' (acts_cons _ _ _ Hacts)) as Hf'.
        simpl in Hf'. rewrite Eb in Hf'. injection Hf' as Hf'. exact (Hne (eq_sym Hf')).
      * (* not an action: k is still there, and nothing changes *)
        destruct (nonact_state spec cfg e cfg2 es Hstep Eb) as [Eg Efp].
        assert (Hk2 : In k (all_jobs cfg2)).
        { apply (step_keeps_exact _ _ _ _ Hstep k Hk); [rewrite Eb; discriminate |].
          intros a Ea Eka. subst e. destruct Hfresh as [Hnd Hlt].
          destruct Hs as [k0 [rest [P1 [E [E1 [_ [_ En]]]]]]].
          apply first_act_acts in Hf.
          destruct (act_ids _ _ _ _ Htr _ Hf) as [Hi | Hi].
          - unfold jids in Hi. rewrite E in Hi.
            assert (k = k0).
            { apply (nodup_jid_eq (all_jobs cfg)); [exact Hnd | exact Hk | | congruence].
              apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity. }
            subst k0. apply (Permutation_NoDup (perm_jids _ _ P1)) in Hnd.
            apply NoDup_cons_iff in Hnd as [Hnin _]. exact (Hnin Hi).
          - rewrite En in Hi. assert (j_jid k < c_next cfg)%nat by (apply Hlt; exact Hk). lia. }
        destruct (IH1 k Hk2 HkS Hf) as [Kk [K [R [C E]]]].
        exists Kk, K. rewrite Efp, <- Eg. split; [exact R | split; [exact C | exact E]].
    + intros Hn. destruct (actor e) as [b |] eqn:Eb.
      * exfalso. apply (Hn b); [simpl; rewrite Eb; reflexivity | exact (He b eq_refl)].
      * destruct (nonact_state spec cfg e cfg2 es Hstep Eb) as [Eg Efp].
        destruct IH2 as [Hg [K [C E]]].
        { intros a Hf. apply Hn. simpl. rewrite Eb. exact Hf. }
        split; [rewrite <- Eg; exact Hg |]. exists K. rewrite Efp. split; [exact C | exact E].
Qed.

End ChainF.

(* ================================================================= *)
(** * 5. Part 2: the Recorded Jobs, in First-Action Order *)
(* ================================================================= *)

(** A block run is a run of the code without newJob. *)
Lemma run_body_seq : forall T c s s' K, run_body T c s s' K -> ⟨ strip c , s ⟩ ↝* ⟨ SKIP , s' ⟩.
Proof.
  intros T c s s' K H. induction H as [c s s' R | c s b' s1 tid args rest t s2 K R Hh Ht H IH].
  - change SKIP with (strip SKIP). apply strip_multi. exact R.
  - eapply multi_step_trans; [apply strip_multi; exact R |].
    rewrite <- (head_newjob_strip _ _ _ _ Hh). exact IH.
Qed.

Lemma runs_sp_seq : forall T l g g' K, runs_sp T l g g' K -> runs_seq l g g'.
Proof.
  intros T l g g' K H. induction H as [g | j js g0 s' K g2 K' Rb Rs IH]; [constructor |].
  econstructor; [exact (run_body_seq _ _ _ _ _ Rb) | exact IH].
Qed.

Lemma chain_sp_chain : forall T cfg' B K, chain_sp T cfg' B K -> chain cfg' B.
Proof.
  intros T cfg' B K H. induction H as [| p c B Kb K R H IH]; constructor; [| exact IH].
  exact (runs_sp_seq _ _ _ _ _ R).
Qed.

(** Running the recorded jobs one at a time, in the order of their first
    actions, gives the trace's final state and records its forks, in
    order. *)
Theorem first_action_run : forall spec T cfg es cfg' B,
  complete_trace spec cfg es cfg' -> contiguous_f es -> ids_fresh cfg -> c_tasks cfg = T ->
  blk_f spec [] cfg es cfg' B ->
  c_gstate cfg = next_state B cfg' /\
  exists K, chain_sp T cfg' B K /\ map cview K = map cview (fork_pairs es).
Proof.
  intros spec T cfg es cfg' B [_ Hterm] Hc Hf HT HB.
  destruct (blk_f_chain T spec [] cfg es cfg' B HB Hterm Hc Hf (fun a H => False_ind _ H) HT) as [_ H2].
  apply H2. intros a _ H. exact H.
Qed.

(** And the facts that the sorting proof needs hold along that order. *)
Theorem first_action_facts : forall spec before T cfg es cfg' B,
  (forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' -> before a b -> before a' b') ->
  (forall a a' b b', same a a' -> same b b' -> sp_dep spec a b = sp_dep spec a' b') ->
  complete_trace spec cfg es cfg' -> contiguous_f es -> ids_fresh cfg -> c_tasks cfg = T ->
  over_ok spec cfg -> blk_f spec [] cfg es cfg' B -> waits_complete spec before B ->
  (forall p t φ, In p (map fst B) -> sp_cond spec (j_tid p) t = Some φ -> head_newjob (j_body p) = None) ->
  facts before (indep_s spec) (cond_s spec) (map fst B) (next_state B cfg').
Proof.
  intros spec before T cfg es cfg' B Hbj Hds Hct Hc Hf HT Hok HB Hwc Hnf.
  destruct (first_action_run spec T cfg es cfg' B Hct Hc Hf HT HB) as [_ [K [C _]]].
  eapply facts_from_chain; [exact (chain_sp_chain _ _ _ _ C) |].
  intros pre p c post E.
  exact (facts_snapshot_f spec before Hbj Hds B Hwc [] cfg es cfg' HB Hf Hok Hnf pre p c post E).
Qed.


==> anc/rocq/Spawners.v <==
(** * Jobs Are Created in Program Order

    WaitsComplete.v assumes (H2): a related job of a predecessor task
    waited on at the spawn only, that precedes a spawned job k in program
    order, is created before k.  This file derives (H2) from the shape of
    the task graph, as the implementation ensures it ([order_spawners] and
    [spawners_ok] in exe_pdg.ml):
    - each task has one spawner, a task or the root ([sole]), and
      spawning is acyclic ([rk]);
    - a task's jobs are created in program order when the jobs of its
      spawner run one at a time, in program order: the spawner is
      [serial], waiting at the spawn on the earlier jobs of its own task
      with no condition to overtake them, and its own jobs are created in
      program order ([chain]);
    - for each predecessor u of a task t waited on at the spawn,
      (A) t and u have the same spawner, along a [chain]; or
      (C) u is [above] t (it spawns t's jobs, or those of a task above
          t, along single spawners), and u's jobs are created in program
          order; or
      (B) t is above u, and the root spawns t once ([fork_count]). *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Sorting.Permutation.
From Stdlib Require Import Lia.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Linearization.
Require Import ProgramOrder.
Require Import Spawns.
Require Import SpawnOrder.
Require Import SpawnExec.
Require Import WaitsComplete.

(* ================================================================= *)
(** * 1. Pre-order of a Tree *)
(* ================================================================= *)

Lemma po_restrict : forall A B C x y, NoDup (map j_jid (A ++ B ++ C)) ->
  In x B -> In y B -> po (A ++ B ++ C) x y -> po B x y.
Proof.
  intros A B C x y Hnd Hx Hy [l1 [l2 [E Hl]]].
  rewrite !map_app in Hnd, E.
  assert (HBC : NoDup (map j_jid B ++ map j_jid C)) by exact (NoDup_app_remove_l _ _ Hnd).
  apply (in_map j_jid) in Hx, Hy. apply in_split in Hx as [b1 [b2 Eb]].
  rewrite Eb in E, Hnd.
  replace (map j_jid A ++ (b1 ++ j_jid x :: b2) ++ map j_jid C)
    with ((map j_jid A ++ b1) ++ j_jid x :: (b2 ++ map j_jid C)) in E, Hnd
    by (rewrite <- !app_assoc; reflexivity).
  destruct (nodup_split_eq _ _ _ _ _ Hnd E) as [_ <-].
  exists b1, b2. split; [exact Eb |].
  apply in_app_or in Hl as [Hl | Hl]; [exact Hl | exfalso].
  exact (nodup_app_disj _ _ _ _ HBC Hy Hl).
Qed.

Lemma po_blocks : forall A Bx M By C x y, In x Bx -> In y By ->
  po (A ++ Bx ++ M ++ By ++ C) x y.
Proof.
  intros A Bx M By C x y Hx Hy.
  apply (in_map j_jid) in Hx. apply in_split in Hx as [b1 [b2 Eb]].
  exists (map j_jid A ++ b1), (b2 ++ map j_jid M ++ map j_jid By ++ map j_jid C).
  rewrite !map_app, Eb, <- !app_assoc. split; [reflexivity |].
  apply in_or_app. right. apply in_or_app. right. apply in_or_app. left. apply in_map. exact Hy.
Qed.

Lemma po_total : forall L x y, In x L -> In y L -> j_jid x <> j_jid y -> po L x y \/ po L y x.
Proof.
  intros L x y Hx Hy Hne.
  apply (in_map j_jid) in Hx, Hy. apply in_split in Hx as [l1 [l2 E]]. rewrite E in Hy.
  apply in_app_or in Hy as [Hy | [Hy | Hy]].
  - right. apply in_split in Hy as [m1 [m2 ->]]. exists m1, (m2 ++ j_jid x :: l2).
    rewrite E, <- app_assoc. split; [reflexivity | apply in_or_app; right; left; reflexivity].
  - congruence.
  - left. exists l1, l2. auto.
Qed.

Lemma Forall2_split : forall (R : job -> list job -> Prop) l1 c l2 subs,
  Forall2 R (l1 ++ c :: l2) subs ->
  exists s1 Lc s2, subs = s1 ++ Lc :: s2 /\ Forall2 R l1 s1 /\ R c Lc /\ Forall2 R l2 s2.
Proof.
  intros R l1 c l2 subs H. apply Forall2_app_inv_l in H as [s1 [s2' [H1 [H2 ->]]]].
  inversion H2 as [| ? Lc ? s2 HR H3]; subst. exists s1, Lc, s2. auto.
Qed.

Lemma Forall2_split_r : forall (R : job -> list job -> Prop) l s1 Lc s2,
  Forall2 R l (s1 ++ Lc :: s2) ->
  exists l1 c l2, l = l1 ++ c :: l2 /\ Forall2 R l1 s1 /\ R c Lc /\ Forall2 R l2 s2.
Proof.
  intros R l s1 Lc s2 H. apply Forall2_app_inv_r in H as [l1 [l2' [H1 [H2 ->]]]].
  inversion H2 as [| c ? l2 ? HR H3]; subst. exists l1, c, l2. auto.
Qed.

Lemma Forall2_in_l : forall (R : job -> list job -> Prop) l subs c,
  Forall2 R l subs -> In c l -> exists Lc, In Lc subs /\ R c Lc.
Proof.
  intros R l subs c H. induction H as [| y L l subs Hy H IH]; intros Hc; [contradiction |].
  destruct Hc as [<- | Hc]; [exists L; split; [left; reflexivity | exact Hy] |].
  destruct (IH Hc) as [Lc [HL HR]]. exists Lc. split; [right; exact HL | exact HR].
Qed.

Section Tree.
Variable F : job_id -> list job.
Hypothesis F_up : forall p c, In c (F p) -> (p < j_jid c)%nat.
Hypothesis F_uniq : forall p q c c', In c (F p) -> In c' (F q) -> j_jid c = j_jid c' -> p = q /\ c = c'.
Hypothesis F_nodup : forall p, NoDup (map j_jid (F p)).

(** [c1] comes before [c2] among the children of [p]. *)
Definition sib_before (p : job) (c1 c2 : job) : Prop :=
  exists l1 l2, F (j_jid p) = l1 ++ c1 :: l2 /\ In c2 l2.

Lemma preorder_root : forall r L, preorder F r L -> exists rest, L = r :: rest.
Proof. intros r L H. inversion H; subst. eexists. reflexivity. Qed.

(** The subtrees of two children are ordered as the children are, and two
    jobs neither of which is below the other are in the subtrees of two
    children of one job. *)
Lemma tree_order : forall r L, preorder F r L ->
  (forall p c1 c2 x y, reach F r p -> sib_before p c1 c2 -> reach F c1 x -> reach F c2 y -> po L x y) /\
  (forall x y, In x L -> In y L -> po L x y -> ~ reach F x y ->
     exists p c1 c2, reach F r p /\ sib_before p c1 c2 /\ reach F c1 x /\ reach F c2 y).
Proof.
  intros r0 L0 H0.
  enough (preorder F r0 L0 /\ _) by exact (proj2 H). revert r0 L0 H0.
  apply (preorder_ind' F (fun r L => preorder F r L /\
    (forall p c1 c2 x y, reach F r p -> sib_before p c1 c2 -> reach F c1 x -> reach F c2 y -> po L x y) /\
    (forall x y, In x L -> In y L -> po L x y -> ~ reach F x y ->
       exists p c1 c2, reach F r p /\ sib_before p c1 c2 /\ reach F c1 x /\ reach F c2 y))).
  intros r subs Hs.
  assert (Hpo : preorder F r (r :: concat subs))
    by (constructor; refine (Forall2_impl _ _ Hs); intros ? ? H; exact (proj1 H)).
  assert (Hnd : NoDup (map j_jid (r :: concat subs))) by exact (preorder_nodup F F_up F_uniq F_nodup _ _ Hpo).
  split; [exact Hpo | split].
  - intros p c1 c2 x y Hp [l1 [l2 [Ef Hc2]]] Hx Hy.
    destruct (reach_child F _ _ Hp) as [<- | [c [Hc Hcp]]].
    + rewrite Ef in Hs. destruct (Forall2_split _ _ _ _ _ Hs) as [s1 [L1 [s2 [-> [_ [[H1 _] H2]]]]]].
      apply in_split in Hc2 as [m1 [m2 ->]].
      destruct (Forall2_split _ _ _ _ _ H2) as [s3 [L2 [s4 [-> [_ [[H3 _] _]]]]]].
      apply (preorder_reach F _ _ H1) in Hx. apply (preorder_reach F _ _ H3) in Hy.
      rewrite concat_app. simpl. rewrite concat_app. simpl.
      change (r :: concat s1 ++ L1 ++ concat s3 ++ L2 ++ concat s4)
        with ((r :: concat s1) ++ L1 ++ concat s3 ++ L2 ++ concat s4).
      exact (po_blocks _ _ _ _ _ x y Hx Hy).
    + destruct (Forall2_in_l _ _ _ _ Hs Hc) as [Lc [HLc [_ [IH _]]]].
      pose proof (IH p c1 c2 x y Hcp (ex_intro _ l1 (ex_intro _ l2 (conj Ef Hc2))) Hx Hy) as Hp'.
      apply in_split in HLc as [s1 [s2 ->]]. rewrite concat_app. simpl.
      change (r :: concat s1 ++ Lc ++ concat s2) with ((r :: concat s1) ++ Lc ++ concat s2).
      apply po_app_l. apply po_app_r. exact Hp'.
  - intros x y Hx Hy Hxy Hnr.
    destruct Hx as [<- | Hx].
    { exfalso. apply Hnr. apply (preorder_reach F _ _ Hpo). exact Hy. }
    apply in_concat in Hx as [Lx [HLx Hx]].
    destruct (Forall2_in_r _ _ _ _ Hs HLx) as [cx [Hcx [Hpx [_ IHx]]]].
    destruct Hy as [<- | Hy].
    { exfalso. apply (po_asym _ x r Hnd Hxy).
      apply (po_reach F r _ Hpo r x (or_introl eq_refl)).
      - apply (preorder_reach F _ _ Hpo). right. apply in_concat. exists Lx. auto.
      - intros E. apply (preorder_reach F _ _ Hpx) in Hx. pose proof (F_up _ _ Hcx).
        destruct (reach_up F F_up _ _ Hx) as [<- | Hl]; lia. }
    apply in_concat in Hy as [Ly [HLy Hy]].
    apply in_split in HLx as [s1 [s2 Es]]. rewrite Es in HLy.
    apply in_app_or in HLy as [HLy | [<- | HLy]].
    + exfalso. apply in_split in HLy as [s3 [s4 ->]].
      assert (Ec : concat subs = concat s3 ++ Ly ++ concat s4 ++ Lx ++ concat s2)
        by (rewrite Es, !concat_app; simpl; rewrite <- !app_assoc; reflexivity).
      rewrite Ec in Hxy, Hnd.
      apply (po_asym _ x y Hnd Hxy).
      change (r :: concat s3 ++ Ly ++ concat s4 ++ Lx ++ concat s2)
        with ((r :: concat s3) ++ Ly ++ concat s4 ++ Lx ++ concat s2).
      exact (po_blocks _ _ _ _ _ y x Hy Hx).
    + assert (Ec : r :: concat subs = (r :: concat s1) ++ Lx ++ concat s2)
        by (rewrite Es, concat_app; reflexivity).
      rewrite Ec in Hxy, Hnd.
      destruct (IHx x y Hx Hy (po_restrict _ _ _ x y Hnd Hx Hy Hxy) Hnr) as [p [c1 [c2 [Hp R]]]].
      exists p, c1, c2. split; [| exact R].
      exact (reach_trans F r cx p (R_child F r r cx (R_self F r) Hcx) Hp).
    + apply in_split in HLy as [s3 [s4 E3]]. rewrite E3 in Es.
      rewrite Es in Hs. destruct (Forall2_split_r _ _ _ _ _ Hs) as [l1 [cx' [l2' [Ef [_ [[Hpx' _] H2]]]]]].
      destruct (Forall2_split_r _ _ _ _ _ H2) as [m1 [cy [m2 [-> [_ [[Hpy _] _]]]]]].
      exists r, cx', cy. split; [constructor |]. split; [exists l1, (m1 ++ cy :: m2); split; [exact Ef | apply in_or_app; right; left; reflexivity] |].
      split; [apply (preorder_reach F _ _ Hpx'); exact Hx | apply (preorder_reach F _ _ Hpy); exact Hy].
Qed.

(** Two jobs neither of which is below the other: every job below the
    first precedes every job below the second. *)
Lemma po_subtrees : forall r L x y x' y', preorder F r L -> In x L -> In y L ->
  po L x y -> ~ reach F x y -> reach F x x' -> reach F y y' -> po L x' y'.
Proof.
  intros r L x y x' y' HL Hx Hy Hxy Hnr Hx' Hy'.
  destruct (tree_order r L HL) as [SB LCA].
  destruct (LCA x y Hx Hy Hxy Hnr) as [p [c1 [c2 [Hp [Hs [H1 H2]]]]]].
  exact (SB p c1 c2 x' y' Hp Hs (reach_trans F _ _ _ H1 Hx') (reach_trans F _ _ _ H2 Hy')).
Qed.

End Tree.

(* ================================================================= *)
(** * 2. Along a Trace *)
(* ================================================================= *)

Section Trace.
Variable spec : sched_spec.

Ltac mem := unfold all_jobs; simpl; rewrite ?map_app, ?in_app_iff; simpl; rewrite ?map_app, ?in_app_iff; tauto.

Lemma trace_split : forall c l1 l2 c', trace spec c (l1 ++ l2) c' ->
  exists cm, trace spec c l1 cm /\ trace spec cm l2 c'.
Proof.
  intros c l1. revert c. induction l1 as [| e l1 IH]; intros c l2 c' H.
  - exists c. split; [constructor | exact H].
  - inversion H as [| ? ? c2 ? ? Hs H']; subst.
    destruct (IH c2 l2 c' H') as [cm [H1 H2]]. exists cm. split; [econstructor; eassumption | exact H2].
Qed.

Lemma trace_cat : forall c1 es1 c2 es2 c3,
  trace spec c1 es1 c2 -> trace spec c2 es2 c3 -> trace spec c1 (es1 ++ es2) c3.
Proof. intros c1 es1 c2 es2 c3 H1 H2. induction H1; simpl; [exact H2 | econstructor; [eassumption | auto]]. Qed.

Lemma trace_fresh : forall c es c', trace spec c es c' -> ids_fresh c -> ids_fresh c'.
Proof.
  intros c es c' H. induction H as [| c e c2 es c3 Hs H IH]; intros Hf; [exact Hf |].
  exact (IH (step_fresh _ _ _ _ Hs Hf)).
Qed.

(** A job that acts was created before the end. *)
Lemma acts_bound : forall c es c', trace spec c es c' -> ids_fresh c ->
  forall q, acts q es -> (q < c_next c')%nat.
Proof.
  intros c es c' H. induction H as [| c e c2 es c3 Hs H IH]; intros Hf q [e' [He Ha]]; [contradiction |].
  destruct He as [-> | He]; [| exact (IH (step_fresh _ _ _ _ Hs Hf) q (ex_intro _ e' (conj He Ha)))].
  destruct (actor_running spec _ _ _ q Hs Ha) as [j [Hj <-]].
  pose proof (proj2 Hf j (in_or_app _ _ _ (or_introl Hj))).
  pose proof (step_next spec _ _ _ Hs). pose proof (trace_next spec _ _ _ H). lia.
Qed.

(** A job that is gone, or not yet created, does not act. *)
Lemma gone_silent : forall c es c', trace spec c es c' -> forall q,
  (q < c_next c)%nat -> ~ In q (jids c) -> ~ acts q es.
Proof. intros c es c' H q Hq Hn Ha. exact (Hn (acts_exists spec _ _ _ H q Ha Hq)). Qed.

(** [step_origin], with the task and the new job's id. *)
Lemma step_origin2 : forall c e c2, config_step spec c e c2 -> forall z2, In z2 (all_jobs c2) ->
  In z2 (all_jobs c) \/
  (exists z, In z (all_jobs c) /\ j_jid z = j_jid z2 /\ j_tid z = j_tid z2 /\
     incl (nj_targets (j_body z2)) (nj_targets (j_body z)) /\ actor e = Some (j_jid z)) \/
  (exists z, In z (all_jobs c) /\ e = EFork (j_jid z) z2 /\ j_jid z2 = c_next c).
Proof.
  intros c e c2 H z2 Hz. destruct H; unfold all_jobs in Hz; simpl in Hz;
    repeat (rewrite map_app in Hz || rewrite in_app_iff in Hz || simpl in Hz).
  - destruct Hz as [[Hz | [<- | Hz]] | Hz]; try (left; mem).
    right; left. exists j. split; [mem | split; [reflexivity | split; [reflexivity | split; [| reflexivity]]]].
    simpl. eapply step_targets; eassumption.
  - left; mem.
  - left; mem.
  - left; mem.
  - left; mem.
  - destruct (head_targets _ _ _ _ H) as [Ht Hi].
    destruct Hz as [[Hz | [<- | Hz]] | [<- | Hz]]; try (left; mem).
    + right; left. exists j. split; [mem | split; [reflexivity | split; [reflexivity | split; [exact Hi | reflexivity]]]].
    + right; right. exists j. split; [mem | split; reflexivity].
Qed.

(** Each job at the end of a trace is a job of the trace ([trace_jobs])
    with its id and task, that can spawn no more than it could. *)
Lemma track : forall c es c', trace spec c es c' -> forall z, In z (all_jobs c') ->
  exists z0, In z0 (trace_jobs c es) /\ j_jid z0 = j_jid z /\ j_tid z0 = j_tid z /\
    incl (nj_targets (j_body z)) (nj_targets (j_body z0)).
Proof.
  intros c es c' H. induction H as [c | c e c2 es c3 Hs H IH]; intros z Hz.
  - exists z. unfold trace_jobs. rewrite app_nil_r. split; [exact Hz | split; [reflexivity | split; [reflexivity | apply incl_refl]]].
  - destruct (IH z Hz) as [z1 [Hz1 [E1 [T1 I1]]]]. unfold trace_jobs in Hz1. apply in_app_or in Hz1 as [Hz1 | Hz1].
    + destruct (step_origin2 _ _ _ Hs z1 Hz1) as [Hc | [[z0 [Hz0 [E0 [T0 [I0 _]]]]] | [z0 [Hz0 [Ee _]]]]].
      * exists z1. split; [apply in_or_app; left; exact Hc | auto].
      * exists z0. split; [apply in_or_app; left; exact Hz0 |].
        split; [congruence | split; [congruence | intros x Hx; exact (I0 x (I1 x Hx))]].
      * exists z1. split; [apply in_or_app; right; subst e; left; reflexivity | auto].
    + exists z1. split; [apply in_or_app; right; destruct e; simpl; try right; exact Hz1 | auto].
Qed.

Lemma not_running : forall c y w j, ids_fresh c -> In (y, w) (c_waiting c) -> In j (c_running c) ->
  j_jid j <> j_jid y.
Proof.
  intros c y w j [Hnd _] Hy Hj E. unfold all_jobs in Hnd. rewrite map_app in Hnd.
  apply (nodup_app_disj _ _ _ (j_jid j) Hnd); [apply in_map; exact Hj |].
  rewrite E. apply in_map. apply (in_map fst) in Hy. exact Hy.
Qed.

(** A waiting job y that waits for job q, and has no condition to
    overtake it, does nothing until q is gone: the trace splits into a
    part where y does not fork and a part where q does not act. *)
Lemma wait_term : forall c es c', trace spec c es c' -> ids_fresh c ->
  forall y w q tx, In (y, w) (c_waiting c) -> In q (ws_jobs w) -> (q < c_next c)%nat ->
  (forall z, In z (all_jobs c) -> j_jid z = q -> j_tid z = tx) ->
  sp_cond spec (j_tid y) tx = None ->
  exists l1 l2, es = l1 ++ l2 /\ (forall k, ~ In (EFork (j_jid y) k) l1) /\ ~ acts q l2.
Proof.
  intros c es c' H. induction H as [c | c e c2 es c3 Hs H IH]; intros Hf y w q tx Hy Hq Hlt Htx Hn.
  { exists [], []. split; [reflexivity | split; [intros k [] | intros [e [[] _]]]]. }
  assert (He : forall k, e <> EFork (j_jid y) k).
  { intros k ->. destruct (actor_running spec _ _ _ (j_jid y) Hs eq_refl) as [j [Hj Ej]].
    exact (not_running c y w j Hf Hy Hj Ej). }
  pose proof (step_next spec _ _ _ Hs) as Hnx.
  destruct (in_dec Nat.eq_dec q (jids c2)) as [Hq2 | Hq2].
  2: { exists [e], es. split; [reflexivity | split].
       - intros k [Ek | []]. exact (He k Ek).
       - exact (gone_silent _ _ _ H q ltac:(lia) Hq2). }
  assert (Htx2 : forall z, In z (all_jobs c2) -> j_jid z = q -> j_tid z = tx).
  { intros z Hz Ez. destruct (step_origin2 _ _ _ Hs z Hz) as [Hc | [[z0 [Hz0 [E0 [T0 _]]]] | [z0 [_ [_ Ec]]]]].
    - exact (Htx z Hc Ez).
    - rewrite <- T0. apply Htx; [exact Hz0 | congruence].
    - lia. }
  assert (Hw2 : exists w2, In (y, w2) (c_waiting c2) /\ In q (ws_jobs w2)).
  { inversion Hs; subst; simpl in *.
    - exists w. auto.
    - exists w. auto.
    - apply in_app_or in Hy as [Hy | [Ey | Hy]].
      + exists w. split; [apply in_or_app; left; exact Hy | exact Hq].
      + injection Ey as -> ->. eexists. split; [apply in_or_app; right; left; reflexivity |].
        simpl. apply in_or_app. right. exact Hq.
      + exists w. split; [apply in_or_app; right; right; exact Hy | exact Hq].
    - apply in_app_or in Hy as [Hy | [Ey | Hy]].
      + exists w. split; [apply in_or_app; left; exact Hy | exact Hq].
      + injection Ey as -> ->. eexists. split; [apply in_or_app; right; left; reflexivity |].
        simpl. match goal with |- In q (remove _ ?d _) => destruct (Nat.eq_dec q d) as [-> | Hne] end.
        * exfalso. match goal with Hd : _ \/ _ |- _ => destruct Hd as [[Hx _] | [j2 [φ [Hj2 [Ej2 [Hc _]]]]]] end.
          -- apply (job_exists_false _ _ Hx). revert Hq2. unfold jids, all_jobs. simpl.
             rewrite !map_app. simpl. rewrite ?map_app. simpl. rewrite ?in_app_iff. simpl. tauto.
          -- rewrite (Htx j2) in Hc; [congruence | | exact Ej2].
             unfold all_jobs. simpl. apply in_app_or in Hj2 as [Hj2 | Hj2]; apply in_or_app; [left; exact Hj2 |].
             right. rewrite map_app in Hj2 |- *. simpl. apply in_app_or in Hj2 as [Hj2 | Hj2]; apply in_or_app; [left | right; right]; exact Hj2.
        * apply in_in_remove; assumption.
      + exists w. split; [apply in_or_app; right; right; exact Hy | exact Hq].
    - apply in_app_or in Hy as [Hy | [Ey | Hy]].
      + exists w. split; [apply in_or_app; left; exact Hy | exact Hq].
      + injection Ey as _ Ew. rewrite <- Ew in Hq. simpl in Hq. contradiction.
      + exists w. split; [apply in_or_app; right; exact Hy | exact Hq].
    - exists w. split; [right; exact Hy | exact Hq]. }
  destruct Hw2 as [w2 [Hy2 Hq2']].
  destruct (IH (step_fresh _ _ _ _ Hs Hf) y w2 q tx Hy2 Hq2' ltac:(lia) Htx2 Hn) as [l1 [l2 [-> [H1 H2]]]].
  exists (e :: l1), l2. split; [reflexivity | split; [| exact H2]].
  intros k [Ek | Hk]; [exact (He k Ek) | exact (H1 k Hk)].
Qed.

(** At a fork, the new job waits for every other job of a predecessor of
    its task. *)
Lemma fork_wait : forall c p k c2, config_step spec c (EFork p k) c2 ->
  j_jid k = c_next c /\ In p (jids c) /\
  forall z tk, In z (all_jobs c) -> j_jid z <> p -> find_task (c_tasks c) (j_tid k) = Some tk ->
  In (j_tid z) (t_preds tk) -> exists w, In (k, w) (c_waiting c2) /\ In (j_jid z) (ws_jobs w).
Proof.
  intros c p k c2 H. inversion H; subst. simpl.
  match goal with Hf : find_task _ _ = Some ?t |- _ => rename Hf into Ht5; rename t into t5 end.
  destruct (find_task_id _ _ _ Ht5) as [Et _].
  split; [reflexivity | split; [unfold jids, all_jobs; simpl; rewrite map_app; apply in_or_app; left; rewrite map_app; apply in_or_app; right; left; reflexivity |]].
  intros z tk Hz Hzp Hft Hp. simpl in Hft. rewrite Et, Ht5 in Hft. injection Hft as <-.
  eexists. split; [left; reflexivity |]. simpl. apply in_map. apply filter_In. split.
  - unfold all_jobs in Hz. simpl in Hz. apply in_app_or in Hz as [Hz | Hz].
    + apply in_app_or in Hz as [Hz | [<- | Hz]]; [mem | congruence | mem].
    + mem.
  - apply existsb_exists. exists (j_tid z). split; [exact Hp | apply Nat.eqb_refl].
Qed.

End Trace.

(* ================================================================= *)
(** * 3. How Often a Job Spawns a Task *)
(* ================================================================= *)

(** An upper bound on the jobs of task [t] that [c] spawns, when it is at
    most 1: a loop that may spawn one counts as 2, for many. *)
Fixpoint fork_count (t : task_id) (c : cmd) : nat :=
  match c with
  | CNewJob u _ => if Nat.eqb u t then 1 else 0
  | CSeq c1 c2 => fork_count t c1 + fork_count t c2
  | CIf _ c1 c2 => Nat.max (fork_count t c1) (fork_count t c2)
  | CWhile _ c1 => if Nat.eqb (fork_count t c1) 0 then 0 else 2
  | CNCB _ _ c1 => fork_count t c1
  | _ => 0
  end.

Lemma fork_count_step : forall t c s c' s', ⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩ ->
  (fork_count t c <= 1)%nat -> (fork_count t c' <= fork_count t c)%nat.
Proof.
  intros t c s c' s' H.
  induction H as [x a s | a i e s | c1 c1' c2 s s' H IH | c2 s | b c1 c2 s Hb | b c1 c2 s Hb | b c s | lbl ps body s];
    simpl; intros Hc; try lia.
  destruct (Nat.eqb (fork_count t c) 0) eqn:E; [apply Nat.eqb_eq in E; rewrite E; simpl; lia | lia].
Qed.

Lemma fork_count_head : forall t c u args rest, head_newjob c = Some (u, args, rest) ->
  fork_count t c = fork_count t rest + (if Nat.eqb u t then 1 else 0).
Proof.
  intros t. induction c; simpl; intros u args rest H; try discriminate.
  - destruct (head_newjob c1) as [[[u' a'] c1'] |] eqn:E; [| discriminate].
    injection H as <- <- <-. rewrite (IHc1 _ _ _ eq_refl). simpl. lia.
  - injection H as <- <- <-. simpl. lia.
Qed.

Section Count.
Variable spec : sched_spec.

Lemma forks_of_silent : forall es q, ~ acts q es -> forks_of es q = [].
Proof.
  induction es as [| e es IH]; intros q H; [reflexivity |].
  assert (H' : ~ acts q es) by (intros [e' [He Ha]]; apply H; exists e'; split; [right |]; assumption).
  destruct e; simpl; try exact (IH q H').
  destruct (Nat.eqb j q) eqn:E; [| exact (IH q H')].
  exfalso. apply H. exists (EFork j j0). split; [left; reflexivity | simpl; apply Nat.eqb_eq in E; subst; reflexivity].
Qed.

(** A job whose code spawns task [t] at most once spawns at most one
    job of [t]. *)
Lemma count_forks : forall t c es c', trace spec c es c' -> ids_fresh c ->
  forall r, In r (all_jobs c) -> (fork_count t (j_body r) <= 1)%nat ->
  (length (filter (fun k => Nat.eqb (j_tid k) t) (forks_of es (j_jid r))) <= fork_count t (j_body r))%nat.
Proof.
  intros t c es c' H. induction H as [c | c e c2 es c3 Hs H IH]; intros Hf r Hr Hc; [simpl; lia |].
  pose proof (step_fresh _ _ _ _ Hs Hf) as Hf2.
  assert (Hlt : (j_jid r < c_next c2)%nat).
  { pose proof (proj2 Hf r Hr). pose proof (step_next spec _ _ _ Hs). lia. }
  assert (Hjr : forall j, In j (c_running c) -> j_jid j = j_jid r -> j = r).
  { intros j Hj E. apply (nodup_jid_eq (all_jobs c) j r (proj1 Hf)); [apply in_or_app; left; exact Hj | exact Hr | exact E]. }
  destruct (in_dec Nat.eq_dec (j_jid r) (jids c2)) as [Hin | Hout].
  2: { pose proof (forks_of_silent es (j_jid r) (gone_silent spec _ _ _ H _ Hlt Hout)) as Hsil.
       destruct e; simpl; rewrite ?Hsil; simpl; try lia.
       destruct (Nat.eqb j (j_jid r)) eqn:E; [| rewrite ?Hsil; simpl; lia].
       apply Nat.eqb_eq in E. subst j. exfalso. apply Hout.
       destruct (fork_wait spec _ _ _ _ Hs) as [_ [Hp _]].
       destruct (step_shape _ _ _ _ Hs) as [_ [j [j' [rest [_ [P2 [_ [E2 _]]]]]]]].
       unfold jids. apply (Permutation_in _ (Permutation_sym (Permutation_map j_jid P2))).
       left. exact E2. }
  assert (HnT : forall a, e = ETerm a -> j_jid r <> a).
  { intros a -> E. destruct (step_shape _ _ _ _ Hs) as [_ [j [rest [P1 [E2 [Ej _]]]]]].
    pose proof (Permutation_NoDup (Permutation_map j_jid P1) (proj1 Hf)) as Hnd. simpl in Hnd.
    apply NoDup_cons_iff in Hnd as [Hn _]. apply Hn. rewrite Ej, <- E. unfold jids in Hin. rewrite E2 in Hin. exact Hin. }
  assert (Hkeep : actor e <> Some (j_jid r) -> In r (all_jobs c2))
    by (intros Ha; exact (step_keeps_exact spec _ _ _ Hs r Hr Ha HnT)).
  assert (Hsame : actor e <> Some (j_jid r) -> forks_of (e :: es) (j_jid r) = forks_of es (j_jid r)).
  { intros Ha. destruct e; simpl; try reflexivity. destruct (Nat.eqb j (j_jid r)) eqn:E; [| reflexivity].
    apply Nat.eqb_eq in E. subst j. exfalso. exact (Ha eq_refl). }
  destruct (actor e) as [ae |] eqn:Eae; [destruct (Nat.eq_dec ae (j_jid r)) as [-> | Ea'] |].
  3: { assert (Ea : None <> Some (j_jid r)) by discriminate. rewrite (Hsame Ea). exact (IH Hf2 r (Hkeep Ea) Hc). }
  2: { assert (Ea : Some ae <> Some (j_jid r)) by congruence. rewrite (Hsame Ea). exact (IH Hf2 r (Hkeep Ea) Hc). }
  rename Eae into Ea.
  inversion Hs; subst; simpl in Ea; try discriminate; injection Ea as Ea.
  - assert (Er : j = r) by (apply Hjr; [apply in_or_app; right; left; reflexivity | exact Ea]). subst r.
    simpl. match goal with Hst : ⟨ j_body j , _ ⟩ ↝ ⟨ ?b , ?s ⟩ |- _ =>
      pose proof (fork_count_step t _ _ _ _ Hst Hc) as Hle;
      refine (Nat.le_trans _ _ _ (IH Hf2 {| j_jid := j_jid j; j_tid := j_tid j; j_frame := j_frame j; j_lstate := s; j_body := b |} _ _) Hle) end.
    + unfold all_jobs. simpl. apply in_or_app. left. apply in_or_app. right. left. reflexivity.
    + simpl. lia.
  - assert (Er : j = r) by (apply Hjr; [apply in_or_app; right; left; reflexivity | exact Ea]). subst r.
    simpl. rewrite Nat.eqb_refl.
    match goal with Hh : head_newjob (j_body j) = Some (?u, ?a, ?rest) |- _ =>
      pose proof (fork_count_head t _ _ _ _ Hh) as Ec;
      pose proof (IH Hf2 {| j_jid := j_jid j; j_tid := j_tid j; j_frame := j_frame j; j_lstate := j_lstate j; j_body := rest |}) as IH' end.
    simpl in IH'. specialize (IH' ltac:(unfold all_jobs; simpl; apply in_or_app; left; apply in_or_app; right; left; reflexivity) ltac:(lia)).
    match goal with Hf' : find_task _ _ = Some ?tt |- _ => destruct (find_task_id _ _ _ Hf') as [Et _] end.
    simpl. rewrite Et. destruct (Nat.eqb _ t); simpl; lia.
Qed.

End Count.

(* ================================================================= *)
(** * 4. The Task Graph *)
(* ================================================================= *)

(** Every job of task [t] is spawned by a job of task s ([o = Some s]),
    or by the root job r ([o = None]). *)
Definition sole (T : task_list) (r : job) (t : task_id) (o : option task_id) : Prop :=
  (forall s ts, find_task T s = Some ts -> In t (nj_targets (t_body ts)) -> o = Some s) /\
  (In t (nj_targets (j_body r)) -> o = None).

(** The jobs of task s wait, at their spawn, on the earlier jobs of s,
    with no condition to overtake them. *)
Definition serial (spec : sched_spec) (T : task_list) (s : task_id) : Prop :=
  exists ts, find_task T s = Some ts /\ In s (t_preds ts) /\ sp_cond spec s s = None.

(** The jobs of task t are created in program order: t is spawned by the
    root only, or by the jobs of a serial task whose jobs are. *)
Inductive chain (spec : sched_spec) (T : task_list) (r : job) : task_id -> Prop :=
  | ch_root : forall t, sole T r t None -> chain spec T r t
  | ch_step : forall t s, sole T r t (Some s) -> serial spec T s -> chain spec T r s -> chain spec T r t.

(** Task u spawns the jobs of task t, or those of a task above t, each
    task on the way having a single spawner. *)
Inductive above (T : task_list) (r : job) : task_id -> task_id -> Prop :=
  | ab_one : forall t u, sole T r t (Some u) -> above T r t u
  | ab_step : forall t s u, sole T r t (Some s) -> above T r s u -> above T r t u.

(** The conditions on the task graph: spawning is acyclic ([rk]), no job
    spawns a job of the root's task, and for each predecessor u of a task
    t waited on at the spawn, (A), (C) or (B) holds. *)
Definition spawners_ok (spec : sched_spec) (T : task_list) (r : job) (rk : task_id -> nat) : Prop :=
  (forall s ts t, find_task T s = Some ts -> In t (nj_targets (t_body ts)) -> (rk s < rk t)%nat) /\
  (forall t, (In t (nj_targets (j_body r)) \/ exists s ts, find_task T s = Some ts /\ In t (nj_targets (t_body ts))) ->
     t <> j_tid r) /\
  (forall t tk u, find_task T t = Some tk -> In u (t_preds tk) -> ~ In u (sp_later spec t) ->
     (exists o, sole T r t o /\ sole T r u o /\ chain spec T r t) \/
     (above T r t u /\ chain spec T r u) \/
     (above T r u t /\ sole T r t None /\ (fork_count t (j_body r) <= 1)%nat)).

Lemma forked_app_eq : forall l1 l2, forked (l1 ++ l2) = forked l1 ++ forked l2.
Proof. induction l1 as [| e l1 IH]; intros l2; [reflexivity |]. destruct e; simpl; rewrite ?IH; reflexivity. Qed.

Lemma forked_has_parent : forall es k, In k (forked es) -> exists p, In (EFork p k) es.
Proof.
  induction es as [| e es IH]; intros k H; [contradiction |].
  destruct e; simpl in H; try (destruct (IH k H) as [p Hp]; exists p; right; exact Hp).
  destruct H as [<- | H]; [exists j; left; reflexivity |].
  destruct (IH k H) as [p Hp]. exists p. right. exact Hp.
Qed.

Lemma trace_tasks : forall spec c es c', trace spec c es c' -> c_tasks c' = c_tasks c.
Proof.
  intros spec c es c' H. induction H as [| c e c2 es c3 Hs H IH]; [reflexivity |].
  rewrite IH. exact (step_tasks _ _ _ _ Hs).
Qed.

Lemma fork_parent : forall spec c p k c2, config_step spec c (EFork p k) c2 ->
  exists j, In j (all_jobs c) /\ j_jid j = p /\ In (j_tid k) (nj_targets (j_body j)).
Proof.
  intros spec c p k c2 H. inversion H; subst.
  match goal with Hh : head_newjob _ = Some _, Hf : find_task _ _ = Some ?t |- _ =>
    destruct (find_task_id _ _ _ Hf) as [Et _];
    exists j; split; [unfold all_jobs; simpl; apply in_or_app; left; apply in_or_app; right; left; reflexivity |];
    split; [reflexivity |]; simpl; rewrite Et; exact (proj1 (head_targets _ _ _ _ Hh)) end.
Qed.

(** Siblings are spawned in the order of their ids. *)
Lemma forks_sorted : forall spec c es c', trace spec c es c' -> ids_fresh c ->
  forall p l1 a l2 k, forks_of es p = l1 ++ a :: l2 -> In k l2 -> (j_jid a < j_jid k)%nat.
Proof.
  intros spec c es c' H. induction H as [| c e c2 es c3 Hs H IH]; intros Hf p l1 a l2 k E Hk.
  { destruct l1; discriminate. }
  pose proof (step_fresh _ _ _ _ Hs Hf) as Hf2.
  destruct e; simpl in E; try exact (IH Hf2 p l1 a l2 k E Hk).
  destruct (Nat.eqb j p); [| exact (IH Hf2 p l1 a l2 k E Hk)].
  destruct l1 as [| x l1]; simpl in E; injection E as E1 E2; [| exact (IH Hf2 p l1 a l2 k E2 Hk)].
  subst. destruct (fork_wait spec _ _ _ _ Hs) as [Ej _].
  assert (Hn : c_next c2 = S (c_next c)) by (inversion Hs; reflexivity).
  destruct (forks_bounds spec _ _ _ H Hf2) as [Hb _].
  destruct (Hb p k Hk) as [_ [Hl _]]. lia.
Qed.

Section Main.
Variable spec : sched_spec.
Variable cfg0 cfg' : config.
Variable es0 : list event.
Variable j0 : job.
Variable L : list job.
Hypothesis Htr0 : trace spec cfg0 es0 cfg'.
Hypothesis Hf0 : ids_fresh cfg0.
Hypothesis Hall0 : all_jobs cfg0 = [j0].
Hypothesis HL : preorder (forks_of es0) j0 L.

Notation U := (trace_jobs cfg0 es0).
Notation F := (forks_of es0).
Notation T := (c_tasks cfg0).

Variable rk : task_id -> nat.
Hypothesis Hok : spawners_ok spec T j0 rk.

Let Fup := F_up spec cfg0 cfg' es0 Htr0 Hf0.
Let Funiq := F_uniq spec cfg0 cfg' es0 Htr0 Hf0.
Let Fnd := F_nodup spec cfg0 cfg' es0 Htr0 Hf0.
Let Lnd := L_nodup spec cfg0 cfg' es0 j0 L Htr0 Hf0 HL.
Let Ueq := U_eq spec cfg0 cfg' es0 Htr0 Hf0.

Lemma j0_U : In j0 U.
Proof. unfold trace_jobs. rewrite Hall0. left. reflexivity. Qed.

Lemma forked_U : forall z, In z (forked es0) -> In z U.
Proof. intros z H. unfold trace_jobs. apply in_or_app. right. exact H. Qed.

Lemma F_U : forall p c, In c (F p) -> In c U.
Proof. intros p c H. apply forked_U. exact (forks_of_forked _ _ _ H). Qed.

Lemma forked_not_root : forall z, In z (forked es0) -> j_jid z <> j_jid j0.
Proof.
  intros z H E. destruct (forks_bounds spec _ _ _ Htr0 Hf0) as [_ [_ Hb]].
  pose proof (Hb z H). pose proof (proj2 Hf0 j0 ltac:(rewrite Hall0; left; reflexivity)). lia.
Qed.

Lemma U_root : forall z, In z U -> j_jid z = j_jid j0 -> z = j0.
Proof. intros z Hz E. exact (Ueq z j0 Hz j0_U E). Qed.

Lemma U_cases : forall z, In z U -> z = j0 \/ In z (forked es0).
Proof. intros z H. unfold trace_jobs in H. rewrite Hall0 in H. destruct H as [<- | H]; [left | right]; auto. Qed.

Lemma U_body : forall z, In z U -> j_jid z <> j_jid j0 ->
  exists tz, find_task T (j_tid z) = Some tz /\ j_body z = t_body tz.
Proof.
  intros z Hz E. destruct (U_cases z Hz) as [-> | Hf]; [congruence |].
  destruct (forked_job_of spec _ _ _ Htr0 z Hf) as [tz [Ht [Hb _]]]. exists tz. auto.
Qed.

Lemma U_reach : forall z, In z U -> reach F j0 z.
Proof. intros z H. apply (preorder_reach F _ _ HL). exact (U_L spec cfg0 cfg' es0 j0 L Htr0 Hall0 HL z H). Qed.

Lemma U_in_L : forall z, In z U -> In z L.
Proof. exact (U_L spec cfg0 cfg' es0 j0 L Htr0 Hall0 HL). Qed.

Lemma reach_U : forall x y, reach F x y -> In x U -> In y U.
Proof. intros x y H Hx. induction H as [| y' c H IH Hc]; [exact Hx | exact (F_U _ _ Hc)]. Qed.

Lemma po_ne : forall x y, po L x y -> j_jid x <> j_jid y.
Proof. intros x y H E. apply (po_irrefl L x Lnd). exact (po_jid L x x y x eq_refl (eq_sym E) H). Qed.

(** The job that spawned k: a job of the trace that could spawn k's task. *)
Lemma parent : forall p k, In k (F p) ->
  exists z, In z U /\ j_jid z = p /\ In (j_tid k) (nj_targets (j_body z)).
Proof.
  intros p k Hk. apply forks_of_iff in Hk. apply in_split in Hk as [pre [post Ees]].
  pose proof Htr0 as Htr. rewrite Ees in Htr. destruct (trace_split spec _ _ _ _ Htr) as [c1 [H1 H2]].
  inversion H2 as [| ? ? c2 ? ? Hs _].
  destruct (fork_parent spec _ _ _ _ Hs) as [j [Hj [Ej Ht]]].
  destruct (track spec _ _ _ H1 j Hj) as [z0 [Hz0 [Ez [_ Hi]]]].
  exists z0. split; [| split; [congruence | exact (Hi _ Ht)]].
  unfold trace_jobs in Hz0 |- *. rewrite Ees, forked_app_eq.
  apply in_app_or in Hz0 as [Hz0 | Hz0]; apply in_or_app; [left; exact Hz0 | right; apply in_or_app; left; exact Hz0].
Qed.

Lemma parent_task : forall p k o z, In k (F p) -> sole T j0 (j_tid k) o -> In z U -> j_jid z = p ->
  (j_jid z = j_jid j0 /\ o = None) \/ (j_jid z <> j_jid j0 /\ o = Some (j_tid z)).
Proof.
  intros p k o z Hk [Ht Hr] Hz Ez.
  destruct (parent p k Hk) as [z' [Hz' [Ez' Htg]]].
  assert (Ezz : z' = z) by (apply Ueq; auto; congruence). subst z'.
  destruct (Nat.eq_dec (j_jid z) (j_jid j0)) as [E | E].
  - left. split; [exact E |]. apply Hr. rewrite <- (U_root z Hz E). exact Htg.
  - right. split; [exact E |]. destruct (U_body z Hz E) as [tz [Hft Hb]].
    apply (Ht _ tz Hft). rewrite <- Hb. exact Htg.
Qed.

Lemma has_parent : forall k, In k (forked es0) -> exists z, In z U /\ In k (F (j_jid z)).
Proof.
  intros k Hk. destruct (forked_has_parent _ _ Hk) as [p Hp]. apply forks_of_in in Hp.
  destruct (parent p k Hp) as [z [Hz [Ez _]]]. exists z. split; [exact Hz | rewrite Ez; exact Hp].
Qed.

(** A forked job's task is not the root's. *)
Lemma forked_tid : forall k, In k (forked es0) -> j_tid k <> j_tid j0.
Proof.
  intros k Hk. destruct (has_parent k Hk) as [z [Hz Hzk]].
  destruct (parent _ _ Hzk) as [z' [Hz' [Ez' Htg]]].
  destruct Hok as [_ [Hrt _]]. apply Hrt.
  destruct (Nat.eq_dec (j_jid z') (j_jid j0)) as [E | E].
  - left. rewrite <- (U_root z' Hz' E). exact Htg.
  - right. destruct (U_body z' Hz' E) as [tz [Hft Hb]]. exists (j_tid z'), tz. rewrite <- Hb. auto.
Qed.

Lemma U_root_tid : forall z, In z U -> j_tid z = j_tid j0 -> z = j0.
Proof.
  intros z Hz E. destruct (U_cases z Hz) as [-> | Hf]; [reflexivity |].
  exfalso. exact (forked_tid z Hf E).
Qed.

(** Spawning raises the rank of the task. *)
Lemma reach_rank : forall x y, reach F x y -> In x U -> j_jid x <> j_jid j0 -> j_jid x <> j_jid y ->
  (rk (j_tid x) < rk (j_tid y))%nat.
Proof.
  intros x y H Hx Hx0. destruct Hok as [Hrk _].
  induction H as [| y' c H IH Hc]; intros Hne; [congruence |].
  assert (Hy' : In y' U) by exact (reach_U _ _ H Hx).
  destruct (parent _ _ Hc) as [z [Hz [Ez Htg]]].
  assert (Ezy : z = y') by (apply Ueq; auto). subst z.
  assert (Hy0 : j_jid y' <> j_jid j0).
  { destruct (Nat.eq_dec (j_jid x) (j_jid y')) as [E | E]; [congruence |].
    destruct (reach_up F Fup _ _ H) as [-> | Hl]; [congruence |].
    destruct (U_cases x Hx) as [-> | Hf]; [congruence |].
    destruct (U_cases y' Hy') as [-> | Hf']; [| exact (forked_not_root _ Hf')].
    exfalso. pose proof (proj2 Hf0 j0 ltac:(rewrite Hall0; left; reflexivity)).
    destruct (forks_bounds spec _ _ _ Htr0 Hf0) as [_ [_ Hb]]. pose proof (Hb x Hf). lia. }
  destruct (U_body y' Hy' Hy0) as [ty [Hft Hb]].
  pose proof (Hrk _ ty (j_tid c) Hft ltac:(rewrite <- Hb; exact Htg)).
  destruct (Nat.eq_dec (j_jid x) (j_jid y')) as [E | E].
  - rewrite (Ueq x y' Hx Hy' E). exact H0.
  - specialize (IH E). lia.
Qed.

(** Two siblings are in the order of their ids. *)
Lemma sib_order : forall p a k, In a (F p) -> In k (F p) -> j_jid a <> j_jid k -> po L a k ->
  (j_jid a < j_jid k)%nat.
Proof.
  intros p a k Ha Hk Hne Hpo.
  destruct (parent p a Ha) as [z [Hz [Ez _]]]. subst p.
  apply in_split in Ha as [l1 [l2 E]]. rewrite E in Hk.
  apply in_app_or in Hk as [Hk | [<- | Hk]]; [| congruence | exact (forks_sorted spec _ _ _ Htr0 Hf0 _ _ _ _ _ E Hk)].
  exfalso. apply in_split in Hk as [m1 [m2 ->]].
  destruct (tree_order F Fup Funiq Fnd j0 L HL) as [SB _].
  apply (po_asym L a k Lnd Hpo).
  apply (SB z k a k a (U_reach z Hz)); [| constructor | constructor].
  exists m1, (m2 ++ a :: l2). split; [rewrite E, <- app_assoc; reflexivity | apply in_or_app; right; left; reflexivity].
Qed.

(** If the trace splits into a part where job qy does not fork and one
    where job qx does not act, qx's children precede qy's. *)
Lemma split_order : forall A B qx qy cx cy, es0 = A ++ B -> ~ acts qx B ->
  (forall k, ~ In (EFork qy k) A) -> In cx (F qx) -> In cy (F qy) -> (j_jid cx < j_jid cy)%nat.
Proof.
  intros A B qx qy cx cy Ees Hx Hy Hcx Hcy.
  apply forks_of_iff in Hcx, Hcy. pose proof Htr0 as Htr. rewrite Ees in Hcx, Hcy, Htr.
  destruct (trace_split spec _ _ _ _ Htr) as [cm [H1 H2]].
  apply in_app_or in Hcx as [Hcx | Hcx]; [| exfalso; apply Hx; exists (EFork qx cx); auto].
  apply in_app_or in Hcy as [Hcy | Hcy]; [exfalso; exact (Hy cy Hcy) |].
  destruct (forks_bounds spec _ _ _ H1 Hf0) as [Hb1 _].
  destruct (Hb1 qx cx (forks_of_in _ _ _ Hcx)) as [_ [_ Hl1]].
  destruct (forks_bounds spec _ _ _ H2 (trace_fresh spec _ _ _ H1 Hf0)) as [_ [_ Hb2]].
  pose proof (Hb2 cy (fork_in_forked _ _ _ Hcy)). lia.
Qed.

(** In a configuration reached along the trace, a job has the task it
    had when created. *)
Lemma rec_tid : forall l l2 c z x, es0 = l ++ l2 -> trace spec cfg0 l c -> In z (all_jobs c) ->
  In x U -> j_jid z = j_jid x -> j_tid z = j_tid x.
Proof.
  intros l l2 c z x Ees H Hz Hx E.
  destruct (track spec _ _ _ H z Hz) as [z0 [Hz0 [E0 [T0 _]]]].
  assert (Hz0U : In z0 U).
  { unfold trace_jobs in Hz0 |- *. rewrite Ees, forked_app_eq.
    apply in_app_or in Hz0 as [Hz0 | Hz0]; apply in_or_app; [left; exact Hz0 | right; apply in_or_app; left; exact Hz0]. }
  rewrite <- T0. f_equal. apply Ueq; [exact Hz0U | exact Hx | congruence].
Qed.

(** The jobs of task s are created in program order, and their children
    too, one job after another. *)
Definition cr (s : task_id) : Prop :=
  forall x y, In x U -> In y U -> j_tid x = s -> j_tid y = s -> po L x y -> (j_jid x < j_jid y)%nat.

Definition ord (s : task_id) : Prop :=
  forall x y cx cy, In x U -> In y U -> j_tid x = s -> j_tid y = s -> po L x y ->
  In cx (F (j_jid x)) -> In cy (F (j_jid y)) -> (j_jid cx < j_jid cy)%nat.

Lemma not_root_of_tid : forall x y s, In x U -> In y U -> j_tid x = s -> j_tid y = s -> po L x y ->
  j_jid x <> j_jid j0 /\ j_jid y <> j_jid j0.
Proof.
  intros x y s Hx Hy Ex Ey Hpo.
  assert (Hs : s <> j_tid j0).
  { intros ->. rewrite (U_root_tid x Hx Ex), (U_root_tid y Hy Ey) in Hpo. exact (po_ne _ _ Hpo eq_refl). }
  split; intros E; apply Hs; [rewrite <- Ex, (U_root x Hx E) | rewrite <- Ey, (U_root y Hy E)]; reflexivity.
Qed.

(** A serial task whose jobs are created in program order runs them one
    after another: y waits at its spawn for x, which then exists, until x
    is gone. *)
Lemma ord_of_cr : forall s, serial spec T s -> cr s -> ord s.
Proof.
  intros s [ts [Hts [Hself Hcond]]] Hcr x y cx cy Hx Hy Ex Ey Hpo Hcx Hcy.
  pose proof (Hcr x y Hx Hy Ex Ey Hpo) as Hlt.
  destruct (not_root_of_tid x y s Hx Hy Ex Ey Hpo) as [Hx0 Hy0].
  destruct (U_cases y Hy) as [-> | Hyf]; [congruence |].
  destruct (forked_has_parent _ _ Hyf) as [py Hpy].
  pose proof Hpy as Hpy'. apply in_split in Hpy' as [pre [post Ees]].
  pose proof Htr0 as Htr. rewrite Ees in Htr. destruct (trace_split spec _ _ _ _ Htr) as [c1 [H1 H2]].
  inversion H2 as [| ? ? c2 ? ? Hs Hpost].
  pose proof (trace_fresh spec _ _ _ H1 Hf0) as Hf1.
  destruct (fork_wait spec _ _ _ _ Hs) as [Eyn [Hpy1 Hw]].
  (* y does not act before its fork *)
  assert (HyA : forall k, ~ In (EFork (j_jid y) k) pre).
  { intros k Hk. assert (Ha : acts (j_jid y) pre) by (exists (EFork (j_jid y) k); auto).
    pose proof (acts_bound spec _ _ _ H1 Hf0 _ Ha). lia. }
  assert (Hpyx : py <> j_jid x).
  { intros E. apply forks_of_in in Hpy. rewrite E in Hpy.
    assert (Hr : reach F x y) by exact (R_child F x x y (R_self F x) Hpy).
    pose proof (reach_rank x y Hr Hx Hx0 (po_ne _ _ Hpo)) as Hrr. rewrite Ex, Ey in Hrr. lia. }
  destruct (in_dec Nat.eq_dec (j_jid x) (jids c1)) as [Hin | Hout].
  - (* x exists at y's fork: y waits for it *)
    unfold jids in Hin. apply in_map_iff in Hin as [xr [Exr Hxr]].
    assert (Htxr : j_tid xr = s) by (rewrite <- Ex; exact (rec_tid _ _ _ _ _ Ees H1 Hxr Hx Exr)).
    rewrite (trace_tasks spec _ _ _ H1) in Hw.
    destruct (Hw xr ts Hxr ltac:(congruence) ltac:(rewrite Ey; exact Hts) ltac:(rewrite Htxr; exact Hself))
      as [w [Hyw Hxw]].
    assert (Htr2 : trace spec cfg0 (pre ++ [EFork py y]) c2).
    { apply (trace_cat spec _ _ _ _ _ H1). econstructor; [exact Hs | constructor]. }
    assert (Hn2 : c_next c2 = S (c_next c1)) by (inversion Hs; reflexivity).
    assert (Ees2 : es0 = (pre ++ [EFork py y]) ++ post) by (rewrite Ees, <- app_assoc; reflexivity).
    destruct (wait_term spec _ _ _ Hpost (step_fresh _ _ _ _ Hs Hf1) y w (j_jid xr) s Hyw Hxw
                ltac:(lia)
                ltac:(intros z Hz Ez; rewrite <- Ex; apply (rec_tid _ post _ _ _ Ees2 Htr2 Hz Hx); congruence)
                ltac:(rewrite Ey; exact Hcond))
      as [l1 [l2 [-> [Hl1 Hl2]]]].
    apply (split_order (pre ++ EFork py y :: l1) l2 (j_jid x) (j_jid y) cx cy); try assumption.
    + rewrite Ees, <- app_assoc. reflexivity.
    + rewrite <- Exr. exact Hl2.
    + intros k Hk. apply in_app_or in Hk as [Hk | [Ek | Hk]]; [exact (HyA k Hk) | | exact (Hl1 k Hk)].
      injection Ek as E1 _. rewrite E1 in Hpy1.
      unfold jids in Hpy1. apply in_map_iff in Hpy1 as [z [Ez Hz]]. pose proof (proj2 Hf1 z Hz). lia.
  - (* x is gone already *)
    apply (split_order pre (EFork py y :: post) (j_jid x) (j_jid y) cx cy Ees); try assumption.
    exact (gone_silent spec _ _ _ H2 (j_jid x) ltac:(lia) Hout).
Qed.

Lemma cr_chain : forall s, chain spec T j0 s -> cr s.
Proof.
  intros s Hc. induction Hc as [s Hso | s s' Hso Hser Hc' IH].
  all: intros x y Hx Hy Ex Ey Hpo.
  all: destruct (not_root_of_tid x y s Hx Hy Ex Ey Hpo) as [Hx0 Hy0].
  all: destruct (U_cases x Hx) as [E | Hxf]; [rewrite E in Hx0; congruence |].
  all: destruct (U_cases y Hy) as [E | Hyf]; [rewrite E in Hy0; congruence |].
  all: destruct (has_parent x Hxf) as [zx [Hzx Hpx]]; destruct (has_parent y Hyf) as [zy [Hzy Hpy]].
  - destruct (parent_task _ x None zx Hpx ltac:(rewrite Ex; exact Hso) Hzx eq_refl) as [[Ex1 _] | [_ Hd]]; [| discriminate].
    destruct (parent_task _ y None zy Hpy ltac:(rewrite Ey; exact Hso) Hzy eq_refl) as [[Ey1 _] | [_ Hd]]; [| discriminate].
    rewrite Ex1 in Hpx. rewrite Ey1 in Hpy.
    exact (sib_order _ x y Hpx Hpy (po_ne _ _ Hpo) Hpo).
  - destruct (parent_task _ x (Some s') zx Hpx ltac:(rewrite Ex; exact Hso) Hzx eq_refl) as [[_ Hd] | [Hzx0 Ezx]]; [discriminate |].
    destruct (parent_task _ y (Some s') zy Hpy ltac:(rewrite Ey; exact Hso) Hzy eq_refl) as [[_ Hd] | [Hzy0 Ezy]]; [discriminate |].
    injection Ezx as Ezx. injection Ezy as Ezy.
    destruct (Nat.eq_dec (j_jid zx) (j_jid zy)) as [E | E].
    + rewrite E in Hpx. exact (sib_order _ x y Hpx Hpy (po_ne _ _ Hpo) Hpo).
    + assert (Hnr : forall a b, In a U -> j_jid a <> j_jid j0 -> j_tid a = s' -> j_tid b = s' ->
                      j_jid a <> j_jid b -> ~ reach F a b).
      { intros a b Ha Ha0 Ea Eb Hab Hr. pose proof (reach_rank a b Hr Ha Ha0 Hab) as Hrr. rewrite Ea, Eb in Hrr. lia. }
      assert (Hpo' : po L zx zy).
      { destruct (po_total L zx zy (U_in_L _ Hzx) (U_in_L _ Hzy) E) as [P | P]; [exact P |].
        exfalso. apply (po_asym L x y Lnd Hpo).
        apply (po_subtrees F Fup Funiq Fnd j0 L zy zx y x HL (U_in_L _ Hzy) (U_in_L _ Hzx) P
                 (Hnr zy zx Hzy Hzy0 (eq_sym Ezy) (eq_sym Ezx) (fun E' => E (eq_sym E')))).
        - exact (R_child F zy zy y (R_self F zy) Hpy).
        - exact (R_child F zx zx x (R_self F zx) Hpx). }
      exact (ord_of_cr s' Hser IH zx zy x y Hzx Hzy (eq_sym Ezx) (eq_sym Ezy) Hpo' Hpx Hpy).
Qed.

(** A job of a task below u has an ancestor of task u. *)
Lemma above_anc : forall t u, above T j0 t u -> forall k, In k (forked es0) -> j_tid k = t ->
  exists z, In z U /\ j_jid z <> j_jid j0 /\ j_tid z = u /\ reach F z k /\ (j_jid z < j_jid k)%nat.
Proof.
  intros t u H. induction H as [t u Hs | t s u Hs H IH]; intros k Hk Ek;
    destruct (has_parent k Hk) as [zk [Hzk Hpk]];
    destruct (parent_task _ k _ zk Hpk ltac:(rewrite Ek; exact Hs) Hzk eq_refl) as [[_ Hd] | [Hzk0 Ez]];
    try discriminate; injection Ez as Ez.
  - exists zk. split; [exact Hzk | split; [exact Hzk0 | split; [congruence |]]].
    split; [exact (R_child F zk zk k (R_self F zk) Hpk) | exact (Fup _ _ Hpk)].
  - destruct (U_cases zk Hzk) as [E | Hzkf]; [rewrite E in Hzk0; congruence |].
    destruct (IH zk Hzkf (eq_sym Ez)) as [z [Hz [Hz0 [Et [Hr Hl]]]]].
    exists z. split; [exact Hz | split; [exact Hz0 | split; [exact Et |]]].
    split; [exact (R_child F z zk k Hr Hpk) | pose proof (Fup _ _ Hpk); lia].
Qed.

(** (H2), from the shape of the task graph. *)
Theorem created_in_order : forall a k tk, In a U -> In k (forked es0) -> po L a k ->
  find_task T (j_tid k) = Some tk -> In (j_tid a) (t_preds tk) -> ~ In (j_tid a) (sp_later spec (j_tid k)) ->
  (j_jid a < j_jid k)%nat.
Proof.
  intros a k tk Ha Hk Hpo Htk Hu Hl.
  pose proof (po_ne _ _ Hpo) as Hne.
  assert (Hk0 : j_jid k <> j_jid j0) by exact (forked_not_root k Hk).
  destruct (has_parent k Hk) as [zk [Hzk Hpk]].
  destruct (Nat.eq_dec (j_jid a) (j_jid j0)) as [Ea0 | Ha0].
  { (* the root precedes every job *)
    rewrite (U_root a Ha Ea0). destruct (reach_up F Fup _ _ (U_reach k (forked_U k Hk))) as [E | Hlt]; [| exact Hlt].
    exfalso. apply Hk0. rewrite <- E. reflexivity. }
  destruct (U_cases a Ha) as [E | Haf]; [rewrite E in Ha0; congruence |].
  destruct (has_parent a Haf) as [za [Hza Hpa]].
  assert (Hpk' : reach F zk k) by exact (R_child F zk zk k (R_self F zk) Hpk).
  assert (Hpa' : reach F za a) by exact (R_child F za za a (R_self F za) Hpa).
  (* two jobs of one task, other than the root, are not below each other *)
  assert (Hnr : forall x y, In x U -> j_jid x <> j_jid j0 -> j_tid x = j_tid y -> j_jid x <> j_jid y -> ~ reach F x y).
  { intros x y Hx Hx0 Et Exy Hr. pose proof (reach_rank x y Hr Hx Hx0 Exy) as Hrr. rewrite Et in Hrr. lia. }
  destruct Hok as [_ [_ Hsp]].
  destruct (Hsp (j_tid k) tk (j_tid a) Htk Hu Hl) as [[o [Ht [Hu' Hch]]] | [[Ht Hch] | [Hu' [Ht Hc1]]]].
  - (* (A): the same spawner *)
    destruct (parent_task _ k o zk Hpk Ht Hzk eq_refl) as [[Ezk ->] | [Hzk0 ->]].
    + destruct (parent_task _ a None za Hpa Hu' Hza eq_refl) as [[Eza _] | [_ Hd]]; [| discriminate].
      rewrite Ezk in Hpk. rewrite Eza in Hpa. exact (sib_order _ a k Hpa Hpk Hne Hpo).
    + destruct (parent_task _ a _ za Hpa Hu' Hza eq_refl) as [[_ Hd] | [Hza0 Ez]]; [discriminate |].
      injection Ez as Ez.
      destruct (Nat.eq_dec (j_jid za) (j_jid zk)) as [E | E].
      { rewrite E in Hpa. exact (sib_order _ a k Hpa Hpk Hne Hpo). }
      assert (Hpo' : po L za zk).
      { destruct (po_total L za zk (U_in_L _ Hza) (U_in_L _ Hzk) E) as [P | P]; [exact P |].
        exfalso. apply (po_asym L a k Lnd Hpo).
        exact (po_subtrees F Fup Funiq Fnd j0 L zk za k a HL (U_in_L _ Hzk) (U_in_L _ Hza) P
                 (Hnr zk za Hzk Hzk0 Ez (fun E' => E (eq_sym E'))) Hpk' Hpa'). }
      inversion Hch as [? Hso | ? s' Hso Hser Hc' Et].
      * destruct (parent_task _ k None zk Hpk Hso Hzk eq_refl) as [[E' _] | [_ Hd]]; [congruence | discriminate].
      * destruct (parent_task _ k (Some s') zk Hpk Hso Hzk eq_refl) as [[E' _] | [_ Es]]; [congruence |].
        injection Es as Es.
        exact (ord_of_cr _ Hser (cr_chain _ Hc') za zk a k Hza Hzk ltac:(congruence) ltac:(congruence) Hpo' Hpa Hpk).
  - (* (C): the predecessor is above the task *)
    destruct (above_anc _ _ Ht k Hk eq_refl) as [z [Hz [Hz0 [Ez [Hzr Hzk_k]]]]].
    destruct (Nat.eq_dec (j_jid a) (j_jid z)) as [E | E]; [lia |].
    destruct (po_total L a z (U_in_L _ Ha) (U_in_L _ Hz) E) as [P | P].
    + pose proof (cr_chain _ Hch a z Ha Hz eq_refl Ez P). lia.
    + exfalso. apply (po_asym L a k Lnd Hpo).
      exact (po_subtrees F Fup Funiq Fnd j0 L z a k a HL (U_in_L _ Hz) (U_in_L _ Ha) P
               (Hnr z a Hz Hz0 Ez (fun E' => E (eq_sym E'))) Hzr (R_self F a)).
  - (* (B): the task is above the predecessor, and the root spawns it once *)
    destruct (parent_task _ k None zk Hpk Ht Hzk eq_refl) as [[Ezk _] | [_ Hd]]; [| discriminate].
    destruct (above_anc _ _ Hu' a Haf eq_refl) as [w [Hw [Hw0 [Ez [Hwr _]]]]].
    destruct (U_cases w Hw) as [E | Hwf]; [rewrite E in Hw0; congruence |].
    destruct (has_parent w Hwf) as [zz [Hzz Hpz]].
    destruct (parent_task _ w None zz Hpz ltac:(rewrite Ez; exact Ht) Hzz eq_refl) as [[Ezz _] | [_ Hd]]; [| discriminate].
    rewrite Ezz in Hpz. rewrite Ezk in Hpk.
    pose proof (count_forks spec (j_tid k) _ _ _ Htr0 Hf0 j0 ltac:(rewrite Hall0; left; reflexivity) Hc1) as Hcnt.
    assert (Hin : forall z, In z (F (j_jid j0)) -> j_tid z = j_tid k ->
                  In z (filter (fun z => Nat.eqb (j_tid z) (j_tid k)) (F (j_jid j0))))
      by (intros z Hz Et; apply filter_In; split; [exact Hz | rewrite Et; apply Nat.eqb_refl]).
    assert (Ezk' : w = k).
    { pose proof (Hin w Hpz Ez) as I1. pose proof (Hin k Hpk eq_refl) as I2.
      destruct (filter _ _) as [| z1 [| z2 l]]; [contradiction | | simpl in Hcnt; lia].
      destruct I1 as [<- | []]. destruct I2 as [<- | []]. reflexivity. }
    subst w. exfalso. apply (po_asym L a k Lnd Hpo).
    exact (po_reach F j0 L HL k a (U_in_L _ (forked_U k Hk)) Hwr (fun E => Hne (eq_sym E))).
Qed.

End Main.


==> anc/rocq/Spawns.v <==
(** Spawns.v -- Removing (A2)

    [dfs_program_order] (Sequential.v) assumes (A2): the execution's jobs,
    in program order, are the jobs of the sequential run, with the same
    by-value arguments.  This file states what replaces it and proves
    [pre_run_unique], [dfs_pre_run] and [linearization_sp].  The rest,
    [trace_pre_run] and [exec_dfs_sp], is in SpawnOrder.v and
    SpawnExec.v.

    Idea.  Compare whole runs, not job lists.  [pre_run j g g' L] runs [j]
    as one block, recording the children it spawns with the values of
    their arguments at each fork, then each child's subtree in turn
    (pre-order).  It is deterministic ([pre_run_unique]).  Then:
    - (A1') the sequential run [dfs] is such a run ([dfs_pre_run]), when
      the rest of a parent commutes with its children's subtrees,
      including the values it passes to later newJobs.  The syntactic
      condition [spawn_ok_all] of Footprint.v already counts those values
      ([after_rd] includes the arguments of later newJobs).
    - (B'+C') a complete execution is such a run, ending in the
      execution's final state ([trace_pre_run]).  This needs:
      (S+) the forks of a job are contiguous with its local steps
           ([contiguous_f]), so a fork reads the state the job's block
           sees;
      (D+) independent jobs commute on the state and on what they spawn
           ([comm_sp]);
      (P)  program order is the pre-order of the fork tree ([preorder]);
      and the hypotheses of [program_order_ncb].
    Then the execution ends where the sequential run does
    ([exec_dfs_sp]), and (A2) is not needed.

    (D+) follows from disjoint footprints ([comm_sp_fp], SpawnExec.v):
    the footprint of a job includes the guards of its newJobs and the
    arguments they pass. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Sorting.Permutation.
From Stdlib Require Import Sorting.Sorted.
From Stdlib Require Import Lia.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Linearization.
Require Import Stability.
Require Import Overtake.
Require Import ProgramOrder.
Require Import Sequential.
Require Import Inline.
Require Import Footprint.
From Stdlib Require Import Logic.FunctionalExtensionality.

Open Scope list_scope.

(* ================================================================= *)
(** * 1. (S+) Forks Are Part of a Job's Block *)
(* ================================================================= *)

(** The job an event is an action of: a local step or a fork. *)
Definition actor (e : event) : option job_id :=
  match e with
  | ELocal a | EFork a _ => Some a
  | _ => None
  end.

(** No other job acts between two actions of a job. *)
Definition contiguous_f (es : list event) : Prop :=
  forall pre mid post a e1 e2,
    es = pre ++ e1 :: mid ++ e2 :: post -> actor e1 = Some a -> actor e2 = Some a ->
    forall e b, In e mid -> actor e = Some b -> b = a.

(** It strengthens (S). *)
Lemma contiguous_f_contiguous : forall es, contiguous_f es -> contiguous es.
Proof.
  intros es H pre mid post a b E Hin.
  exact (H pre mid post a (ELocal a) (ELocal a) E eq_refl eq_refl (ELocal b) b Hin eq_refl).
Qed.

(* ================================================================= *)
(** * 2. Runs That Record What They Spawn *)
(* ================================================================= *)

Section Runs.
Variable T : task_list.

(** [run_body c s s' K]: [c] runs from [s] to the end in [s'], and its
    newJobs spawn [K], each with the values of its arguments at the fork
    (as SC_ForkTask and DFS_Fork build them). *)
Inductive run_body : cmd -> state -> state -> list job -> Prop :=
  | RB_Done : forall c s s',
      ⟨ c , s ⟩ ↝* ⟨ SKIP , s' ⟩ -> run_body c s s' []
  | RB_Fork : forall c s b' s1 tid args rest t s2 K,
      ⟨ c , s ⟩ ↝* ⟨ b' , s1 ⟩ ->
      head_newjob b' = Some (tid, args, rest) ->
      find_task T tid = Some t ->
      run_body rest s1 s2 K ->
      run_body c s s2 (mk_child 0%nat t args s1 :: K).

(** The jobs of a list, each as one block, recording the children of each
    (parent id, child). *)
Inductive runs_sp : list job -> state -> state -> list (job_id * job) -> Prop :=
  | RSP_Nil : forall g, runs_sp [] g g []
  | RSP_Cons : forall j js g0 s' K g2 K',
      run_body (j_body j) (merge (j_frame j) (j_lstate j) g0) s' K ->
      runs_sp js (merge (j_frame j) g0 s') g2 K' ->
      runs_sp (j :: js) g0 g2 (map (fun c => (j_jid j, c)) K ++ K').

(** What is compared of a spawned job: all but its id. *)
Definition fview (j : job) : cmd * list var * state := (j_body j, j_frame j, j_lstate j).

(** What is compared of a recorded child. *)
Definition cview (p : job_id * job) := (fst p, fview (snd p)).

(** The children recorded for the parent [p], in order. *)
Definition recs (p : job_id) (K : list (job_id * job)) : list (cmd * list var * state) :=
  map snd (filter (fun x => Nat.eqb (fst x) p) (map cview K)).

(** (D+) Two jobs commute on the state and on what they spawn: each
    spawns the same children, in the same order, either way. *)
Definition comm_sp (a b : job) : Prop :=
  forall s s1 s2 K1 K2, runs_sp [a; b] s s1 K1 -> runs_sp [b; a] s s2 K2 ->
    s1 = s2 /\ forall p, recs p K1 = recs p K2.

(** The pre-order run: [j] as one block, then the subtree of each child it
    spawned, in the order spawned. *)
Inductive pre_run : job -> state -> state -> list job -> Prop :=
  | PR : forall j g s' cs g' subs,
      run_body (j_body j) (merge (j_frame j) (j_lstate j) g) s' cs ->
      pre_runs cs (merge (j_frame j) g s') g' subs ->
      pre_run j g g' (j :: subs)
with pre_runs : list job -> state -> state -> list job -> Prop :=
  | PRs_Nil : forall g, pre_runs [] g g []
  | PRs_Cons : forall c cs g g1 g2 l1 l2,
      pre_run c g g1 l1 -> pre_runs cs g1 g2 l2 -> pre_runs (c :: cs) g g2 (l1 ++ l2).

(** A command at a newJob takes no step: the scheduler forks it. *)
Lemma head_newjob_stuck : forall c t args rest s c' s',
  head_newjob c = Some (t, args, rest) -> ~ ⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩.
Proof.
  intros c. induction c; simpl; intros t args rest st c' st' H Hs; try discriminate.
  - destruct (head_newjob c1) as [[[t1 a1] r1] |] eqn:E; [| discriminate].
    inversion Hs; subst.
    + eapply IHc1; [reflexivity | eassumption].
    + discriminate.
  - inversion Hs.
Qed.

(** Two runs from the same configuration to configurations without a
    step end in the same one. *)
Lemma multi_stuck_det : forall c s c1 s1 c2 s2,
  ⟨ c , s ⟩ ↝* ⟨ c1 , s1 ⟩ -> ⟨ c , s ⟩ ↝* ⟨ c2 , s2 ⟩ ->
  (forall c' s', ~ ⟨ c1 , s1 ⟩ ↝ ⟨ c' , s' ⟩) ->
  (forall c' s', ~ ⟨ c2 , s2 ⟩ ↝ ⟨ c' , s' ⟩) ->
  c1 = c2 /\ s1 = s2.
Proof.
  intros c s c1 s1 c2 s2 H1. revert c2 s2.
  induction H1 as [c s | ca sa cb sb cc sc Hstep Hmulti IH]; intros c2 s2 H2 N1 N2.
  - inversion H2 as [| ? ? c' s' ? ? Hs]; subst; [split; reflexivity |].
    exfalso. exact (N1 _ _ Hs).
  - inversion H2 as [| ? ? c' s' ? ? Hs Hm]; subst.
    + exfalso. exact (N2 _ _ Hstep).
    + destruct (step_det _ _ _ _ _ _ Hstep Hs) as [<- <-]. exact (IH _ _ Hm N1 N2).
Qed.

Lemma skip_stuck : forall s c' s', ~ ⟨ SKIP , s ⟩ ↝ ⟨ c' , s' ⟩.
Proof. intros s c' s' H. inversion H. Qed.

(** A block ends in one state and spawns one list of children. *)
Lemma run_body_det : forall c s s1 s2 K1 K2,
  run_body c s s1 K1 -> run_body c s s2 K2 -> s1 = s2 /\ K1 = K2.
Proof.
  intros c s s1 s2 K1 K2 H1. revert s2 K2.
  induction H1 as [c s s1 R1 | c s b1 sb1 tid1 args1 rest1 t1 s1 K1 R1 Hh1 Ht1 H1 IH];
    intros s2 K2 H2;
    inversion H2 as [? ? ? R2 | ? ? b2 sb2 tid2 args2 rest2 t2 ? K2' R2 Hh2 Ht2 H2']; subst.
  - split; [exact (multi_skip_det _ _ _ _ R1 R2) | reflexivity].
  - exfalso. destruct (multi_stuck_det _ _ _ _ _ _ R1 R2 (skip_stuck _)
                        (fun c' s' => head_newjob_stuck _ _ _ _ _ c' s' Hh2)) as [<- _].
    discriminate.
  - exfalso. destruct (multi_stuck_det _ _ _ _ _ _ R1 R2
                        (fun c' s' => head_newjob_stuck _ _ _ _ _ c' s' Hh1) (skip_stuck _))
      as [-> _].
    discriminate.
  - destruct (multi_stuck_det _ _ _ _ _ _ R1 R2
                (fun c' s' => head_newjob_stuck _ _ _ _ _ c' s' Hh1)
                (fun c' s' => head_newjob_stuck _ _ _ _ _ c' s' Hh2)) as [<- <-].
    rewrite Hh1 in Hh2. injection Hh2 as <- <- <-.
    rewrite Ht1 in Ht2. injection Ht2 as <-.
    destruct (IH _ _ H2') as [<- <-]. split; reflexivity.
Qed.

Scheme pre_run_mut := Induction for pre_run Sort Prop
  with pre_runs_mut := Induction for pre_runs Sort Prop.

(** Pre-order runs are deterministic. *)
Lemma pre_run_unique : forall j g g1 g2 l1 l2,
  pre_run j g g1 l1 -> pre_run j g g2 l2 -> g1 = g2 /\ l1 = l2.
Proof.
  intros j g g1 g2 l1 l2 H1. revert g2 l2.
  apply (pre_run_mut
           (fun j g g1 l1 _ => forall g2 l2, pre_run j g g2 l2 -> g1 = g2 /\ l1 = l2)
           (fun cs g g1 l1 _ => forall g2 l2, pre_runs cs g g2 l2 -> g1 = g2 /\ l1 = l2));
    [| | | exact H1].
  - intros j0 g0 s' cs g' subs Hb _ IH g2 l2 H2.
    inversion H2 as [? ? s'' cs' ? subs' Hb' Hs']; subst.
    destruct (run_body_det _ _ _ _ _ _ Hb Hb') as [<- <-].
    destruct (IH _ _ Hs') as [<- <-]. split; reflexivity.
  - intros g0 g2 l2 H2. inversion H2; subst. split; reflexivity.
  - intros c cs g0 ga gb la lb _ IHc _ IHcs g2 l2 H2.
    inversion H2 as [| ? ? ? ga' ? la' lb' Hc' Hcs']; subst.
    destruct (IHc _ _ Hc') as [<- <-]. destruct (IHcs _ _ Hcs') as [<- <-].
    split; reflexivity.
Qed.

(** ** Pre-order runs depend only on their footprint *)

Lemma head_writes : forall c w a rest,
  head_newjob c = Some (w, a, rest) -> incl (writes rest) (writes c).
Proof.
  intros c. induction c; simpl; intros wq aq rest H; try discriminate.
  - destruct (head_newjob c1) as [[[w' a'] c1'] |] eqn:E; [| discriminate].
    injection H as -> -> <-. simpl. intros y Hy. apply in_app_or in Hy as [Hy | Hy];
      apply in_or_app; [left | right; exact Hy].
    eapply IHc1; [first [reflexivity | exact E] | exact Hy].
  - injection H as -> -> <-. intros y [].
Qed.

(** A block changes only what its code writes. *)
Lemma run_body_unch : forall c s s' K l,
  run_body c s s' K -> ~ In (base l) (writes c) -> s' l = s l.
Proof.
  intros c s s' K l H. induction H as [c s s' R | c s b' s1 tid args rest t s2 K R Hh Ht H IH];
    intros Hn.
  - exact (multi_step_unwritten _ _ _ _ _ R Hn).
  - destruct (multi_shape _ _ _ _ R) as [_ [Wb _]].
    rewrite IH by (intro Hw; apply Hn; apply Wb; apply (head_writes _ _ _ _ Hh); exact Hw).
    exact (multi_step_unwritten _ _ _ _ _ R Hn).
Qed.

(** A block depends only on the names its code mentions, and spawns the
    same children from states that agree on them. *)
Lemma run_body_on : forall c s s' K, run_body c s s' K ->
  forall S t, incl (cbases c) S -> eqon S s t ->
  exists t', run_body c t t' K /\ eqon S s' t'.
Proof.
  intros c s s' K H. induction H as [c s s' R | c s b' s1 tid args rest t s2 K R Hh Ht H IH];
    intros S u Hi He.
  - destruct (multi_on _ _ _ _ R S u Hi He) as [u' [Ru Eu]].
    exists u'. split; [constructor; exact Ru | exact Eu].
  - destruct (multi_on _ _ _ _ R S u Hi He) as [u1 [Ru E1]].
    destruct (multi_shape _ _ _ _ R) as [Bb _].
    destruct (head_shape _ _ _ _ Hh) as [Br [Ba _]].
    destruct (IH S u1) as [u2 [R2 E2]];
      [intros y Hy; apply Hi, Bb, Br; exact Hy | exact E1 |].
    exists u2. split; [| exact E2].
    replace (mk_child 0%nat t args s1) with (mk_child 0%nat t args u1).
    + econstructor; eassumption.
    + unfold mk_child. f_equal. extensionality l. unfold restrict.
      destruct (memb (base l) args) eqn:Em; [| reflexivity].
      symmetry. apply E1. apply Hi, Bb, Ba. apply memb_In. exact Em.
Qed.

Lemma outside_frame : forall j x, In x (writes (j_body j)) -> ~ In x (shwr j) ->
  memb x (j_frame j) = true.
Proof.
  intros j x Hw Hn. destruct (memb x (j_frame j)) eqn:E; [reflexivity |].
  exfalso. apply Hn. unfold shwr. apply outside_In. split; [exact Hw | apply memb_false; exact E].
Qed.

(** A pre-order run changes only what its jobs write. *)
Combined Scheme pre_mut from pre_run_mut, pre_runs_mut.

Lemma pre_unch_all :
  (forall j g g' L, pre_run j g g' L -> forall x, ~ In (base x) (wrl L) -> g' x = g x) /\
  (forall cs g g' L, pre_runs cs g g' L -> forall x, ~ In (base x) (wrl L) -> g' x = g x).
Proof.
  apply pre_mut.
  - intros j0 g0 s' cs g1 subs Hb _ IH x Hx. simpl in Hx.
    rewrite IH by (intro Hw; apply Hx; apply in_or_app; right; exact Hw).
    unfold merge. destruct (memb (base x) (j_frame j0)) eqn:Em; [reflexivity |].
    rewrite (run_body_unch _ _ _ _ _ Hb).
    + unfold merge. rewrite Em. reflexivity.
    + intro Hw. assert (Hs : ~ In (base x) (shwr j0))
        by (intro Hs; apply Hx; apply in_or_app; left; exact Hs).
      rewrite (outside_frame _ _ Hw Hs) in Em. discriminate.
  - intros g0 x _. reflexivity.
  - intros c cs g0 g1 g2 l1 l2 _ IHc _ IHcs x Hx. unfold wrl in Hx. rewrite flat_map_app in Hx.
    rewrite IHcs, IHc; [reflexivity | |]; intro Hw; apply Hx; apply in_or_app; auto.
Qed.

Definition pre_unch := proj1 pre_unch_all.
Definition pre_unch_s := proj2 pre_unch_all.

Lemma pre_on : forall j g g' L, pre_run j g g' L ->
  forall h, eqon (fpl L) g h ->
  exists h', pre_run j h h' L /\ eqon (fpl L) g' h' /\
             (forall x, ~ In (base x) (wrl L) -> h' x = h x).
Proof.
  intros j g g' L H.
  apply (pre_run_mut
    (fun j g g' L _ => forall h, eqon (fpl L) g h ->
       exists h', pre_run j h h' L /\ eqon (fpl L) g' h' /\
                  (forall x, ~ In (base x) (wrl L) -> h' x = h x))
    (fun cs g g' L _ => forall h, eqon (fpl L) g h ->
       exists h', pre_runs cs h h' L /\ eqon (fpl L) g' h' /\
                  (forall x, ~ In (base x) (wrl L) -> h' x = h x)));
    [| | | exact H].
  - intros j0 g0 s' cs g1 subs Hb Hs IH h He.
    set (F := j_frame j0) in *.
    assert (Hi : eqon (cbases (j_body j0)) (merge F (j_lstate j0) g0) (merge F (j_lstate j0) h)).
    { intros l Hl. unfold merge. destruct (memb (base l) F) eqn:Em; [reflexivity |].
      apply He. simpl. apply in_or_app. left. unfold shfp. apply outside_In.
      split; [exact Hl | apply memb_false; exact Em]. }
    destruct (run_body_on _ _ _ _ Hb _ _ (incl_refl _) Hi) as [t' [Rt Et]].
    destruct (IH (merge F h t')) as [h' [Rh [E' U']]].
    { intros x Hx. unfold merge. destruct (memb (base x) F) eqn:Em.
      - apply He. simpl. apply in_or_app. right. exact Hx.
      - destruct (in_dec string_dec (base x) (cbases (j_body j0))) as [Hc | Hc]; [apply Et; exact Hc |].
        assert (Hw : ~ In (base x) (writes (j_body j0))) by (intro W; apply Hc, writes_cbases, W).
        rewrite (run_body_unch _ _ _ _ x Hb Hw), (run_body_unch _ _ _ _ x Rt Hw).
        unfold merge. rewrite Em. apply He. simpl. apply in_or_app. right. exact Hx. }
    exists h'. split; [| split].
    + econstructor; eassumption.
    + intros x Hx. simpl in Hx.
      destruct (in_dec string_dec (base x) (fpl subs)) as [Hin | Hout]; [apply E'; exact Hin |].
      apply in_app_or in Hx as [Hx | Hx]; [| contradiction].
      assert (Hw : ~ In (base x) (wrl subs)) by (intro W; apply Hout, wrl_fpl, W).
      rewrite (pre_unch_s _ _ _ _ Hs x Hw), (U' x Hw).
      unfold shfp in Hx. apply outside_In in Hx as [Hx Hn].
      unfold merge. apply memb_false in Hn. fold F in Hn. rewrite Hn. apply Et. exact Hx.
    + intros x Hx. simpl in Hx.
      rewrite U' by (intro W; apply Hx; apply in_or_app; right; exact W).
      unfold merge. destruct (memb (base x) F) eqn:Em; [reflexivity |].
      rewrite (run_body_unch _ _ _ _ _ Rt).
      * unfold merge. rewrite Em. reflexivity.
      * intro Hw. assert (Hs' : ~ In (base x) (shwr j0))
          by (intro W; apply Hx; apply in_or_app; left; exact W).
        unfold F in Em. rewrite (outside_frame _ _ Hw Hs') in Em. discriminate.
  - intros g0 h He. exists h. split; [constructor | split; [exact He | reflexivity]].
  - intros c cs g0 g1 g2 l1 l2 Hc IHc Hcs IHcs h He.
    unfold fpl in He. rewrite flat_map_app in He. fold (fpl l1) (fpl l2) in He.
    destruct (IHc h) as [h1 [R1 [E1 U1]]].
    { intros x Hx. apply He. apply in_or_app. left. exact Hx. }
    destruct (IHcs h1) as [h2 [R2 [E2 U2]]].
    { intros x Hx. destruct (in_dec string_dec (base x) (fpl l1)) as [Hin | Hout];
        [apply E1; exact Hin |].
      assert (Hw : ~ In (base x) (wrl l1)) by (intro W; apply Hout, wrl_fpl, W).
      rewrite (pre_unch _ _ _ _ Hc x Hw), (U1 x Hw). apply He. apply in_or_app. right. exact Hx. }
    exists h2. split; [econstructor; eassumption | split].
    + intros x Hx. unfold fpl in Hx. rewrite flat_map_app in Hx. fold (fpl l1) (fpl l2) in Hx.
      destruct (in_dec string_dec (base x) (fpl l2)) as [Hin | Hout]; [apply E2; exact Hin |].
      apply in_app_or in Hx as [Hx | Hx]; [| contradiction].
      assert (Hw : ~ In (base x) (wrl l2)) by (intro W; apply Hout, wrl_fpl, W).
      rewrite (pre_unch_s _ _ _ _ Hcs x Hw), (U2 x Hw). apply E1. exact Hx.
    + intros x Hx. unfold wrl in Hx. rewrite flat_map_app in Hx.
      rewrite U2, U1; [reflexivity | |]; intro W; apply Hx; apply in_or_app; auto.
Qed.

(** ** The rest of a parent moves before its child's subtree *)

Lemma swap_pre : forall j g b' s1 tid args rest t g2 Lc s'' cs2 g3 kids2,
  let F := j_frame j in
  ⟨ j_body j , merge F (j_lstate j) g ⟩ ↝* ⟨ b' , s1 ⟩ ->
  head_newjob b' = Some (tid, args, rest) ->
  find_task T tid = Some t ->
  pre_run (mk_child 0%nat t args s1) (merge F g s1) g2 Lc ->
  run_body rest (merge F s1 g2) s'' cs2 ->
  pre_runs cs2 (merge F g2 s'') g3 kids2 ->
  (forall x, In x (wrl Lc) -> ~ In x (outside F (cbases rest))) ->
  (forall x, In x (outside F (writes rest)) -> ~ In x (fpl Lc)) ->
  pre_run j g g3 (j :: Lc ++ kids2).
Proof.
  intros j g b' s1 tid args rest t g2 Lc s'' cs2 g3 kids2 F R Hh Ht Hc Hr Hk D1 D2.
  set (c := mk_child 0%nat t args s1) in *.
  (* the rest of j, from the state at the newJob *)
  assert (Ea : eqon (cbases rest) (merge F s1 g2) (merge F s1 (merge F g s1))).
  { intros l Hl. destruct (memb (base l) F) eqn:Em; [unfold merge; rewrite Em; reflexivity |].
    assert (U : g2 l = merge F g s1 l).
    { apply (pre_unch _ _ _ _ Hc). intro W. apply (D1 _ W). apply outside_In.
      split; [exact Hl | apply memb_false; exact Em]. }
    unfold merge in *. rewrite Em in *. exact U. }
  destruct (run_body_on _ _ _ _ Hr _ _ (incl_refl _) Ea) as [S' [Rr Er]].
  rewrite merge_self in Rr.
  assert (Rb : run_body (j_body j) (merge F (j_lstate j) g) S' (c :: cs2))
    by (econstructor; eassumption).
  (* the child's subtree, after it *)
  assert (Ec : eqon (fpl Lc) (merge F g s1) (merge F g S')).
  { intros l Hl. unfold merge. destruct (memb (base l) F) eqn:Em; [reflexivity |].
    symmetry. apply (run_body_unch _ _ _ _ _ Rr). intro W. apply (D2 (base l)); [| exact Hl].
    apply outside_In. split; [exact W | apply memb_false; exact Em]. }
  destruct (pre_on _ _ _ _ Hc _ Ec) as [gA [Rc [EA UA]]].
  (* it ends where the dfs order does *)
  assert (Eg : gA = merge F g2 s'').
  { extensionality x.
    destruct (in_dec string_dec (base x) (fpl Lc)) as [Hin | Hout].
    - rewrite <- (EA x Hin). unfold merge at 1. destruct (memb (base x) F) eqn:Em; [reflexivity |].
      rewrite (run_body_unch _ _ _ _ _ Hr).
      + unfold merge. rewrite Em. reflexivity.
      + intro W. apply (D2 (base x)); [| exact Hin]. apply outside_In.
        split; [exact W | apply memb_false; exact Em].
    - assert (Hw : ~ In (base x) (wrl Lc)) by (intro W; apply Hout, wrl_fpl, W).
      rewrite (UA x Hw). pose proof (pre_unch _ _ _ _ Hc x Hw) as U2.
      unfold merge in *. destruct (memb (base x) F) eqn:Em; [rewrite U2; reflexivity |].
      destruct (in_dec string_dec (base x) (cbases rest)) as [Hcb | Hcb]; [symmetry; apply Er; exact Hcb |].
      assert (Hwr : ~ In (base x) (writes rest)) by (intro W; apply Hcb, writes_cbases, W).
      rewrite (run_body_unch _ _ _ _ x Rr Hwr), (run_body_unch _ _ _ _ x Hr Hwr).
      rewrite Em, U2. reflexivity. }
  subst gA. econstructor; [exact Rb |]. econstructor; eassumption.
Qed.

(** (A1') The sequential run is a pre-order run, under the syntactic
    condition of Footprint.v.  Generalizes [dfs_blocks] and
    [dfs_free_dfs]: the rest of the parent, moved before the child's
    subtree, reads nothing that subtree writes, including the arguments of
    its later newJobs. *)
Theorem dfs_pre_run : forall j g g' kids,
  dfs_free T j g g' kids -> forall w, of_task T w j -> spawn_ok_all T w ->
  pre_run j g g' (j :: kids).
Proof.
  intros j g g' kids H.
  induction H as [j g s' R
                 | j g b' s1 tid args rest t g2 g3 kids1 kids2 R Hh Ht D1 IH1 D2 IH2];
    intros w Hw Hc.
  - econstructor; [constructor; exact R | constructor].
  - pose proof (dfs_free_dfs T _ _ _ _ D1) as Sub.
    destruct Hw as [tw [Htw [Ar [Aw Nj]]]].
    destruct (multi_shape _ _ _ _ R) as [_ [_ [_ [_ Hnj]]]].
    destruct (head_shape _ _ _ _ Hh) as [_ [_ [_ [_ Hp]]]].
    destruct (Hp (reach T w) (Hnj (reach T w) Nj)) as [Rch Njr].
    destruct (multi_after _ _ _ _ R) as [Mr Mw].
    destruct (head_after _ _ _ _ Hh) as [Hr Hwr].
    assert (Cc : spawn_ok_all T tid).
    { destruct Hc as [_ Hr']. split; [exact (Hr' _ _ Rch) |].
      intros u a Hra. apply (Hr' u a). eapply R_tr; eassumption. }
    pose proof (of_task_root T tid t (mk_child 0%nat t args s1) Ht eq_refl) as Ot.
    destruct (Sub tid Ot Cc) as [_ F1].
    pose proof (IH1 tid Ot Cc) as P1.
    assert (Kt : of_task T w (cont j s1 rest)).
    { exists tw. unfold cont. simpl. split; [exact Htw | split; [| split]].
      - intros y Hy. apply Ar. apply Mr. apply Hr. apply after_rd_incl. exact Hy.
      - intros y Hy. apply Aw. apply Mw. apply Hwr. apply after_wr_incl. exact Hy.
      - exact Njr. }
    pose proof (IH2 w Kt Hc) as P2.
    inversion P2 as [? ? s'' cs2 ? ? Hb2 Hs2]; subst. unfold cont in Hb2, Hs2. simpl in Hb2, Hs2.
    assert (Fsub : Forall (spawned T w) (mk_child 0%nat t args s1 :: kids1)).
    { constructor; [exists tid, args, t, s1; auto |].
      eapply Forall_impl; [| exact F1].
      intros k [u [a [tu [s [Hr1 [Hf ->]]]]]]. exists u, a, tu, s.
      split; [eapply R_tr; eassumption | auto]. }
    rewrite Forall_forall in Fsub.
    change (pre_run j g g3 (j :: (mk_child 0%nat t args s1 :: kids1) ++ kids2)).
    eapply swap_pre; try eassumption.
    + intros x Hx Hj. unfold wrl in Hx. apply in_flat_map in Hx as [k [Hk Hx]].
      destruct (Fsub k Hk) as [u [a [tu [s [Hr1 [Hf ->]]]]]].
      destruct (proj1 Hc tw Htw u a tu Hr1 Hf) as [N1 _].
      apply (N1 x Hx). apply outside_In in Hj as [Hj _].
      apply Ar. apply Mr. apply Hr. exact Hj.
    + intros x Hx Hs. unfold fpl in Hs. apply in_flat_map in Hs as [k [Hk Hs]].
      destruct (Fsub k Hk) as [u [a [tu [s [Hr1 [Hf ->]]]]]].
      destruct (proj1 Hc tw Htw u a tu Hr1 Hf) as [_ N2].
      apply (N2 x Hs). apply outside_In in Hx as [Hx _].
      apply Aw. apply Mw. apply Hwr. exact Hx.
Qed.

End Runs.

(* ================================================================= *)
(** * 3. (P) Program Order Is the Pre-order of the Fork Tree *)
(* ================================================================= *)

(** The children [p] spawns in the trace, in order. *)
Fixpoint forks_of (es : list event) (p : job_id) : list job :=
  match es with
  | [] => []
  | EFork q c :: es' => if Nat.eqb q p then c :: forks_of es' p else forks_of es' p
  | _ :: es' => forks_of es' p
  end.

(** [preorder F j L]: [L] lists the tree below [j], whose children are
    given by [F], in pre-order. *)
Inductive preorder (F : job_id -> list job) : job -> list job -> Prop :=
  | PO : forall j subs, Forall2 (preorder F) (F (j_jid j)) subs ->
         preorder F j (j :: concat subs).

(* ================================================================= *)
(** * 4. Serializable Traces Linearize, Recording Forks (Part B') *)
(* ================================================================= *)

(** The first job to act (step or fork) in a trace. *)
Fixpoint first_act (es : list event) : option job_id :=
  match es with
  | [] => None
  | e :: es' => match actor e with Some a => Some a | None => first_act es' end
  end.

(** The forks of a trace, (parent id, new job). *)
Fixpoint fork_pairs (es : list event) : list (job_id * job) :=
  match es with
  | [] => []
  | EFork a c :: es' => (a, c) :: fork_pairs es'
  | _ :: es' => fork_pairs es'
  end.

Definition acts (a : job_id) (es : list event) : Prop :=
  exists e, In e es /\ actor e = Some a.

Definition has_act (a : job_id) (es : list event) : bool :=
  existsb (fun e => match actor e with Some b => Nat.eqb a b | None => false end) es.

Lemma has_act_iff : forall a es, has_act a es = true <-> acts a es.
Proof.
  intros a es. unfold has_act, acts. rewrite existsb_exists. split.
  - intros [e [He Hb]]. exists e. split; [exact He |].
    destruct (actor e) as [b |]; [apply Nat.eqb_eq in Hb; subst; reflexivity | discriminate].
  - intros [e [He Ha]]. exists e. split; [exact He | rewrite Ha; apply Nat.eqb_refl].
Qed.

Lemma first_act_acts : forall es a, first_act es = Some a -> acts a es.
Proof.
  induction es as [| e es IH]; simpl; intros a H; [discriminate |].
  destruct (actor e) as [b |] eqn:Eb.
  - injection H as ->. exists e. split; [left; reflexivity | exact Eb].
  - destruct (IH a H) as [e' [Hin Ha]]. exists e'. split; [right; exact Hin | exact Ha].
Qed.

Lemma contiguous_f_tail : forall e es, contiguous_f (e :: es) -> contiguous_f es.
Proof.
  intros e es H pre mid post a e1 e2 E A1 A2.
  apply (H (e :: pre) mid post a e1 e2); [rewrite E; reflexivity | exact A1 | exact A2].
Qed.

Lemma first_act_mid : forall mid a e post,
  (forall e' b, In e' mid -> actor e' = Some b -> b = a) -> actor e = Some a ->
  first_act (mid ++ e :: post) = Some a.
Proof.
  induction mid as [| e0 mid IH]; intros a e post H Ha; simpl; [rewrite Ha; reflexivity |].
  destruct (actor e0) as [b |] eqn:Eb.
  - f_equal. exact (H e0 b (or_introl eq_refl) Eb).
  - apply IH; [intros e' b' Hin; apply H; right; exact Hin | exact Ha].
Qed.

(** If a job acts again later, its next action is the next action. *)
Lemma contiguous_f_next : forall e es a,
  contiguous_f (e :: es) -> actor e = Some a -> acts a es -> first_act es = Some a.
Proof.
  intros e es a H Ha [e2 [Hin A2]]. apply in_split in Hin as [mid [post ->]].
  apply (first_act_mid _ _ _ _); [| exact A2].
  intros e' b Hin' Hb. exact (H [] mid post a e e2 eq_refl Ha A2 e' b Hin' Hb).
Qed.

Lemma skip_multi : forall s c s', ⟨ SKIP , s ⟩ ↝* ⟨ c , s' ⟩ -> c = SKIP /\ s' = s.
Proof.
  intros s c s' H. inversion H as [| ? ? ? ? ? ? Hs]; subst; [split; reflexivity | inversion Hs].
Qed.

Section Lin.
Variable T : task_list.

Lemma run_body_skip : forall s s' K, run_body T SKIP s s' K -> s' = s /\ K = [].
Proof.
  intros s s' K H. inversion H as [? ? ? R | ? ? b' s1 ? ? ? ? ? ? R Hh]; subst.
  - apply skip_multi_refl in R. split; [exact R | reflexivity].
  - apply skip_multi in R as [-> ->]. discriminate.
Qed.

Lemma run_body_step : forall c s c' s' s'' K,
  ⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩ -> run_body T c' s' s'' K -> run_body T c s s'' K.
Proof.
  intros c s c' s' s'' K Hs H. inversion H; subst.
  - constructor. econstructor; eassumption.
  - econstructor; [econstructor; eassumption | eassumption | eassumption | eassumption].
Qed.

(** A job with nothing left to do can be inserted anywhere, and removed. *)
Lemma runs_sp_insert : forall k pre post g g' K, j_body k = SKIP ->
  runs_sp T (pre ++ post) g g' K -> runs_sp T (pre ++ k :: post) g g' K.
Proof.
  intros k pre. induction pre as [| j pre IH]; intros post g g' K Hs H; simpl in *.
  - change K with (map (fun c => (j_jid k, c)) [] ++ K).
    econstructor; [rewrite Hs; constructor; apply MS_Refl |]. rewrite merge_back. exact H.
  - inversion H; subst. econstructor; [eassumption |]. apply IH; assumption.
Qed.

Lemma runs_sp_remove : forall k pre post g g' K, j_body k = SKIP ->
  runs_sp T (pre ++ k :: post) g g' K -> runs_sp T (pre ++ post) g g' K.
Proof.
  intros k pre. induction pre as [| j pre IH]; intros post g g' K Hs H; simpl in *.
  - inversion H as [| ? ? ? s' Kk ? K' Hb Hr]; subst. rewrite Hs in Hb.
    apply run_body_skip in Hb as [-> ->]. rewrite merge_back in Hr. exact Hr.
  - inversion H; subst. econstructor; [eassumption |]. apply IH; assumption.
Qed.

End Lin.

(** The fork step, in detail. *)
Lemma step_fork : forall spec cfg a c cfg2,
  config_step spec cfg (EFork a c) cfg2 ->
  exists j rest tid args body t,
    Permutation (all_jobs cfg) (j :: rest) /\
    Permutation (all_jobs cfg2)
      ({| j_jid := j_jid j; j_tid := j_tid j; j_frame := j_frame j;
          j_lstate := j_lstate j; j_body := body |} :: c :: rest) /\
    j_jid j = a /\ head_newjob (j_body j) = Some (tid, args, body) /\
    find_task (c_tasks cfg) tid = Some t /\
    c = mk_child (c_next cfg) t args (merge (j_frame j) (j_lstate j) (c_gstate cfg)) /\
    c_gstate cfg2 = c_gstate cfg /\ c_tasks cfg2 = c_tasks cfg /\ c_next cfg2 = S (c_next cfg).
Proof.
  intros spec cfg a c cfg2 H. inversion H; subst.
  exists j, (jr1 ++ jr2 ++ map fst jw), tid, args, rest, t. aj.
  repeat split; try reflexivity; try assumption.
  - rewrite <- app_assoc. apply Permutation_sym, Permutation_middle.
  - rewrite <- app_assoc, <- app_comm_cons. apply Permutation_sym.
    apply Permutation_cons_app.
    rewrite !(app_assoc jr1 jr2). apply Permutation_cons_app. reflexivity.
Qed.

(** A job that does not act in a complete trace is done. *)
Lemma no_act_skip : forall spec cfg es cfg',
  trace spec cfg es cfg' -> terminal cfg' ->
  forall j, In j (all_jobs cfg) -> ~ acts (j_jid j) es -> j_body j = SKIP.
Proof.
  intros spec cfg es cfg' Htr. induction Htr as [cfg | cfg1 e cfg2 es cfg3 Hstep Htr IH];
    intros Hterm j Hj Hno.
  - destruct Hterm as [Hr Hw]. unfold all_jobs in Hj. rewrite Hr, Hw in Hj. contradiction.
  - pose proof (step_shape _ _ _ _ Hstep) as [_ Hs].
    assert (Hno' : ~ acts (j_jid j) es)
      by (intros [e' [Hin Ha]]; apply Hno; exists e'; split; [right; exact Hin | exact Ha]).
    destruct e as [a | a | a | a b | a | a c].
    + destruct Hs as [k [k' [rest [P1 [P2 [E1 _]]]]]].
      apply (Permutation_in _ P1) in Hj as [<- | Hj].
      * exfalso. apply Hno. exists (ELocal a). split; [left; reflexivity | simpl; congruence].
      * apply IH; [exact Hterm | | exact Hno'].
        apply (Permutation_in _ (Permutation_sym P2)). right. exact Hj.
    + destruct Hs as [k [rest [P1 [E [_ [Hb _]]]]]].
      apply (Permutation_in _ P1) in Hj as [<- | Hj]; [exact Hb |].
      apply IH; [exact Hterm | rewrite E; exact Hj | exact Hno'].
    + destruct Hs as [P _]. apply IH; [exact Hterm | apply (Permutation_in _ P); exact Hj | exact Hno'].
    + destruct Hs as [P _]. apply IH; [exact Hterm | apply (Permutation_in _ P); exact Hj | exact Hno'].
    + destruct Hs as [P _]. apply IH; [exact Hterm | apply (Permutation_in _ P); exact Hj | exact Hno'].
    + destruct Hs as [k [k' [rest [P1 [P2 [E1 _]]]]]].
      apply (Permutation_in _ P1) in Hj as [<- | Hj].
      * exfalso. apply Hno. exists (EFork a c). split; [left; reflexivity | simpl; congruence].
      * apply IH; [exact Hterm | | exact Hno'].
        apply (Permutation_in _ (Permutation_sym P2)). right. right. exact Hj.
Qed.

(** A job id that acts later is a current job or not yet allocated. *)
Lemma act_ids : forall spec cfg es cfg',
  trace spec cfg es cfg' ->
  forall a, acts a es -> In a (jids cfg) \/ (c_next cfg <= a)%nat.
Proof.
  intros spec cfg es cfg' Htr. induction Htr as [cfg | cfg1 e cfg2 es cfg3 Hstep Htr IH];
    intros x [e0 [Hin Ha]]; [contradiction |].
  pose proof (step_shape _ _ _ _ Hstep) as [_ Hs]. unfold jids in *.
  destruct Hin as [He | Hin].
  - subst e0. left. destruct e as [a | a | a | a b | a | a c]; simpl in Ha; try discriminate;
      injection Ha as <-.
    + destruct Hs as [k [k' [rest [P1 [_ [E1 _]]]]]].
      rewrite <- E1. apply in_map. apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity.
    + destruct Hs as [k [k' [rest [P1 [_ [E1 _]]]]]].
      rewrite <- E1. apply in_map. apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity.
  - assert (IH' := IH x (ex_intro _ e0 (conj Hin Ha))).
    destruct e as [a | a | a | a b | a | a c].
    + destruct Hs as [k [k' [rest [P1 [P2 [E1 [E2 [_ [_ [_ [_ En]]]]]]]]]]].
      rewrite En in IH'. destruct IH' as [IH' | IH']; [left | right; exact IH'].
      apply in_map_iff in IH' as [m [<- Hm]]. apply (Permutation_in _ P2) in Hm.
      destruct Hm as [<- | Hm].
      * rewrite E2, <- E1. apply in_map.
        apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity.
      * apply in_map. apply (Permutation_in _ (Permutation_sym P1)). right. exact Hm.
    + destruct Hs as [k [rest [P1 [E [_ [_ [_ En]]]]]]].
      rewrite En, E in IH'. destruct IH' as [IH' | IH']; [left | right; exact IH'].
      apply in_map_iff in IH' as [m [<- Hm]]. apply in_map.
      apply (Permutation_in _ (Permutation_sym P1)). right. exact Hm.
    + destruct Hs as [P [_ En]]. rewrite En in IH'. destruct IH' as [IH' | IH']; [left | right; exact IH'].
      apply in_map_iff in IH' as [m [<- Hm]]. apply in_map. apply (Permutation_in _ (Permutation_sym P)). exact Hm.
    + destruct Hs as [P [_ En]]. rewrite En in IH'. destruct IH' as [IH' | IH']; [left | right; exact IH'].
      apply in_map_iff in IH' as [m [<- Hm]]. apply in_map. apply (Permutation_in _ (Permutation_sym P)). exact Hm.
    + destruct Hs as [P [_ En]]. rewrite En in IH'. destruct IH' as [IH' | IH']; [left | right; exact IH'].
      apply in_map_iff in IH' as [m [<- Hm]]. apply in_map. apply (Permutation_in _ (Permutation_sym P)). exact Hm.
    + destruct Hs as [k [k' [rest [P1 [P2 [E1 [E2 [_ [Ec [_ En]]]]]]]]]].
      rewrite En in IH'. destruct IH' as [IH' | IH']; [| right; apply le_S_n; apply le_S; exact IH'].
      apply in_map_iff in IH' as [m [<- Hm]]. apply (Permutation_in _ P2) in Hm.
      destruct Hm as [<- | [<- | Hm]].
      * left. rewrite E2, <- E1. apply in_map. apply (Permutation_in _ (Permutation_sym P1)). left. reflexivity.
      * right. rewrite Ec. apply le_n.
      * left. apply in_map. apply (Permutation_in _ (Permutation_sym P1)). right. exact Hm.
Qed.

(** [lin] is a linearization of the trace that records its forks: it holds
    the trace's jobs (as created), running them one at a time gives the
    final shared state, and the children each spawns are the trace's. *)
Definition lin_sp (cfg : config) (es : list event) (cfg' : config) (lin : list job)
                  (K : list (job_id * job)) : Prop :=
  Permutation (trace_jobs cfg es) lin /\
  runs_sp (c_tasks cfg) lin (c_gstate cfg) (c_gstate cfg') K /\
  Permutation (map cview K) (map cview (fork_pairs es)).

Lemma cview_child : forall p (n m : nat) t args s,
  cview (p, mk_child n t args s) = cview (p, mk_child m t args s).
Proof. reflexivity. Qed.

(** Part B': the invariant, from any point of a complete trace whose
    actions are contiguous per job ([contiguous_f]). *)
Lemma serial_suffix_sp : forall spec cfg es cfg',
  trace spec cfg es cfg' -> terminal cfg' -> contiguous_f es -> ids_fresh cfg ->
  (exists lin K, lin_sp cfg es cfg' lin K) /\
  (forall j, In j (all_jobs cfg) -> first_act es = Some (j_jid j) ->
     exists lin K, lin_sp cfg es cfg' (j :: lin) K).
Proof.
  intros spec cfg es cfg' Htr.
  induction Htr as [cfg | cfg1 e cfg2 es cfg3 Hstep Htr IH]; intros Hterm Hcont Hfresh.
  - destruct Hterm as [Hr Hw].
    assert (Ha : all_jobs cfg = []) by (unfold all_jobs; rewrite Hr, Hw; reflexivity).
    split.
    + exists [], []. unfold lin_sp, trace_jobs. rewrite Ha. simpl.
      split; [constructor | split; constructor].
    + intros j Hj. rewrite Ha in Hj. contradiction.
  - pose proof (step_fresh _ _ _ _ Hstep Hfresh) as Hfresh2.
    destruct (IH Hterm (contiguous_f_tail _ _ Hcont) Hfresh2) as [IHA IHB].
    pose proof (step_shape _ _ _ _ Hstep) as [HT Hs].
    unfold lin_sp, trace_jobs in IHA, IHB. rewrite HT in IHA, IHB.
    destruct Hfresh as [Hnd Hlt].
    (* for an action of job k, the case where k comes first gives both parts *)
    assert (Fin : forall k, In k (all_jobs cfg1) -> first_act (e :: es) = Some (j_jid k) ->
              (exists lin K, lin_sp cfg1 (e :: es) cfg3 (k :: lin) K) ->
              (exists lin K, lin_sp cfg1 (e :: es) cfg3 lin K) /\
              (forall j, In j (all_jobs cfg1) -> first_act (e :: es) = Some (j_jid j) ->
                 exists lin K, lin_sp cfg1 (e :: es) cfg3 (j :: lin) K)).
    { intros k Hk Hf Hkey. split; [destruct Hkey as [lin [K H]]; exists (k :: lin), K; exact H |].
      intros j Hj Hfj. replace j with k; [exact Hkey |].
      apply (nodup_jid_eq (all_jobs cfg1)); try assumption. congruence. }
    destruct e as [a | a | a | a b | a | a c].
    + (* ELocal: job k steps to k' *)
      destruct Hs as [k [k' [rest [P1 [P2 [E1 [E2 [Ef [Hk [Hst [Eg En]]]]]]]]]]].
      assert (Hk1 : In k (all_jobs cfg1))
        by (apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity).
      assert (Hk2 : In k' (all_jobs cfg2))
        by (apply (Permutation_in _ (Permutation_sym P2)); left; reflexivity).
      apply (Fin k Hk1); [simpl; congruence |].
      unfold lin_sp, trace_jobs. simpl forked. simpl fork_pairs.
      assert (PA : Permutation (all_jobs cfg1 ++ forked es) (k :: rest ++ forked es))
        by (apply (Permutation_app_tail _ P1)).
      assert (PB : Permutation (all_jobs cfg2 ++ forked es) (k' :: rest ++ forked es))
        by (apply (Permutation_app_tail _ P2)).
      destruct (has_act a es) eqn:Hact.
      * (* k acts again: it is next *)
        apply has_act_iff in Hact.
        pose proof (contiguous_f_next _ _ _ Hcont eq_refl Hact) as Hfirst.
        rewrite <- E2 in Hfirst.
        destruct (IHB k' Hk2 Hfirst) as [lin' [K [Pl [Rl Kl]]]].
        rewrite Eg in Rl.
        inversion Rl as [| ? ? ? s'' Kk ? K' Rk' Rrest]; subst.
        rewrite Ef, merge_self in Rk'. rewrite Ef, merge_shadow in Rrest.
        exists lin', (map (fun c => (j_jid k', c)) Kk ++ K'). split; [| split].
        -- eapply Permutation_trans; [exact PA |]. apply perm_skip.
           apply (Permutation_cons_inv (a := k')).
           eapply Permutation_trans; [apply Permutation_sym, PB | exact Pl].
        -- assert (Ej : j_jid k' = j_jid k) by congruence. rewrite Ej.
           econstructor; [eapply run_body_step; [exact Hst | exact Rk'] | exact Rrest].
        -- exact Kl.
      * (* k is done: k' has nothing left *)
        assert (Hno : ~ acts (j_jid k') es)
          by (rewrite E2; intros H; apply has_act_iff in H; rewrite H in Hact; discriminate).
        pose proof (no_act_skip _ _ _ _ Htr Hterm k' Hk2 Hno) as Hsk.
        destruct IHA as [lin' [K [Pl [Rl Kl]]]].
        assert (Hin : In k' lin') by (apply (Permutation_in _ Pl); apply in_or_app; left; exact Hk2).
        apply in_split in Hin as [pre [post ->]].
        apply runs_sp_remove in Rl; [| exact Hsk].
        exists (pre ++ post), K. split; [| split].
        -- eapply Permutation_trans; [exact PA |]. apply perm_skip.
           apply (Permutation_cons_inv (a := k')).
           eapply Permutation_trans; [apply Permutation_sym, PB |].
           eapply Permutation_trans; [exact Pl |]. apply Permutation_sym, Permutation_middle.
        -- change K with (map (fun c => (j_jid k, c)) [] ++ K).
           rewrite Hsk in Hst. econstructor.
           ++ constructor. eapply MS_Step; [exact Hst | apply MS_Refl].
           ++ rewrite <- Eg. exact Rl.
        -- exact Kl.
    + (* ETerm: k terminates *)
      destruct Hs as [k [rest [P1 [E [E1 [Hb [Eg En]]]]]]].
      assert (PA : Permutation (all_jobs cfg1 ++ forked es) (k :: all_jobs cfg2 ++ forked es))
        by (rewrite E; apply (Permutation_app_tail _ P1)).
      unfold lin_sp, trace_jobs. simpl forked. simpl fork_pairs. simpl first_act. split.
      * destruct IHA as [lin' [K [Pl [Rl Kl]]]]. exists (k :: lin'), K. split; [| split].
        -- eapply Permutation_trans; [exact PA |]. apply perm_skip. exact Pl.
        -- apply (runs_sp_insert _ k [] lin'); [exact Hb |]. rewrite <- Eg. exact Rl.
        -- exact Kl.
      * intros j Hj Hfirst.
        apply (Permutation_in _ P1) in Hj as [<- | Hj].
        -- exfalso. apply first_act_acts in Hfirst.
           destruct (act_ids _ _ _ _ Htr _ Hfirst) as [Hi | Hi].
           ++ unfold jids in Hi. rewrite E in Hi.
              apply (Permutation_NoDup (perm_jids _ _ P1)) in Hnd.
              apply NoDup_cons_iff in Hnd as [Hnin _]. exact (Hnin Hi).
           ++ rewrite En in Hi.
              assert (j_jid k < c_next cfg1)%nat by
                (apply Hlt; apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity).
              lia.
        -- rewrite <- E in Hj. destruct (IHB j Hj Hfirst) as [lin' [K [Pl [Rl Kl]]]].
           exists (k :: lin'), K. split; [| split].
           ++ eapply Permutation_trans; [exact PA |].
              eapply Permutation_trans; [apply perm_skip; exact Pl |]. apply perm_swap.
           ++ apply (runs_sp_insert _ k [j] lin'); [exact Hb |]. rewrite <- Eg. exact Rl.
           ++ exact Kl.
    + (* EWaitNew *)
      destruct Hs as [P [Eg En]].
      assert (PA : Permutation (all_jobs cfg1 ++ forked es) (all_jobs cfg2 ++ forked es))
        by (apply Permutation_app_tail, P).
      unfold lin_sp, trace_jobs. simpl forked. simpl fork_pairs. simpl first_act. rewrite Eg in IHA, IHB.
      split.
      * destruct IHA as [lin' [K [Pl R]]]. exists lin', K. split; [eapply Permutation_trans; eassumption | exact R].
      * intros j Hj Hfirst. destruct (IHB j (Permutation_in _ P Hj) Hfirst) as [lin' [K [Pl R]]].
        exists lin', K. split; [eapply Permutation_trans; eassumption | exact R].
    + (* EDepElim *)
      destruct Hs as [P [Eg En]].
      assert (PA : Permutation (all_jobs cfg1 ++ forked es) (all_jobs cfg2 ++ forked es))
        by (apply Permutation_app_tail, P).
      unfold lin_sp, trace_jobs. simpl forked. simpl fork_pairs. simpl first_act. rewrite Eg in IHA, IHB.
      split.
      * destruct IHA as [lin' [K [Pl R]]]. exists lin', K. split; [eapply Permutation_trans; eassumption | exact R].
      * intros j Hj Hfirst. destruct (IHB j (Permutation_in _ P Hj) Hfirst) as [lin' [K [Pl R]]].
        exists lin', K. split; [eapply Permutation_trans; eassumption | exact R].
    + (* EFinish *)
      destruct Hs as [P [Eg En]].
      assert (PA : Permutation (all_jobs cfg1 ++ forked es) (all_jobs cfg2 ++ forked es))
        by (apply Permutation_app_tail, P).
      unfold lin_sp, trace_jobs. simpl forked. simpl fork_pairs. simpl first_act. rewrite Eg in IHA, IHB.
      split.
      * destruct IHA as [lin' [K [Pl R]]]. exists lin', K. split; [eapply Permutation_trans; eassumption | exact R].
      * intros j Hj Hfirst. destruct (IHB j (Permutation_in _ P Hj) Hfirst) as [lin' [K [Pl R]]].
        exists lin', K. split; [eapply Permutation_trans; eassumption | exact R].
    + (* EFork: k forks c and continues as k' *)
      clear Hs.
      destruct (step_fork _ _ _ _ _ Hstep)
        as [k [rest [tid [args [body [t [P1 [P2 [E1 [Hh [Ht [Ec [Eg [_ En]]]]]]]]]]]]]].
      set (k' := {| j_jid := j_jid k; j_tid := j_tid k; j_frame := j_frame k;
                    j_lstate := j_lstate k; j_body := body |}) in *.
      set (s1 := merge (j_frame k) (j_lstate k) (c_gstate cfg1)) in *.
      set (c0 := mk_child 0%nat t args s1).
      assert (Hcv : cview (a, c) = cview (j_jid k, c0)) by (rewrite Ec, E1; reflexivity).
      assert (Hk1 : In k (all_jobs cfg1))
        by (apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity).
      assert (Hk2 : In k' (all_jobs cfg2))
        by (apply (Permutation_in _ (Permutation_sym P2)); left; reflexivity).
      apply (Fin k Hk1); [simpl; congruence |].
      unfold lin_sp, trace_jobs. simpl forked. simpl fork_pairs.
      assert (PA : Permutation (all_jobs cfg1 ++ c :: forked es) (k :: rest ++ c :: forked es))
        by (apply (Permutation_app_tail _ P1)).
      assert (PB : Permutation (all_jobs cfg2 ++ forked es) (k' :: c :: rest ++ forked es))
        by (apply (Permutation_app_tail _ P2)).
      assert (PC : Permutation (rest ++ c :: forked es) (c :: rest ++ forked es))
        by (apply Permutation_sym, Permutation_middle).
      destruct (has_act a es) eqn:Hact.
      * (* k acts again: it is next *)
        apply has_act_iff in Hact.
        pose proof (contiguous_f_next _ _ _ Hcont eq_refl Hact) as Hfirst.
        assert (Hf' : first_act es = Some (j_jid k')) by (simpl; congruence).
        destruct (IHB k' Hk2 Hf') as [lin' [K [Pl [Rl Kl]]]].
        rewrite Eg in Rl.
        inversion Rl as [| ? ? ? s'' Kk ? K' Rk' Rrest]; subst. simpl in Rk', Rrest, Kl.
        exists lin', ((j_jid k, c0) :: map (fun c => (j_jid k, c)) Kk ++ K'). split; [| split].
        -- eapply Permutation_trans; [exact PA |]. apply perm_skip.
           eapply Permutation_trans; [exact PC |].
           apply (Permutation_cons_inv (a := k')).
           eapply Permutation_trans; [apply Permutation_sym, PB | exact Pl].
        -- change ((j_jid k, c0) :: map (fun c => (j_jid k, c)) Kk ++ K')
             with (map (fun c => (j_jid k, c)) (c0 :: Kk) ++ K').
           econstructor; [| exact Rrest].
           econstructor; [apply MS_Refl | exact Hh | exact Ht | exact Rk'].
        -- simpl. rewrite Hcv. apply perm_skip. exact Kl.
      * (* k is done: the rest of its body is SKIP *)
        assert (Hno : ~ acts (j_jid k') es).
        { simpl. rewrite E1. intros H. apply has_act_iff in H. rewrite H in Hact. discriminate. }
        pose proof (no_act_skip _ _ _ _ Htr Hterm k' Hk2 Hno) as Hsk. simpl in Hsk.
        destruct IHA as [lin' [K [Pl [Rl Kl]]]].
        assert (Hin : In k' lin') by (apply (Permutation_in _ Pl); apply in_or_app; left; exact Hk2).
        apply in_split in Hin as [pre [post ->]].
        apply runs_sp_remove in Rl; [| exact Hsk].
        exists (pre ++ post), ((j_jid k, c0) :: K). split; [| split].
        -- eapply Permutation_trans; [exact PA |]. apply perm_skip.
           eapply Permutation_trans; [exact PC |].
           apply (Permutation_cons_inv (a := k')).
           eapply Permutation_trans; [apply Permutation_sym, PB |].
           eapply Permutation_trans; [exact Pl |]. apply Permutation_sym, Permutation_middle.
        -- change ((j_jid k, c0) :: K) with (map (fun c => (j_jid k, c)) [c0] ++ K).
           econstructor.
           ++ econstructor; [apply MS_Refl | exact Hh | exact Ht |].
              rewrite Hsk. constructor. apply MS_Refl.
           ++ unfold s1. rewrite merge_back, <- Eg. exact Rl.
        -- simpl. rewrite Hcv. apply perm_skip. exact Kl.
Qed.

(** Linearization, recording forks: the jobs of a complete trace whose
    actions are contiguous per job, run one at a time in some order,
    produce its final shared state and spawn exactly its forked jobs. *)
Theorem linearization_sp : forall spec cfg es cfg',
  complete_trace spec cfg es cfg' -> contiguous_f es -> ids_fresh cfg ->
  exists lin K, lin_sp cfg es cfg' lin K.
Proof.
  intros spec cfg es cfg' [Htr Hterm] Hc Hf.
  exact (proj1 (serial_suffix_sp _ _ _ _ Htr Hterm Hc Hf)).
Qed.


==> anc/rocq/Stability.v <==
(** Stability.v — Stable Commutativity Conditions

    Def. Valid lets a waiting job w swap with *one* job o from a state
    where the entry's condition holds.  When w overtakes several jobs
    o1, o2, ... (Counterexample.v), the swap with o2 happens after o1 has
    run, so the condition checked for o2 must still hold then.

    SC_DepElim requires the jobs w overtakes to be pairwise unordered, so
    w, o1, o2 are three jobs whose conditions all hold.  [stable3] asks
    that running one of them keeps the condition between the other two.
    A condition for a pair is written φ(b, a), "b may run before a", and
    evaluated with b's state first, as DepElim evaluates it; a precedes b
    in program order, and x precedes both. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Lia.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Examples.

Open Scope string_scope.
Open Scope Z_scope.

(* BEGIN core:stable *)
Definition stable3 (x a b : ncb) (φax φbx φba : cond) : Prop :=
  forall σ_gl0 σ_gl1 σ_x σ_a σ_b,
    run_ncb x σ_x σ_gl0 σ_gl1 ->
    cond_eval σ_gl0 σ_a σ_x φax = true ->
    cond_eval σ_gl0 σ_b σ_x φbx = true ->
    cond_eval σ_gl0 σ_b σ_a φba = true ->
    cond_eval σ_gl1 σ_b σ_a φba = true.
(* END core:stable *)

(** Symbolic proof of stability for loop-free NCBs, as [solve_comm]. *)
Ltac solve_stable :=
  let R := fresh "R" in
  intros ? ? ? ? ? R ? ? ?;
  apply run_ncb_lf in R; [| reflexivity]; subst;
  simpl_state; bool_hyps; subst;
  repeat (split_cmp; simpl_state; subst);
  bool_hyps; try reflexivity; exfalso; finish_arith.

(* ================================================================= *)
(** * Exchanging the Roles of a Condition *)
(* ================================================================= *)

(** An entry f⟨x̄⟩, g⟨ȳ⟩ : φ serves both orientations: [cond_swap φ] is φ
    with the two NCBs' aliases exchanged. *)
Definition cvar_swap (v : cvar) : cvar :=
  match v with VGl x => VGl x | VF x => VG x | VG x => VF x end.

Fixpoint cexp_swap (e : cexp) : cexp :=
  match e with
  | CENum n => CENum n
  | CEVar v => CEVar (cvar_swap v)
  | CEArr a e1 => CEArr a (cexp_swap e1)
  | CEPlus e1 e2 => CEPlus (cexp_swap e1) (cexp_swap e2)
  | CEMinus e1 e2 => CEMinus (cexp_swap e1) (cexp_swap e2)
  | CEMult e1 e2 => CEMult (cexp_swap e1) (cexp_swap e2)
  | CEDiv e1 e2 => CEDiv (cexp_swap e1) (cexp_swap e2)
  | CEMod e1 e2 => CEMod (cexp_swap e1) (cexp_swap e2)
  end.

Fixpoint cond_swap (φ : cond) : cond :=
  match φ with
  | CTrue => CTrue
  | CNot p => CNot (cond_swap p)
  | CAnd p q => CAnd (cond_swap p) (cond_swap q)
  | COr p q => COr (cond_swap p) (cond_swap q)
  | CEq e1 e2 => CEq (cexp_swap e1) (cexp_swap e2)
  | CLe e1 e2 => CLe (cexp_swap e1) (cexp_swap e2)
  | CLt e1 e2 => CLt (cexp_swap e1) (cexp_swap e2)
  end.

Lemma ceval_swap : forall gl sf sg e, ceval gl sf sg (cexp_swap e) = ceval gl sg sf e.
Proof.
  intros gl sf sg e. induction e as [n | [x | x | x] | a e IH | e1 IH1 e2 IH2 | e1 IH1 e2 IH2
                                     | e1 IH1 e2 IH2 | e1 IH1 e2 IH2 | e1 IH1 e2 IH2];
    simpl; try rewrite IH; try rewrite IH1, IH2; reflexivity.
Qed.

Lemma cond_eval_swap : forall gl sf sg φ,
  cond_eval gl sf sg (cond_swap φ) = cond_eval gl sg sf φ.
Proof.
  intros gl sf sg φ. induction φ; simpl;
    try rewrite IHφ; try rewrite IHφ1, IHφ2; try rewrite !ceval_swap; reflexivity.
Qed.

Lemma sound_comm_cond_swap : forall G φ f g,
  sound_comm_cond G φ f g -> sound_comm_cond G (cond_swap φ) g f.
Proof.
  intros G φ f g H σ0 σ1 σ1' σ2 σ2' σg σf R1 R2 R3 R4 Hφ x Hx.
  rewrite cond_eval_swap in Hφ. symmetry. exact (H _ _ _ _ _ _ _ R3 R4 R1 R2 Hφ x Hx).
Qed.

(* ================================================================= *)
(** * Ex. motivation *)
(* ================================================================= *)

(* BEGIN example:stable *)
(* Ex. motivation.  [mot_ncb true] is f, [mot_ncb false] is g, and
   [mot_φ b a] is the condition for "b may run before a": the entry
   f<i>, g<j> : i != j || (i == j && arr[i] > 0) as written when f runs
   first, with its roles exchanged when g runs first, and i != j between
   two instances of the same NCB. *)
Definition φ_mot_fg : cond :=
  (Fp "i" != Gp "i" \/ (Fp "i" == Gp "i" /\ "arr" !! (Fp "i") > 0))%cond.
Definition φ_mot_ii : cond := (Fp "i" != Gp "i")%cond.

Definition mot_φ (b a : bool) : cond :=
  match b, a with
  | true, false => φ_mot_fg
  | false, true => cond_swap φ_mot_fg
  | _, _ => φ_mot_ii
  end.

Section Motivation.
Variables calc compute calc2 calc3 : Z -> Z.

Definition mot_ncb (isf : bool) : ncb :=
  if isf then mot_f calc else mot_g compute calc2 calc3.

Theorem mot_valid : forall b a, valid_entry G_mot (mot_φ b a) (mot_ncb b) (mot_ncb a).
Proof. intros [|] [|]; simpl mot_φ; simpl mot_ncb; solve_entry. Qed.

(** All eight triples are stable.  For instance, f only adds x*x to
    arr[i], so arr[i] > 0 stays true; and g<c> changes only arr[c], which
    another unordered g<a> (a != c) does not read. *)
Theorem mot_stable : forall x a b,
  stable3 (mot_ncb x) (mot_ncb a) (mot_ncb b) (mot_φ a x) (mot_φ b x) (mot_φ b a).
Proof. intros [|] [|] [|]; simpl mot_φ; simpl mot_ncb; solve_stable. Qed.
End Motivation.
(* END example:stable *)


==> anc/rocq/WaitsComplete.v <==
(** * Completeness of the Wait Sets

    [waits_complete] holds of every execution whose program order is the
    pre-order of its fork tree, given two facts about the dependence
    analysis (Sec. 5):
    - (H1) if a job a precedes a job y in program order, the two are
      related, and a is not an ancestor of y, then a's task is a
      predecessor of y's task, waited on at the spawn ([t_preds]) or
      later ([sp_later]);
    - (H2) a job of a predecessor waited on only at the spawn, that
      precedes y and is related to it, is created before y.
    Spawners.v derives (H2) from the shape of the task graph, which the
    implementation's [order_spawners] and [spawners_ok] provide. *)

From Stdlib Require Import Strings.String.
From Stdlib Require Import Arith.Arith.
From Stdlib Require Import ZArith.ZArith.
From Stdlib Require Import Lists.List.
From Stdlib Require Import Bool.Bool.
From Stdlib Require Import Sorting.Permutation.
From Stdlib Require Import Sorting.Sorted.
From Stdlib Require Import Lia.
Import ListNotations.

Require Import Language.
Require Import Commutativity.
Require Import Jobs.
Require Import Linearization.
Require Import Stability.
Require Import Overtake.
Require Import Canonical.
Require Import ProgramOrder.
Require Import Spawns.
Require Import SpawnOrder.
Require Import SpawnExec.

(* ================================================================= *)
(** * 1. What a Job May Still Spawn *)
(* ================================================================= *)

Lemma step_targets : forall c s c' s', ⟨ c , s ⟩ ↝ ⟨ c' , s' ⟩ -> incl (nj_targets c') (nj_targets c).
Proof.
  intros c s c' s' H. induction H; simpl; intros z Hz; simpl in *; try contradiction;
    repeat rewrite in_app_iff in *; firstorder.
Qed.

Lemma head_targets : forall c t args rest, head_newjob c = Some (t, args, rest) ->
  In t (nj_targets c) /\ incl (nj_targets rest) (nj_targets c).
Proof.
  induction c; simpl; intros t args rest H; try discriminate.
  - destruct (head_newjob c1) as [[[t' a'] c1'] |] eqn:E; [| discriminate].
    injection H as <- <- <-. destruct (IHc1 _ _ _ eq_refl) as [Ht Hi].
    split; [apply in_or_app; left; exact Ht |].
    intros x Hx. simpl in Hx. apply in_app_or in Hx as [Hx | Hx]; apply in_or_app; [left; exact (Hi x Hx) | right; exact Hx].
  - injection H as <- <- <-. split; [left; reflexivity | intros x []].
Qed.

Lemma may_spawn_incl : forall T c c' t, incl (nj_targets c') (nj_targets c) ->
  may_spawn T c' t -> may_spawn T c t.
Proof.
  intros T c c' t Hi H. inversion H; subst.
  - apply MS_dir. apply Hi. assumption.
  - eapply MS_tr; [apply Hi; eassumption | eassumption | assumption].
Qed.

(* ================================================================= *)
(** * 2. The Fork Tree *)
(* ================================================================= *)

Lemma forks_of_iff : forall es q c, In c (forks_of es q) <-> In (EFork q c) es.
Proof.
  intros es q c. split; [| apply forks_of_in].
  induction es as [| e es IH]; simpl; [intros [] |].
  destruct e; try (intros H; right; exact (IH H)).
  destruct (Nat.eqb j q) eqn:E; [| intros H; right; exact (IH H)].
  apply Nat.eqb_eq in E. subst j. intros [<- | H]; [left; reflexivity | right; exact (IH H)].
Qed.

(** Each forked job has one parent. *)
Lemma fork_unique : forall es p q c c', NoDup (map j_jid (forked es)) ->
  In (EFork p c) es -> In (EFork q c') es -> j_jid c = j_jid c' -> p = q /\ c = c'.
Proof.
  induction es as [| e es IH]; intros p q c c' Hnd H1 H2 E; [contradiction |].
  destruct e; simpl in Hnd;
    try (destruct H1 as [H1 | H1]; [discriminate |]; destruct H2 as [H2 | H2]; [discriminate |];
         exact (IH p q c c' Hnd H1 H2 E)).
  apply NoDup_cons_iff in Hnd as [Hn Hnd].
  assert (Hin : forall p' c'', In (EFork p' c'') es -> j_jid c'' <> j_jid j0).
  { intros p' c'' H Ec. apply Hn. rewrite <- Ec. apply in_map.
    clear -H. induction es as [| e es IH]; [contradiction |].
    destruct H as [-> | H]; [left; reflexivity |]. destruct e; simpl; auto. }
  destruct H1 as [H1 | H1]; destruct H2 as [H2 | H2].
  - injection H1 as <- <-. injection H2 as <- <-. auto.
  - injection H1 as <- <-. exfalso. exact (Hin _ _ H2 (eq_sym E)).
  - injection H2 as <- <-. exfalso. exact (Hin _ _ H1 E).
  - exact (IH p q c c' Hnd H1 H2 E).
Qed.

Section Tree.
Variable F : job_id -> list job.
Hypothesis F_up : forall p c, In c (F p) -> (p < j_jid c)%nat.
Hypothesis F_uniq : forall p q c c', In c (F p) -> In c' (F q) -> j_jid c = j_jid c' -> p = q /\ c = c'.
Hypothesis F_nodup : forall p, NoDup (map j_jid (F p)).

Lemma reach_child : forall a x, reach F a x -> a = x \/ exists c, In c (F (j_jid a)) /\ reach F c x.
Proof.
  intros a x H. induction H as [| y x H IH Hx]; [left; reflexivity |].
  right. destruct IH as [<- | [c [Hc Hr]]].
  - exists x. split; [exact Hx | constructor].
  - exists c. split; [exact Hc | exact (R_child F c y x Hr Hx)].
Qed.

Lemma reach_up : forall a x, reach F a x -> a = x \/ (j_jid a < j_jid x)%nat.
Proof.
  intros a x H. induction H as [| y x H IH Hx]; [left; reflexivity |].
  right. pose proof (F_up _ _ Hx). destruct IH as [<- | IH]; lia.
Qed.

(** A node below [a] other than [a] is below one of [a]'s children. *)
(** Subtrees of two children with different ids share no id. *)
Lemma subtrees_disjoint : forall n c1 c2 x1 x2, (j_jid x1 < n)%nat ->
  j_jid c1 <> j_jid c2 ->
  (exists r, In c1 (F r) /\ In c2 (F r)) ->
  reach F c1 x1 -> reach F c2 x2 -> j_jid x1 <> j_jid x2.
Proof.
  induction n as [| n IH]; intros c1 c2 x1 x2 Hn Hne [r [H1 H2]] R1 R2 E; [lia |].
  inversion R1 as [E1 | y1 x1' R1' Hx1 Ex1]; inversion R2 as [E2 | y2 x2' R2' Hx2 Ex2]; subst.
  - exact (Hne E).
  - (* x1 = c1, a child of r; x2 is a child of y2, below c2 *)
    destruct (F_uniq _ _ _ _ H1 Hx2 E) as [Er _].
    pose proof (F_up _ _ H2). destruct (reach_up _ _ R2') as [<- | Hl]; lia.
  - destruct (F_uniq _ _ _ _ Hx1 H2 E) as [Er _].
    pose proof (F_up _ _ H1). destruct (reach_up _ _ R1') as [<- | Hl]; lia.
  - destruct (F_uniq _ _ _ _ Hx1 Hx2 E) as [Ey _].
    pose proof (F_up _ _ Hx1).
    exact (IH c1 c2 y1 y2 ltac:(lia) Hne (ex_intro _ r (conj H1 H2)) R1' R2' Ey).
Qed.

Lemma preorder_nodup : forall j L, preorder F j L -> NoDup (map j_jid L).
Proof.
  intros j0 L0 H0.
  enough (preorder F j0 L0 /\ NoDup (map j_jid L0)) by tauto. revert j0 L0 H0.
  apply (preorder_ind' F (fun j L => preorder F j L /\ NoDup (map j_jid L))).
  intros r subs Hs.
  split; [constructor; refine (Forall2_impl _ _ Hs); intros ? ? H; exact (proj1 H) |].
  simpl. constructor.
  - intros Hin. apply in_map_iff in Hin as [x [Ex Hx]].
    apply in_concat in Hx as [L0 [HL Hx]]. destruct (Forall2_in_r _ _ _ _ Hs HL) as [c [Hc [Hpo _]]].
    apply (preorder_reach F _ _ Hpo) in Hx. pose proof (F_up _ _ Hc).
    destruct (reach_up _ _ Hx) as [<- | Hl]; lia.
  - assert (G : forall cs subs, Forall2 (fun j L => preorder F j L /\ NoDup (map j_jid L)) cs subs ->
                incl cs (F (j_jid r)) -> NoDup (map j_jid cs) -> NoDup (map j_jid (concat subs))).
    { clear Hs. induction 1 as [| c L cs subs0 [Hpo Hnd] Hs' IHs]; intros Hi Hndc; [constructor |].
      simpl. rewrite map_app. apply NoDup_app; [exact Hnd | |].
      - apply IHs; [intros z Hz; apply Hi; right; exact Hz | inversion Hndc; assumption].
      - intros i Hi1 Hi2. apply in_map_iff in Hi1 as [x1 [E1 Hx1]]. apply in_map_iff in Hi2 as [x2 [E2 Hx2]].
        apply in_concat in Hx2 as [L2 [HL2 Hx2]]. destruct (Forall2_in_r _ _ _ _ Hs' HL2) as [c2 [Hc2 [Hpo2 _]]].
        apply (preorder_reach F _ _ Hpo) in Hx1. apply (preorder_reach F _ _ Hpo2) in Hx2.
        assert (Hne : j_jid c <> j_jid c2).
        { inversion Hndc as [| ? ? Hn _]; subst. intros E. apply Hn. rewrite E. apply in_map. exact Hc2. }
        apply (subtrees_disjoint (S (j_jid x1)) c c2 x1 x2 ltac:(lia) Hne
                 (ex_intro _ (j_jid r) (conj (Hi c (or_introl eq_refl)) (Hi c2 (or_intror Hc2)))) Hx1 Hx2).
        congruence. }
    apply (G (F (j_jid r))); [exact Hs | apply incl_refl | apply F_nodup].
Qed.

(** Program order: position in the pre-order list, by id. *)
Definition po (L : list job) (a b : job) : Prop :=
  exists l1 l2, map j_jid L = l1 ++ j_jid a :: l2 /\ In (j_jid b) l2.

Lemma nodup_split_eq : forall (l1 l2 m1 m2 : list nat) x, NoDup (l1 ++ x :: l2) ->
  l1 ++ x :: l2 = m1 ++ x :: m2 -> l1 = m1 /\ l2 = m2.
Proof.
  induction l1 as [| y l1 IH]; intros l2 m1 m2 x Hnd E; destruct m1 as [| z m1]; simpl in *.
  - inversion E. auto.
  - inversion E; subst. exfalso. inversion Hnd; subst.
    match goal with H : ~ In _ _ |- _ => apply H end. apply in_or_app. right. left. reflexivity.
  - inversion E; subst. exfalso. inversion Hnd; subst.
    match goal with H : ~ In _ _ |- _ => apply H end. apply in_or_app. right. left. reflexivity.
  - inversion E as [[Ey E']]; subst. inversion Hnd; subst.
    destruct (IH l2 m1 m2 x ltac:(assumption) E') as [-> ->]. auto.
Qed.

Lemma po_asym : forall L a b, NoDup (map j_jid L) -> po L a b -> po L b a -> False.
Proof.
  intros L a b Hnd [l1 [l2 [E1 H1]]] [m1 [m2 [E2 H2]]].
  apply in_split in H1 as [u1 [u2 ->]].
  rewrite E1 in Hnd, E2.
  replace (l1 ++ j_jid a :: u1 ++ j_jid b :: u2) with ((l1 ++ j_jid a :: u1) ++ j_jid b :: u2) in Hnd, E2
    by (rewrite <- app_assoc; reflexivity).
  destruct (nodup_split_eq _ _ _ _ _ Hnd E2) as [<- <-].
  apply (nodup_app_disj _ _ _ (j_jid a) Hnd); [apply in_or_app; right; left; reflexivity | right; exact H2].
Qed.

Lemma po_irrefl : forall L a, NoDup (map j_jid L) -> ~ po L a a.
Proof. intros L a Hnd H. exact (po_asym L a a Hnd H H). Qed.

Lemma po_app_l : forall L1 L2 a b, po L2 a b -> po (L1 ++ L2) a b.
Proof.
  intros L1 L2 a b [l1 [l2 [E H]]]. exists (map j_jid L1 ++ l1), l2.
  rewrite map_app, E, app_assoc. split; [reflexivity | exact H].
Qed.

Lemma po_app_r : forall L1 L2 a b, po L1 a b -> po (L1 ++ L2) a b.
Proof.
  intros L1 L2 a b [l1 [l2 [E H]]]. exists l1, (l2 ++ map j_jid L2).
  rewrite map_app, E, <- app_assoc. split; [reflexivity | apply in_or_app; left; exact H].
Qed.

(** An ancestor precedes its descendants. *)
Lemma po_reach : forall r L, preorder F r L ->
  forall y a, In y L -> reach F y a -> j_jid y <> j_jid a -> po L y a.
Proof.
  intros r0 L0 H0.
  enough (preorder F r0 L0 /\ forall y a, In y L0 -> reach F y a -> j_jid y <> j_jid a -> po L0 y a)
    by tauto. revert r0 L0 H0.
  apply (preorder_ind' F (fun r L => preorder F r L /\
           forall y a, In y L -> reach F y a -> j_jid y <> j_jid a -> po L y a)).
  intros r subs Hs.
  assert (Hpo : preorder F r (r :: concat subs))
    by (constructor; refine (Forall2_impl _ _ Hs); intros ? ? H; exact (proj1 H)).
  split; [exact Hpo |].
  intros y a [<- | Hy] Hr Hne.
  - exists [], (map j_jid (concat subs)). split; [reflexivity |].
    apply (preorder_reach F _ _ Hpo) in Hr. destruct Hr as [Ea | Ha]; [congruence |].
    apply in_map. exact Ha.
  - apply in_concat in Hy as [L1 [HL1 Hy]].
    destruct (Forall2_in_r _ _ _ _ Hs HL1) as [c [_ [_ IH]]].
    pose proof (IH y a Hy Hr Hne) as Hp.
    apply in_split in HL1 as [s1 [s2 ->]]. rewrite concat_app. simpl.
    change (r :: concat s1 ++ L1 ++ concat s2) with ((r :: concat s1) ++ L1 ++ concat s2).
    apply po_app_l. apply po_app_r. exact Hp.
Qed.

End Tree.

(* ================================================================= *)
(** * 3. Along a Trace *)
(* ================================================================= *)

Section Trace.
Variable spec : sched_spec.

Lemma step_jids : forall c e c2, config_step spec c e c2 ->
  forall q, In q (jids c2) -> In q (jids c) \/ q = c_next c.
Proof.
  intros c e c2 H q Hq. unfold jids in *. destruct (step_shape _ _ _ _ H) as [_ Sh].
  apply in_map_iff in Hq as [x [<- Hx]].
  destruct e as [b | b | b | b d | b | b k].
  - destruct Sh as [j [j' [rest [P1 [P2 [E1 [E2 _]]]]]]].
    apply (Permutation_in _ P2) in Hx as [<- | Hx]; left; apply in_map_iff;
      [exists j; split; [congruence | apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity] |
       exists x; split; [reflexivity | apply (Permutation_in _ (Permutation_sym P1)); right; exact Hx]].
  - destruct Sh as [j [rest [P1 [E _]]]]. rewrite E in Hx. left. apply in_map.
    apply (Permutation_in _ (Permutation_sym P1)). right. exact Hx.
  - destruct Sh as [P _]. left. apply in_map. apply (Permutation_in _ (Permutation_sym P)). exact Hx.
  - destruct Sh as [P _]. left. apply in_map. apply (Permutation_in _ (Permutation_sym P)). exact Hx.
  - destruct Sh as [P _]. left. apply in_map. apply (Permutation_in _ (Permutation_sym P)). exact Hx.
  - destruct Sh as [j [j' [rest [P1 [P2 [E1 [E2 [_ [Ek _]]]]]]]]].
    apply (Permutation_in _ P2) in Hx as [<- | [<- | Hx]].
    + left. apply in_map_iff. exists j. split; [congruence | apply (Permutation_in _ (Permutation_sym P1)); left; reflexivity].
    + right. exact Ek.
    + left. apply in_map. apply (Permutation_in _ (Permutation_sym P1)). right. exact Hx.
Qed.

(** A job that acts later and was created already exists now. *)
Lemma acts_exists : forall c es c', trace spec c es c' ->
  forall q, acts q es -> (q < c_next c)%nat -> In q (jids c).
Proof.
  intros c es c' H. induction H as [c | c e c2 es c3 Hs H IH]; intros q [e' [He Ha]] Hq; [contradiction |].
  destruct He as [-> | He].
  - destruct (actor_running spec _ _ _ q Hs Ha) as [j [Hj Ej]].
    unfold jids. rewrite <- Ej. apply in_map. apply in_or_app. left. exact Hj.
  - assert (Hn : (c_next c <= c_next c2)%nat).
    { destruct (step_shape _ _ _ _ Hs) as [_ Sh].
      destruct e; [destruct Sh as [? [? [? [_ [_ [_ [_ [_ [_ [_ [_ En]]]]]]]]]]]
                  | destruct Sh as [? [? [_ [_ [_ [_ [_ En]]]]]]]
                  | destruct Sh as [_ [_ En]] | destruct Sh as [_ [_ En]] | destruct Sh as [_ [_ En]]
                  | destruct Sh as [? [? [? [_ [_ [_ [_ [_ [_ [_ En]]]]]]]]]]]; lia. }
    destruct (step_jids _ _ _ Hs q (IH q (ex_intro _ e' (conj He Ha)) ltac:(lia))) as [Hq' | ->];
      [exact Hq' | lia].
Qed.

(** Where each job after a step comes from: unchanged, the job that
    stepped (whose code can only lose newJobs), or the job just forked. *)
Ltac mem := unfold all_jobs; simpl; rewrite ?map_app, ?in_app_iff; simpl; rewrite ?map_app, ?in_app_iff; tauto.

Lemma step_origin : forall c e c2, config_step spec c e c2 -> forall z2, In z2 (all_jobs c2) ->
  In z2 (all_jobs c) \/
  (exists z, In z (all_jobs c) /\ j_jid z = j_jid z2 /\ j_tid z = j_tid z2 /\
     incl (nj_targets (j_body z2)) (nj_targets (j_body z)) /\ actor e = Some (j_jid z)) \/
  (exists z t, In z (all_jobs c) /\ e = EFork (j_jid z) z2 /\ find_task (c_tasks c) (j_tid z2) = Some t /\
     j_body z2 = t_body t /\ In (j_tid z2) (nj_targets (j_body z))).
Proof.
  intros c e c2 H z2 Hz. destruct H; unfold all_jobs in Hz; simpl in Hz;
    repeat (rewrite map_app in Hz || rewrite in_app_iff in Hz || simpl in Hz).
  - destruct Hz as [[Hz | [<- | Hz]] | Hz]; try (left; mem).
    right; left. exists j. split; [mem | split; [reflexivity | split; [reflexivity | split; [| reflexivity]]]].
    simpl. eapply step_targets; eassumption.
  - left; mem.
  - left; mem.
  - left; mem.
  - left; mem.
  - destruct (head_targets _ _ _ _ H) as [Ht Hi].
    destruct Hz as [[Hz | [<- | Hz]] | [<- | Hz]]; try (left; mem).
    + right; left. exists j. split; [mem | split; [reflexivity | split; [reflexivity | split; [exact Hi | reflexivity]]]].
    + right; right. exists j, t. split; [mem |].
      destruct (find_task_id _ _ _ H0) as [Et _]. simpl. rewrite Et.
      split; [reflexivity | split; [exact H0 | split; [reflexivity | exact Ht]]].
Qed.

Lemma reach_jid : forall F z z' a, reach F z a -> j_jid z' = j_jid z -> a = z \/ reach F z' a.
Proof.
  intros F z z' a H E. induction H as [| y x H IH Hx]; [left; reflexivity |].
  right. destruct IH as [-> | IH].
  - apply (R_child F z' z' x (R_self F z')). rewrite E. exact Hx.
  - exact (R_child F z' y x IH Hx).
Qed.

(** A job created later descends from a job that exists now and may
    spawn a job of its task. *)
Lemma created_by : forall F c es c', trace spec c es c' -> ids_fresh c ->
  (forall q k, In (EFork q k) es -> In k (F q)) ->
  forall a, In a (forked es) ->
  exists z, In z (all_jobs c) /\ reach F z a /\ may_spawn (c_tasks c) (j_body z) (j_tid a).
Proof.
  intros F c es c' H. induction H as [c | c e c2 es c3 Hs H IH]; intros Hf HF a Ha; [contradiction |].
  assert (Hfa : forall a, In a (forked es) -> (j_jid a >= c_next c2)%nat).
  { intros a' Ha'. destruct (forks_bounds spec _ _ _ H (step_fresh _ _ _ _ Hs Hf)) as [_ [_ Hb]].
    exact (Hb a' Ha'). }
  assert (HT : c_tasks c2 = c_tasks c) by exact (proj1 (step_shape _ _ _ _ Hs)).
  assert (Hold : In a (forked es) -> exists z, In z (all_jobs c) /\ reach F z a /\
                   may_spawn (c_tasks c) (j_body z) (j_tid a)).
  { intros Ha'. destruct (IH (step_fresh _ _ _ _ Hs Hf) (fun q k Hq => HF q k (or_intror Hq)) a Ha')
      as [z2 [Hz2 [Hr2 Hm2]]]. rewrite HT in Hm2.
    pose proof (Hfa a Ha') as Hge.
    assert (Hlt2 : (j_jid z2 < c_next c2)%nat) by (apply (proj2 (step_fresh _ _ _ _ Hs Hf)); exact Hz2).
    destruct (step_origin _ _ _ Hs z2 Hz2) as [Hz | [[z [Hz [Ez [_ [Hi _]]]]] | [z [t [Hz [Ee [Hft [Hb Ht]]]]]]]].
    - exists z2. auto.
    - exists z. split; [exact Hz |]. split.
      + destruct (reach_jid F z2 z a Hr2 Ez) as [-> | Hr]; [lia | exact Hr].
      + exact (may_spawn_incl _ _ _ _ Hi Hm2).
    - exists z. split; [exact Hz |]. split.
      + apply (reach_trans F z z2 a); [| exact Hr2].
        apply (R_child F z z z2 (R_self F z)). apply HF. left. exact Ee.
      + rewrite Hb in Hm2. exact (MS_tr _ _ _ _ _ Ht Hft Hm2). }
  destruct e; simpl in Ha; try exact (Hold Ha).
  destruct Ha as [<- | Ha]; [| exact (Hold Ha)].
  inversion Hs; subst. simpl.
  match goal with Hh : head_newjob (j_body ?p) = Some _, Hf : find_task _ _ = Some ?t |- _ =>
    exists p; split; [mem |];
    split; [apply (R_child F p p _ (R_self F p)); apply HF; left; reflexivity |];
    apply MS_dir; destruct (find_task_id _ _ _ Hf) as [Et _]; simpl; rewrite Et;
    exact (proj1 (head_targets _ _ _ _ Hh)) end.
Qed.

End Trace.

(* ================================================================= *)
(** * 4. The Invariant *)
(* ================================================================= *)

Lemma waiting_unique : forall c y y' w w', ids_fresh c ->
  In (y, w) (c_waiting c) -> In (y', w') (c_waiting c) -> j_jid y = j_jid y' -> y = y' /\ w = w'.
Proof.
  intros c y y' w w' [Hnd _] H1 H2 E. unfold all_jobs in Hnd. rewrite map_app in Hnd.
  apply NoDup_app_remove_l in Hnd. rewrite map_map in Hnd.
  assert (G : forall l : list (job * wset), NoDup (map (fun x => j_jid (fst x)) l) ->
            In (y, w) l -> In (y', w') l -> (y, w) = (y', w')).
  { induction l as [| [z v] l IH]; intros Hn A B; [contradiction |]. simpl in Hn.
    apply NoDup_cons_iff in Hn as [Hn Hn'].
    destruct A as [A | A]; destruct B as [B | B]; try congruence.
    - exfalso. apply Hn. injection A as <- <-. rewrite E. apply in_map_iff. exists (y', w'). auto.
    - exfalso. apply Hn. injection B as <- <-. rewrite <- E. apply in_map_iff. exists (y, w). auto.
    - exact (IH Hn' A B). }
  pose proof (G _ Hnd H1 H2) as Ep. injection Ep as -> ->. auto.
Qed.

Section Inv.
Variable spec : sched_spec.
Variable cfg0 cfg' : config.
Variable es0 : list event.
Variable j0 : job.
Variable L : list job.

Definition rel (a y : job) : Prop := sp_dep spec a y = true \/ sp_dep spec y a = true.

(** y waits for a: a exists and y overtook it or waits for it, or y
    still waits for a's task. *)
Definition W (c : config) (y a : job) : Prop :=
  (In (j_jid a) (jids c) /\
   (In (j_jid a) (c_over c (j_jid y)) \/ exists w, In (y, w) (c_waiting c) /\ In (j_jid a) (ws_jobs w))) \/
  (exists w, In (y, w) (c_waiting c) /\ In (j_tid a) (ws_tasks w)).

(** At a configuration [c], after the jobs [S] have acted and before the
    events [es]: every job y that has not acted waits for every related
    job a that precedes it, is not its ancestor and acts later, whether a
    has acted already or not. *)
Definition INV (S : list job_id) (c : config) (es : list event) : Prop :=
  forall y a, In y (all_jobs c) -> ~ In (j_jid y) S ->
  In a (trace_jobs cfg0 es0) -> ~ reach (forks_of es0) a y -> acts (j_jid a) es -> j_jid a <> j_jid y ->
  po L a y -> rel a y -> W c y a.

(** What else holds along the way. *)
Definition SIDE (S : list job_id) (c : config) (es : list event) : Prop :=
  ids_fresh c /\ c_tasks c = c_tasks cfg0 /\
  (exists pre, es0 = pre ++ es /\ forall q, acts q pre -> In q S) /\
  (forall y, In y (all_jobs c) -> ~ In (j_jid y) S -> In y (trace_jobs cfg0 es0)) /\
  (forall q k, In (EFork q k) es0 -> In q S \/ In (EFork q k) es) /\
  (forall y, In y (all_jobs c) -> exists y0, In y0 (trace_jobs cfg0 es0) /\ j_jid y0 = j_jid y /\ j_tid y0 = j_tid y).

Lemma fork_in_forked : forall es q k, In (EFork q k) es -> In k (forked es).
Proof.
  induction es as [| e es IH]; intros q k H; [contradiction |].
  destruct H as [-> | H]; [left; reflexivity |]. destruct e; simpl; try right; exact (IH q k H).
Qed.

Lemma side_step : forall S S' c e c2 es, SIDE S c (e :: es) ->
  config_step spec c e c2 -> (forall q, actor e = Some q -> In q S') -> incl S S' ->
  SIDE S' c2 es.
Proof.
  intros S S' c e c2 es [Hf [HT [[pre [Epre Hpa]] [Hu [Hk Htd]]]]] Hs Ha Hi.
  split; [exact (step_fresh _ _ _ _ Hs Hf) |].
  split; [rewrite (proj1 (step_shape _ _ _ _ Hs)); exact HT |].
  split; [exists (pre ++ [e]); split; [rewrite Epre, <- app_assoc; reflexivity |] |].
  { intros q [e' [He' Ea]]. apply in_app_or in He' as [He' | [<- | []]].
    - apply Hi. apply Hpa. exists e'. split; assumption.
    - exact (Ha q Ea). }
  split.
  - intros y Hy Hyu. destruct (step_origin spec _ _ _ Hs y Hy) as [Hyc | [[z [_ [Ez [_ [_ Ae]]]]] | [z [t [_ [Ee _]]]]]].
    + apply Hu; [exact Hyc | intros H; exact (Hyu (Hi _ H))].
    + exfalso. apply Hyu. rewrite <- Ez. exact (Ha _ Ae).
    + unfold trace_jobs. apply in_or_app. right. apply (fork_in_forked _ (j_jid z)).
      rewrite Epre, <- Ee. apply in_or_app. right. left. reflexivity.
  - split.
    + intros q k Hq. destruct (Hk q k Hq) as [HS | [He | Hes]].
      * left. exact (Hi _ HS).
      * left. apply Ha. rewrite He. reflexivity.
      * right. exact Hes.
    + intros y Hy. destruct (step_origin spec _ _ _ Hs y Hy) as [Hyc | [[z [Hz [Ez [Tz _]]]] | [z [t [_ [Ee _]]]]]].
      * exact (Htd y Hyc).
      * destruct (Htd z Hz) as [y0 [Hy0 [E0 T0]]]. exists y0. split; [exact Hy0 | split; congruence].
      * exists y. split; [| split; reflexivity]. unfold trace_jobs. apply in_or_app. right.
        apply (fork_in_forked _ (j_jid z)). rewrite Epre, <- Ee. apply in_or_app. right. left. reflexivity.
Qed.

Lemma step_next : forall c e c2, config_step spec c e c2 -> (c_next c <= c_next c2)%nat.
Proof. intros c e c2 H. destruct H; simpl; lia. Qed.

(** A job that exists and acts later still exists after a step. *)
Lemma exists_persist : forall c e c2 es q, config_step spec c e c2 -> trace spec c2 es cfg' -> ids_fresh c ->
  In q (jids c) -> acts q es -> In q (jids c2).
Proof.
  intros c e c2 es q Hs Htr Hf Hq Ha. apply (acts_exists spec _ _ _ Htr q Ha).
  pose proof (step_next _ _ _ Hs). unfold jids in Hq. apply in_map_iff in Hq as [x [<- Hx]].
  pose proof (proj2 Hf x Hx). lia.
Qed.

(** A job that acts later and does not exist yet is forked later. *)
Lemma created_later : forall c es c3, trace spec c es c3 -> forall q, acts q es -> ~ In q (jids c) ->
  exists k, In k (forked es) /\ j_jid k = q.
Proof.
  intros c es c3 H. induction H as [c | c e c2 es c3 Hs H IH]; intros q [e' [He Ha]] Hn; [contradiction |].
  destruct He as [-> | He].
  - exfalso. destruct (actor_running spec _ _ _ q Hs Ha) as [j [Hj Ej]]. apply Hn. unfold jids.
    rewrite <- Ej. apply in_map. apply in_or_app. left. exact Hj.
  - destruct (in_dec Nat.eq_dec q (jids c2)) as [Hq | Hq].
    + unfold jids in Hq. apply in_map_iff in Hq as [z2 [<- Hz2]].
      destruct (step_origin spec _ _ _ Hs z2 Hz2) as [Hz | [[z [Hz [Ez _]]] | [z [t [_ [Ee _]]]]]].
      * exfalso. apply Hn. apply in_map. exact Hz.
      * exfalso. apply Hn. rewrite <- Ez. apply in_map. exact Hz.
      * exists z2. split; [rewrite Ee; left; reflexivity | reflexivity].
    + destruct (IH q (ex_intro _ e' (conj He Ha)) Hq) as [k [Hk Ek]].
      exists k. split; [destruct e; simpl; try right; exact Hk | exact Ek].
Qed.

Lemma forked_app : forall l1 l2 k, In k (forked l2) -> In k (forked (l1 ++ l2)).
Proof.
  induction l1 as [| e l1 IH]; intros l2 k H; [exact H |]. destruct e; simpl; try right; exact (IH _ _ H).
Qed.

Lemma job_exists_false : forall c q, job_exists c q = false -> ~ In q (jids c).
Proof.
  intros c q H Hq. unfold job_exists in H. unfold jids in Hq. apply in_map_iff in Hq as [x [<- Hx]].
  assert (Hb : existsb (fun j => Nat.eqb (j_jid j) (j_jid x)) (all_jobs c) = true)
    by (apply existsb_exists; exists x; split; [exact Hx | apply Nat.eqb_refl]).
  congruence.
Qed.

Section Proof.
Hypothesis Htr0 : trace spec cfg0 es0 cfg'.
Hypothesis Hf0 : ids_fresh cfg0.
Hypothesis Hall0 : all_jobs cfg0 = [j0].
Hypothesis HL : preorder (forks_of es0) j0 L.

Notation U := (trace_jobs cfg0 es0).
Notation F := (forks_of es0).
Notation T := (c_tasks cfg0).

(** (H1) A related job that precedes y in program order is an ancestor
    of y, or its task is a predecessor of y's task. *)
Hypothesis Hpred : forall a y ty, In a U -> In y U -> po L a y -> rel a y ->
  find_task T (j_tid y) = Some ty ->
  reach F a y \/ In (j_tid a) (t_preds ty) \/ In (j_tid a) (sp_later spec (j_tid y)).

(** (H2) A related job of a predecessor waited on at the spawn only, that
    precedes a spawned job k in program order, is created before k. *)
Hypothesis Hcreated : forall a k tk, In a U -> In k (forked es0) -> po L a k -> rel a k ->
  find_task T (j_tid k) = Some tk -> In (j_tid a) (t_preds tk) -> ~ In (j_tid a) (sp_later spec (j_tid k)) ->
  (j_jid a < j_jid k)%nat.

Lemma U_nodup : NoDup (map j_jid U).
Proof. exact (trace_jobs_nodup spec _ _ _ Htr0 Hf0). Qed.

Lemma U_eq : forall x y, In x U -> In y U -> j_jid x = j_jid y -> x = y.
Proof. intros x y Hx Hy E. exact (nodup_jid_eq U x y U_nodup Hx Hy E). Qed.

Lemma F_up : forall p c, In c (F p) -> (p < j_jid c)%nat.
Proof. intros p c H. exact (proj1 (proj1 (forks_bounds spec _ _ _ Htr0 Hf0) p c H)). Qed.

Lemma F_uniq : forall p q c c', In c (F p) -> In c' (F q) -> j_jid c = j_jid c' -> p = q /\ c = c'.
Proof.
  intros p q c c' H1' H2' E. apply forks_of_iff in H1', H2'.
  exact (fork_unique es0 p q c c' (proj1 (proj2 (forks_bounds spec _ _ _ Htr0 Hf0))) H1' H2' E).
Qed.

Lemma F_nodup : forall p, NoDup (map j_jid (F p)).
Proof.
  intros p. pose proof (proj1 (proj2 (forks_bounds spec _ _ _ Htr0 Hf0))) as Hnd. clear -Hnd.
  induction es0 as [| e es IH]; [constructor |]. destruct e; simpl in *; try exact (IH Hnd).
  apply NoDup_cons_iff in Hnd as [Hn Hnd]. destruct (Nat.eqb j p); [| exact (IH Hnd)].
  simpl. constructor; [| exact (IH Hnd)]. intros Hin. apply Hn.
  apply in_map_iff in Hin as [x [Ex Hx]]. rewrite <- Ex. apply in_map. exact (forks_of_forked _ _ _ Hx).
Qed.

Lemma L_nodup : NoDup (map j_jid L).
Proof. exact (preorder_nodup F F_up F_uniq F_nodup j0 L HL). Qed.

Lemma U_L : forall x, In x U -> In x L.
Proof.
  intros x Hx. apply (preorder_reach F _ _ HL). unfold trace_jobs in Hx. rewrite Hall0 in Hx.
  destruct Hx as [<- | Hx]; [constructor |].
  apply (trace_reach spec cfg0 es0 cfg' Htr0 F j0 (forks_of_in es0)); [| exact Hx].
  intros a Ha. unfold jids in Ha. rewrite Hall0 in Ha. destruct Ha as [<- | []].
  exists j0. split; [constructor | reflexivity].
Qed.

Lemma in_others : forall (x y : job) l1 l2 l3, In x (l1 ++ y :: l2 ++ l3) -> j_jid x <> j_jid y ->
  In x (l1 ++ l2 ++ l3).
Proof.
  intros x y l1 l2 l3 H Hn. apply in_app_or in H as [H | [<- | H]]; [apply in_or_app; left; exact H | congruence |].
  apply in_or_app. right. exact H.
Qed.

(** What y waits for survives a step that y takes no part in. *)
Lemma W_step : forall S S' c e c2 es y a,
  SIDE S c (e :: es) -> config_step spec c e c2 -> trace spec c2 es cfg' ->
  (forall q, actor e = Some q -> In q S') -> incl S S' ->
  In y (all_jobs c) -> ~ In (j_jid y) S' ->
  In a U -> acts (j_jid a) es -> j_jid a <> j_jid y -> po L a y ->
  W c y a -> W c2 y a.
Proof.
  intros S S' c e c2 es y a Hside Hs Htr Ha Hi Hy Hyu HaU Hacts Hne Hpo Hw.
  destruct Hside as [Hf [HT [[pre [Epre _]] [Hu [Hk Htd]]]]].
  assert (Hex : In (j_jid a) (jids c) -> In (j_jid a) (jids c2))
    by (intros Hj; exact (exists_persist _ _ _ _ _ Hs Htr Hf Hj Hacts)).
  assert (HyS : ~ In (j_jid y) S) by (intros H; exact (Hyu (Hi _ H))).
  assert (Hf2 : ids_fresh c2) by exact (step_fresh _ _ _ _ Hs Hf).
  assert (HT2 : c_tasks c2 = c_tasks c) by exact (proj1 (step_shape _ _ _ _ Hs)).
  pose proof (in_dec Nat.eq_dec (j_jid a) (jids c)) as Hdec.
  destruct Hs.
  - (* Local *)
    assert (Hjy : j_jid j <> j_jid y) by (intros E; apply Hyu; rewrite <- E; apply Ha; reflexivity).
    unfold W in *; simpl in *.
    destruct Hw as [[Hj [Ho | Hw]] | Hw]; [left; split; [exact (Hex Hj) |] | left; split; [exact (Hex Hj) |] | right; exact Hw].
    + left. unfold upd_over. destruct (Nat.eqb (j_jid y) (j_jid j)) eqn:E; [apply Nat.eqb_eq in E; congruence | exact Ho].
    + right. exact Hw.
  - (* Terminate *)
    unfold W in *; simpl in *.
    destruct Hw as [[Hj Ho] | Hw]; [left; split; [exact (Hex Hj) | exact Ho] | right; exact Hw].
  - (* WaitNewTask *)
    rename H into Ht, H0 into Hprem, H1 into Ejids.
    unfold W in *; simpl in *.
    destruct Hw as [[Hj [Ho | [w0 [Hw0 Hin]]]] | [w0 [Hw0 Hin]]].
    + left. split; [exact (Hex Hj) | left; exact Ho].
    + left. split; [exact (Hex Hj) |]. right.
      apply in_app_or in Hw0 as [Hw0 | [Ew | Hw0]].
      * exists w0. split; [apply in_or_app; left; exact Hw0 | exact Hin].
      * injection Ew as <- <-. eexists. split; [apply in_or_app; right; left; reflexivity |].
        simpl. apply in_or_app. right. exact Hin.
      * exists w0. split; [apply in_or_app; right; right; exact Hw0 | exact Hin].
    + apply in_app_or in Hw0 as [Hw0 | [Ew | Hw0]];
        [right; exists w0; split; [apply in_or_app; left; exact Hw0 | exact Hin] | |
         right; exists w0; split; [apply in_or_app; right; right; exact Hw0 | exact Hin]].
      injection Ew as -> ->.
      destruct (Nat.eq_dec (j_tid a) t) as [Et | Net].
      2: { right. eexists. split; [apply in_or_app; right; left; reflexivity |].
           simpl. apply in_in_remove; assumption. }
      (* y now takes a's task: a must exist already *)
      destruct Hdec as [Hj | Hn].
      * left. split; [exact (Hex Hj) |]. right. eexists. split; [apply in_or_app; right; left; reflexivity |].
        simpl. apply in_or_app. left. rewrite Ejids.
        unfold Linearization.jids, all_jobs in Hj. simpl in Hj. apply in_map_iff in Hj as [a0 [Ea0 Ha0]].
        (* a0 is a's record: same id, so same task *)
        destruct (Htd a0 ltac:(unfold all_jobs; simpl; exact Ha0)) as [z0 [Hz0 [Ez0 Tz0]]].
        assert (Ez : z0 = a) by exact (U_eq z0 a Hz0 HaU (eq_trans Ez0 Ea0)). subst z0.
        assert (Hao : In a0 (jr ++ map fst (jw1 ++ jw2))).
        { rewrite map_app in *. simpl in Ha0.
          apply in_app_or in Ha0 as [H | H]; [apply in_or_app; left; exact H |].
          apply in_app_or in H as [H | [H | H]].
          - apply in_or_app. right. apply in_or_app. left. exact H.
          - subst. congruence.
          - apply in_or_app. right. apply in_or_app. right. exact H. }
        apply filter_In. split; [| apply negb_true_iff, Nat.eqb_neq; exact Hne].
        apply in_map_iff. exists a0. split; [exact Ea0 |].
        apply filter_In. split; [exact Hao | apply Nat.eqb_eq; rewrite <- Tz0; exact Et].
      * exfalso.
        match type of Htr with trace _ ?c3 _ _ =>
          assert (Hn2 : ~ In (j_jid a) (Linearization.jids c3))
            by (unfold Linearization.jids, all_jobs in *; simpl in *; rewrite !map_app in *; exact Hn) end.
        destruct (created_later _ _ _ Htr _ Hacts Hn2) as [k [Hk' Ek]].
        assert (HkU : In k U).
        { unfold trace_jobs. apply in_or_app. right. rewrite Epre. apply forked_app.
          simpl. exact Hk'. }
        assert (Eka : k = a) by exact (U_eq k a HkU HaU Ek). subst k.
        assert (HF : forall q k, In (EFork q k) es -> In k (F q)).
        { intros q k Hq. apply forks_of_iff. rewrite Epre. apply in_or_app. right. right. exact Hq. }
        destruct (created_by spec F _ _ _ Htr Hf2 HF a Hk') as [z [Hz [Hr Hm]]].
        destruct (Nat.eq_dec (j_jid z) (j_jid y)) as [Ez | Nez].
        -- destruct (reach_jid F z y a Hr (eq_sym Ez)) as [-> | Hry].
           ++ apply Hn2. apply in_map. exact Hz.
           ++ assert (HyU : In y U) by (apply Hu; [exact Hy | exact HyS]).
              exact (po_asym L a y L_nodup Hpo (po_reach F j0 L HL y a (U_L y HyU) Hry (fun E => Hne (eq_sym E)))).
        -- apply (Hprem z); [| rewrite <- Et; exact Hm].
           unfold all_jobs in Hz. simpl in Hz. rewrite map_app in *. simpl in Hz.
           apply in_app_or in Hz as [Hz | Hz]; [apply in_or_app; left; exact Hz |].
           apply in_or_app. right. apply in_app_or in Hz as [Hz | [Hz | Hz]]; [apply in_or_app; left; exact Hz | | apply in_or_app; right; exact Hz].
           exfalso. apply Nez. rewrite <- Hz. reflexivity.
  - (* DepElim *)
    rename H into Hjid, H0 into Hcase.
    unfold W in *; simpl in *.
    assert (Hsup : forall x, In x (ov (j_jid j)) -> In x over').
    { intros x Hx. destruct Hcase as [[_ ->] | [? [? [_ [_ [_ [_ ->]]]]]]]; [exact Hx | right; exact Hx]. }
    destruct Hw as [[Hj [Ho | [w0 [Hw0 Hin]]]] | [w0 [Hw0 Hin]]].
    + left. split; [exact (Hex Hj) |]. left. unfold upd_over.
      destruct (Nat.eqb (j_jid y) (j_jid j)) eqn:E; [apply Nat.eqb_eq in E; rewrite E in Ho; exact (Hsup _ Ho) | exact Ho].
    + left. split; [exact (Hex Hj) |].
      apply in_app_or in Hw0 as [Hw0 | [Ew | Hw0]].
      * right. exists w0. split; [apply in_or_app; left; exact Hw0 | exact Hin].
      * injection Ew as <- <-. destruct (Nat.eq_dec (j_jid a) jid) as [Ea | Nea].
        -- destruct Hcase as [[Hnx _] | [j2 [φ [_ [_ [_ [_ Eo]]]]]]].
           ++ exfalso. apply (job_exists_false _ _ Hnx). rewrite <- Ea. exact Hj.
           ++ left. unfold upd_over. rewrite Nat.eqb_refl, Eo. left. exact (eq_sym Ea).
        -- right. eexists. split; [apply in_or_app; right; left; reflexivity |].
           simpl. apply in_in_remove; assumption.
      * right. exists w0. split; [apply in_or_app; right; right; exact Hw0 | exact Hin].
    + right. apply in_app_or in Hw0 as [Hw0 | [Ew | Hw0]].
      * exists w0. split; [apply in_or_app; left; exact Hw0 | exact Hin].
      * injection Ew as <- <-. eexists. split; [apply in_or_app; right; left; reflexivity | exact Hin].
      * exists w0. split; [apply in_or_app; right; right; exact Hw0 | exact Hin].
  - (* FinishWait *)
    unfold W in *; simpl in *.
    destruct Hw as [[Hj [Ho | [w0 [Hw0 Hin]]]] | [w0 [Hw0 Hin]]].
    + left. split; [exact (Hex Hj) | left; exact Ho].
    + apply in_app_or in Hw0 as [Hw0 | [Ew | Hw0]];
        [left; split; [exact (Hex Hj) | right; exists w0; split; [apply in_or_app; left; exact Hw0 | exact Hin]] |
         injection Ew as _ <-; simpl in Hin; contradiction |
         left; split; [exact (Hex Hj) | right; exists w0; split; [apply in_or_app; right; exact Hw0 | exact Hin]]].
    + apply in_app_or in Hw0 as [Hw0 | [Ew | Hw0]];
        [right; exists w0; split; [apply in_or_app; left; exact Hw0 | exact Hin] |
         injection Ew as _ <-; simpl in Hin; contradiction |
         right; exists w0; split; [apply in_or_app; right; exact Hw0 | exact Hin]].
  - (* Fork *)
    assert (Hyn : j_jid y <> n).
    { intros E. pose proof (proj2 Hf y Hy) as Hl. simpl in Hl. lia. }
    unfold W in *; simpl in *.
    destruct Hw as [[Hj [Ho | [w0 [Hw0 Hin]]]] | [w0 [Hw0 Hin]]].
    + left. split; [exact (Hex Hj) |]. left. unfold upd_over.
      destruct (Nat.eqb (j_jid y) n) eqn:E; [apply Nat.eqb_eq in E; contradiction | exact Ho].
    + left. split; [exact (Hex Hj) |]. right. exists w0. split; [right; exact Hw0 | exact Hin].
    + right. exists w0. split; [right; exact Hw0 | exact Hin].
Qed.

(** A job just forked waits for every related job that precedes it. *)
Lemma W_child : forall S S' c e c2 es y a,
  SIDE S c (e :: es) -> config_step spec c e c2 -> trace spec c2 es cfg' ->
  (forall q, actor e = Some q -> In q S') -> incl S S' ->
  (exists q, e = EFork q y) ->
  In a U -> ~ reach F a y -> acts (j_jid a) es -> j_jid a <> j_jid y -> po L a y -> rel a y ->
  W c2 y a.
Proof.
  intros S S' c e c2 es y a [Hf [HT [[pre [Epre _]] [Hu [Hk Htd]]]]] Hs Htr Ha Hi [q Ee] HaU Hnr Hacts Hne Hpo Hrel.
  assert (HyF : In y (F q)) by (apply forks_of_iff; rewrite Epre, Ee; apply in_or_app; right; left; reflexivity).
  assert (Hyk : In y (forked es0)) by (apply (fork_in_forked _ q); rewrite Epre, Ee; apply in_or_app; right; left; reflexivity).
  assert (HyU : In y U) by (unfold trace_jobs; apply in_or_app; right; exact Hyk).
  assert (Hf2 : ids_fresh c2) by exact (step_fresh _ _ _ _ Hs Hf).
  destruct (forks_bounds spec _ _ _ Htr Hf2) as [_ [_ Hb2]].
  pose proof (in_dec Nat.eq_dec (j_tid a) (sp_later spec (j_tid y))) as Hdl.
  pose proof (acts_exists spec _ _ _ Htr (j_jid a) Hacts) as Hae.
  destruct Hs; try discriminate Ee.
  injection Ee as Eq Ey. subst y. simpl in *.
  rename H into Hh, H0 into Hft, H1 into Ep, H2 into Ei.
  destruct (find_task_id _ _ _ Hft) as [Et _].
  rewrite ?Et in Hdl. simpl in HT. rewrite HT in Hft.
  assert (Hft' : find_task (c_tasks cfg0) (j_tid (mk_child n t args (merge (j_frame j) (j_lstate j) g))) = Some t)
    by (simpl; rewrite Et; exact Hft).
  destruct (Hpred a _ t HaU HyU Hpo Hrel Hft') as [Hr | [Hp | Hl]].
  - (* an ancestor is excluded *)
    exfalso. exact (Hnr Hr).
  - destruct Hdl as [Hl | Hnl].
    + right. eexists. split; [left; reflexivity | exact Hl].
    + pose proof (Hcreated a _ t HaU Hyk Hpo Hrel Hft' (eq_ind _ (fun x => In _ (t_preds x)) Hp _ eq_refl)
                    ltac:(simpl; rewrite Et; exact Hnl)) as Hlt.
      simpl in Hlt.
      pose proof (Hae ltac:(simpl; lia)) as Hj2.
      left. split; [exact Hj2 |]. right. eexists. split; [left; reflexivity |]. simpl.
      rewrite Ei, Ep.
      unfold Linearization.jids, all_jobs in Hj2. simpl in Hj2.
      assert (Ha0o : exists a0, In a0 (jr1 ++ jr2 ++ map fst jw) /\ j_jid a0 = j_jid a).
      { rewrite !map_app in Hj2. simpl in Hj2.
        apply in_app_or in Hj2 as [H | [H | H]].
        - apply in_app_or in H as [H | [H | H]].
          + apply in_map_iff in H as [a0 [Ea0 Ha0]]. exists a0. split; [apply in_or_app; left; exact Ha0 | exact Ea0].
          + exfalso. apply Hnr. apply (R_child F a a _ (R_self F a)). rewrite <- H. first [rewrite <- Eq; exact HyF | rewrite Eq; exact HyF | subst; exact HyF].
          + apply in_map_iff in H as [a0 [Ea0 Ha0]]. exists a0.
            split; [apply in_or_app; right; apply in_or_app; left; exact Ha0 | exact Ea0].
        - lia.
        - apply in_map_iff in H as [a0 [Ea0 Ha0]]. exists a0.
          split; [apply in_or_app; right; apply in_or_app; right; exact Ha0 | exact Ea0]. }
      destruct Ha0o as [a0 [Ha0o Ea0]].
      destruct (Htd a0) as [z0 [Hz0 [Ez0 Tz0]]].
      { unfold all_jobs; simpl; rewrite map_app in *.
        apply in_app_or in Ha0o as [H | H]; [apply in_or_app; left; apply in_or_app; left; exact H |].
        apply in_app_or in H as [H | H];
          [apply in_or_app; left; apply in_or_app; right; right; exact H | apply in_or_app; right; exact H]. }
      assert (Ez : z0 = a) by exact (U_eq z0 a Hz0 HaU (eq_trans Ez0 Ea0)). subst z0.
      apply in_map_iff. exists a0. split; [exact Ea0 |]. apply filter_In. split; [exact Ha0o |].
      apply existsb_exists. exists (j_tid a). split; [exact Hp | rewrite <- Tz0; apply Nat.eqb_refl].
  - right. eexists. split; [left; reflexivity |]. simpl in Hl |- *. rewrite Et in Hl. exact Hl.
Qed.

Lemma inv_step : forall S S' c e c2 es,
  SIDE S c (e :: es) -> config_step spec c e c2 -> trace spec c2 es cfg' ->
  (forall q, actor e = Some q -> In q S') -> incl S S' ->
  INV S c (e :: es) -> INV S' c2 es.
Proof.
  intros S S' c e c2 es Hside Hs Htr Ha Hi Hinv y a Hy Hyu HaU Hau Hacts Hne Hpo Hrel.
  destruct (step_origin spec _ _ _ Hs y Hy) as [Hyc | [[z [_ [Ez [_ [_ Ae]]]]] | [z [t [_ [Ee _]]]]]].
  - apply (W_step S S' c e c2 es y a Hside Hs Htr Ha Hi Hyc Hyu HaU Hacts Hne Hpo).
    apply Hinv; try assumption.
    + intros H. exact (Hyu (Hi _ H)).
    + destruct Hacts as [e' [He' Ha']]. exists e'. split; [right; exact He' | exact Ha'].
  - exfalso. apply Hyu. rewrite <- Ez. exact (Ha _ Ae).
  - exact (W_child S S' c e c2 es y a Hside Hs Htr Ha Hi (ex_intro _ _ Ee) HaU Hau Hacts Hne Hpo Hrel).
Qed.

Lemma inv_init : SIDE [] cfg0 es0 /\ INV [] cfg0 es0.
Proof.
  split.
  - split; [exact Hf0 | split; [reflexivity | split; [exists []; split; [reflexivity | intros q [e [[] _]]] |]]].
    split; [intros y Hy _; unfold trace_jobs; apply in_or_app; left; exact Hy |].
    split; [intros q k H; right; exact H |].
    intros y Hy. exists y. split; [unfold trace_jobs; apply in_or_app; left; exact Hy | split; reflexivity].
  - intros y a Hy _ _ _ _ Hne Hpo _. exfalso. rewrite Hall0 in Hy. destruct Hy as [<- | []].
    assert (EL : exists subs, L = j0 :: concat subs) by (inversion HL; eauto).
    destruct EL as [subs EL]. pose proof L_nodup as Hnd. rewrite EL in Hnd, Hpo.
    destruct Hpo as [l1 [l2 [E Hin]]]. simpl in E, Hnd.
    destruct l1 as [| x l1]; simpl in E; injection E as E1 E2; [congruence |].
    apply NoDup_cons_iff in Hnd as [Hn _]. apply Hn. rewrite E2.
    apply in_or_app. right. right. exact Hin.
Qed.

Lemma po_jid : forall a a' b b', j_jid a = j_jid a' -> j_jid b = j_jid b' -> po L a b -> po L a' b'.
Proof. intros a a' b b' Ea Eb [l1 [l2 [E H]]]. exists l1, l2. rewrite <- Ea, <- Eb. auto. Qed.

(** An ancestor of an existing job has acted: it forked. *)
Lemma anc_acted : forall S c es y a, SIDE S c es -> trace spec c es cfg' -> In y (all_jobs c) ->
  reach F a y -> j_jid a <> j_jid y -> In (j_jid a) S.
Proof.
  intros S c es y a [Hf [_ [_ [_ [Hk _]]]]] Htr Hy Hr Hne.
  destruct (reach_child F a y Hr) as [-> | [m [Hm Hry]]]; [exfalso; exact (Hne eq_refl) |].
  apply forks_of_iff in Hm. destruct (Hk _ _ Hm) as [HS | Hes]; [exact HS | exfalso].
  destruct (forks_bounds spec _ _ _ Htr Hf) as [_ [_ Hb]].
  pose proof (Hb m (fork_in_forked _ _ _ Hes)) as Hge.
  pose proof (proj2 Hf y Hy) as Hlt.
  destruct (reach_up F F_up m y Hry) as [<- | Hlt2]; lia.
Qed.

(** Along the execution, at each job's first action, the wait sets are complete. *)
Lemma walk : forall S c es B, blk_f spec S c es cfg' B -> SIDE S c es -> INV S c es ->
  incl (map fst B) U /\
  (forall pre p cp post, B = pre ++ (p, cp) :: post -> waits_at spec (po L) p cp post) /\
  (forall pre p cp post, B = pre ++ (p, cp) :: post ->
     exists es', (exists pre', es0 = pre' ++ es' /\ ~ acts (j_jid p) pre') /\ first_act es' = Some (j_jid p) /\
       forall a, In a U -> ~ reach F a p -> acts (j_jid a) es' -> j_jid a <> j_jid p -> po L a p -> rel a p ->
       W cp p a).
Proof.
  intros S c es B H. remember cfg' as cf eqn:Ecf in H. revert Ecf.
  induction H as [S c | S c j e c2 es cf B Hs Hact Hj HjS H IH | S c e c2 es cf B Hs Hact H IH];
    intros Ecf Hside Hinv; try subst cf.
  - split; [intros x [] | split; intros pre p cp post E; destruct pre; discriminate E].
  - pose proof (blk_f_trace spec _ _ _ _ _ H) as Htr.
    assert (Ha' : forall q, actor e = Some q -> In q (j_jid j :: S)) by (intros q Hq; rewrite Hact in Hq; injection Hq as <-; left; reflexivity).
    assert (Hi' : incl S (j_jid j :: S)) by (intros x Hx; right; exact Hx).
    destruct (IH eq_refl (side_step _ _ _ _ _ _ Hside Hs Ha' Hi') (inv_step _ _ _ _ _ _ Hside Hs Htr Ha' Hi' Hinv)) as [IHu [IHw IHr]].
    pose proof Hside as Hside0.
    destruct Hside as [Hf [HT [Hpre [Hu Hk]]]].
    split.
    + intros x [<- | Hx]; [| exact (IHu x Hx)].
      apply Hu; [unfold all_jobs; apply in_or_app; left; exact Hj | exact HjS].
    + split; cycle 1.
      { intros pre p cp post E. destruct pre as [| x pre]; simpl in E.
        2: { injection E as _ E. exact (IHr pre p cp post E). }
        injection E as Ep Ec Epost. subst p cp post.
        exists (e :: es). split; [destruct Hpre as [pre' [Epre' Hpa]]; exists pre'; split; [exact Epre' | intros Hj'; exact (HjS (Hpa _ Hj'))] |].
        split; [simpl; rewrite Hact; reflexivity |].
        intros a HaU Hnr Ha2 Hne Hpo Hrel.
        exact (Hinv j a ltac:(unfold all_jobs; apply in_or_app; left; exact Hj) HjS HaU Hnr Ha2 Hne Hpo Hrel). }
      intros pre p cp post E. destruct pre as [| x pre]; simpl in E.
      2: { injection E as _ E. exact (IHw pre p cp post E). }
      injection E as Ep Ec Epost. subst p cp post.
      intros y Hy Hyid a Ha Hb Hd.
      assert (Hids : forall z, In (j_jid z) (map (fun x => j_jid (fst x)) B) -> ~ In (j_jid z) (j_jid j :: S)).
      { intros z Hz. apply in_map_iff in Hz as [[z' cz] [Ez Hz]]. simpl in Ez. rewrite <- Ez.
        exact (proj1 (blk_f_ids spec _ _ _ _ _ H z' cz Hz)). }
      assert (HyS : ~ In (j_jid y) S).
      { destruct Hyid as [Ey | Hy']; [rewrite Ey; exact HjS | intros HS; exact (Hids y Hy' (or_intror HS))]. }
      apply in_map_iff in Ha as [[a' ca] [Ea Ha]]. simpl in Ea. subst a'.
      destruct (blk_f_ids spec _ _ _ _ _ H a ca Ha) as [HaS Hacts].
      assert (HaU : In a U) by (apply IHu; apply in_map_iff; exists (a, ca); auto).
      assert (Hne : j_jid a <> j_jid y).
      { intros E. apply (po_irrefl L a L_nodup). exact (po_jid a a y a eq_refl (eq_sym E) Hb). }
      assert (Hacts' : acts (j_jid a) (e :: es)) by (destruct Hacts as [e' [He' Hae]]; exists e'; split; [right |]; assumption).
      assert (Hnr : ~ reach F a y).
      { intros Hr. apply HaS. right. exact (anc_acted S c (e :: es) y a Hside0 (TR_Step _ _ _ _ _ _ Hs Htr) Hy Hr Hne). }
      destruct (Hinv y a Hy HyS HaU Hnr Hacts' Hne Hb Hd) as [[Hjd Hw] | [w [Hw Ht]]].
      * left. unfold jids in Hjd. apply in_map_iff in Hjd as [a0 [Ea0 Ha0]]. exists a0. auto.
      * right. exists w. split; [exact Hw |]. intros E. rewrite E in Ht. exact Ht.
  - pose proof (blk_f_trace spec _ _ _ _ _ H) as Htr.
    assert (Hi' : incl S S) by (intros x Hx; exact Hx).
    exact (IH eq_refl (side_step _ _ _ _ _ _ Hside Hs Hact Hi') (inv_step _ _ _ _ _ _ Hside Hs Htr Hact Hi' Hinv)).
Qed.

(** The wait sets are complete with respect to program order. *)
Theorem waits_complete_po : forall B, blk_f spec [] cfg0 es0 cfg' B -> waits_complete spec (po L) B.
Proof.
  intros B HB pre p c post E. destruct inv_init as [Hs Hi].
  exact (proj1 (proj2 (walk [] cfg0 es0 B HB Hs Hi)) pre p c post E).
Qed.

(** At each job's first action, it waits for, or has overtaken, every
    related job that precedes it, is not its ancestor and acts later,
    whether that job has started or not. *)
Theorem waits_running : forall B, blk_f spec [] cfg0 es0 cfg' B ->
  forall pre p c post, B = pre ++ (p, c) :: post ->
  exists es', (exists pre', es0 = pre' ++ es' /\ ~ acts (j_jid p) pre') /\ first_act es' = Some (j_jid p) /\
    forall a, In a U -> ~ reach F a p -> acts (j_jid a) es' -> j_jid a <> j_jid p -> po L a p -> rel a p ->
    W c p a.
Proof.
  intros B HB. destruct inv_init as [Hs Hi]. exact (proj2 (proj2 (walk [] cfg0 es0 B HB Hs Hi))).
Qed.

End Proof.

End Inv.

(* ================================================================= *)
(** * 5. Program Order Is the Pre-order *)
(* ================================================================= *)

Lemma preorder_unique : forall F j L1 L2, preorder F j L1 -> preorder F j L2 -> L1 = L2.
Proof.
  intros F j L1 L2 H1. revert L2.
  enough (forall L2, preorder F j L2 -> L1 = L2) by exact H.
  revert j L1 H1.
  apply (preorder_ind' F (fun j L1 => forall L2, preorder F j L2 -> L1 = L2)).
  intros j subs Hs L2 H2. inversion H2 as [? subs2 Hs2 E2]; subst.
  f_equal. f_equal.
  clear H2. revert subs2 Hs2. induction Hs as [| c L cs subs HL Hs IH]; intros subs2 Hs2;
    inversion Hs2 as [| ? L' ? subs' HL' Hs2']; subst; [reflexivity |].
  rewrite (HL L' HL'). f_equal. exact (IH subs' Hs2').
Qed.

Lemma po_sorted : forall L, NoDup (map j_jid L) -> StronglySorted (po L) L.
Proof.
  intros L Hnd.
  assert (G : forall pre L0, L = pre ++ L0 -> StronglySorted (po L) L0).
  { intros pre L0. revert pre. induction L0 as [| x L0 IH]; intros pre E; [constructor |].
    constructor; [apply (IH (pre ++ [x])); rewrite E, <- app_assoc; reflexivity |].
    apply Forall_forall. intros y Hy. exists (map j_jid pre), (map j_jid L0).
    rewrite E, map_app. split; [reflexivity | apply in_map; exact Hy]. }
  exact (G [] L eq_refl).
Qed.


==> anc/rocq/_CoqProject <==
-R . ""
Language.v
Commutativity.v
Examples.v
Jobs.v
Linearization.v
JobGen.v
Counterexample.v
Stability.v
Overtake.v
Counterexample2.v
Canonical.v
ProgramOrder.v
Sequential.v
Inline.v
Footprint.v
Spawns.v
SpawnOrder.v
SpawnExec.v
WaitsComplete.v
Spawners.v
Interleave.v
Correctness.v

